The nonparametric Behrens-Fisher problem in small samples

While there appears to be a general consensus in the literature on the definition of the estimand and estimator associated with the Wilcoxon-Mann-Whitney test, it seems somewhat less clear as to how best to estimate the variance. In addition to the Wilcoxon-Mann-Whitney test, we review different proposals of variance estimators consistent under both the null hypothesis and the alternative. Moreover, in case of small sample sizes, an approximation of the distribution of the test statistic based on the t-distribution, a logit transformation and a permutation approach have been proposed. Focussing as well on different estimators of the degrees of freedom as regards the t-approximation, we carried out simulations for a range of scenarios, with results indicating that the performance of different variance estimators in terms of controlling the type I error rate largely depends on the heteroskedasticity pattern and the sample size allocation ratio, not on the specific type of distributions employed. By and large, a particular t-approximation together with Perme and Manevski's variance estimator best maintains the nominal significance level

==> anc/Graphs.R <==
#################################################################
### The nonparametric Behrens-Fisher problem in small samples ###
### Creating the graphs for the manuscript                    ###
#################################################################


###!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
### File paths for reading and saving data       !!!
### may need to be altered                       !!!
###!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

### Important: treatment arm 1 corresponds to subscript t.
### Important: treatment arm 2 corresponds to subsricpt c.
### Load packages ###
library(lattice) 
library(latticeExtra)
library(xtable)

#####################
### Create graphs ### Normal distribution
#####################
power         <- read.table(file="~/Novartis/RfuerDiss/paulypaper/Pauly_SimResultsNormal.txt",header=T)
power$setting <- NA
power[power$nt==15 & power$nc==15,]$setting <- "n1=15; n2=15"
power[power$nt==30 & power$nc==30,]$setting <- "n1=30; n2=30"
power[power$nt==15 & power$nc==30,]$setting <- "n1=15; n2=30"
power[power$nt==30 & power$nc==15,]$setting <- "n1=30; n2=15"
power[power$nt==15 & power$nc==45,]$setting <- "n1=15; n2=45"
power[power$nt==45 & power$nc==15,]$setting <- "n1=45; n2=15"

key_1 <- list(space = "bottom",
              text = list(c("",expression(T[WMW])), cex = 0.8),
              lines = list(col = c("white", "black"), lwd = 2, lty = c(1, 1)),
              text = list(c("",expression(T[N]*" with "*df[2])), cex = 0.8),
              lines = list(col = c("white", "orange"), lwd = 2, lty = c(1, 2)),
              text = list(c("",expression(T[BM]*" with "*df[2])), cex = 0.8),
              lines = list(col = c("white", "purple"), lwd = 2, lty = c(1,4)),
              text = list(c("",expression(T[PM]*" with "*df[2])), cex = 0.8),
              #lines = list(col = c("white", "brown"), lwd = 2, lty = c(1, 4)),
              #text = list(c("","Unbiased 2"), cex = 0.8),
              #lines = list(col = c("white", "orange"), lwd = 2, lty = c(1, 5)),
              #text = list(c("","PM"), cex = 0.8),
              lines = list(col = c("white", "green"), lwd = 2, lty = c(1, 3))
              )

###############
### Graphs  ###
###############
for(j in 1:5){ 
  #win.graph(6,6,6)
  quartz("",10,6,6)
  #names(trellis.par.get())
  #trellis.par.get("strip.background")
  #trellis.par.set(strip.background=list(col="white"))
  print(xyplot( pwmw + pbm2 + punbia2 + ppmt2 ~ p|setting,  
                data=subset(power,sdc==j), 
                as.table=TRUE, 
                layout=c(3,2),
                type="l",
                lty = c(1,6,2,4,5,3),
                ylim=c(-0.05,1.05),
                xlim=c(0.45,1.05),
                lwd=2,
                col="black",
                main=bquote("Normal distributions with" ~ mu[2]==0~","~sigma[1]==1 ~ "and" ~ sigma[2]==.(j)),
                par.strip.text = list(cex = 0.8, bg = "white"),
                xlab=list("Mann-Whitney parameter", cex = 1, cex.axis = 1),
                ylab=list("Rejection rates"),
                par.settings=list(strip.background=list(col="white")),
                key=key_1,
                panel = function(x, y, subscripts, groups) {
                  panel.abline(h = seq(0.1,1,0.1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(v = c(0,0.5,1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(h = 0.05, col = "red", lty = 1, lwd = 3)
                  panel.superpose(x, y, subscripts = subscripts, groups = groups,
                                  type = "l", lwd = 2, cex = 0.5, col = c("black","purple","orange","green"),
                                  lty = c(1,4,2,3))
                }
  ))
  dev.copy2pdf(file=paste("~/Novartis/meinRGlump/simulations/simrejection_normalpower_sdc_",j,".pdf",sep=""))
  dev.off()
}

#####################
### Create graphs ### Beta distribution
#####################
power         <- read.table(file="~/Novartis/RfuerDiss/paulypaper/Pauly_SimResultsNormal.txt",header=T)
power$setting <- NA
power[power$nt==15 & power$nc==15,]$setting <- "n1=15; n2=15"
power[power$nt==30 & power$nc==30,]$setting <- "n1=30; n2=30"
power[power$nt==15 & power$nc==30,]$setting <- "n1=15; n2=30"
power[power$nt==30 & power$nc==15,]$setting <- "n1=30; n2=15"
power[power$nt==15 & power$nc==45,]$setting <- "n1=15; n2=45"
power[power$nt==45 & power$nc==15,]$setting <- "n1=45; n2=15"
table(power$beta_t)
key_1 <- list(space = "bottom",
              text = list(c("",expression(T[WMW])), cex = 0.8),
              lines = list(col = c("white", "black"), lwd = 2, lty = c(1, 1)),
              text = list(c("",expression(T[N]*" with "*df[2])), cex = 0.8),
              lines = list(col = c("white", "orange"), lwd = 2, lty = c(1, 2)),
              text = list(c("",expression(T[BM]*" with "*df[2])), cex = 0.8),
              lines = list(col = c("white", "purple"), lwd = 2, lty = c(1,4)),
              text = list(c("",expression(T[PM]*" with "*df[2])), cex = 0.8),
              #lines = list(col = c("white", "brown"), lwd = 2, lty = c(1, 4)),
              #text = list(c("","Unbiased 2"), cex = 0.8),
              #lines = list(col = c("white", "orange"), lwd = 2, lty = c(1, 5)),
              #text = list(c("","PM"), cex = 0.8),
              lines = list(col = c("white", "green"), lwd = 2, lty = c(1, 3))
)


###############
### Graphs  ###
###############
  #win.graph(6,6,6)
  quartz("",10,6,6)
  #names(trellis.par.get())
  #trellis.par.get("strip.background")
  #trellis.par.set(strip.background=list(col="white"))
  print(xyplot( pwmw + pbm2 + punbia2 + ppmt2 ~ p|setting,  
                data=subset(power,beta_t==4), 
                as.table=TRUE, 
                layout=c(3,2),
                type="l",
                lty = c(1,6,2,4,5,3),
                ylim=c(-0.05,1.05),
                xlim=c(0.45,1.05),
                lwd=2,
                col="black",
                main=bquote("Beta distributions with" ~ beta[1]==4~","~alpha[2]==5 ~ "and" ~ beta[2]==4),
                #main=expression(paste("Beta distributions with ", beta[1]==4, ",", alpha[2]==5, "and", beta[2]==4), sep=" "),
                #main=expression("Beta distributions with "*beta[1]=4*", "*alpha[2]=5*" and "*beta[2]=4),
                par.strip.text = list(cex = 0.8, bg = "white"),
                xlab=list("Mann-Whitney parameter", cex = 1, cex.axis = 1),
                ylab=list("Rejection rates"),
                par.settings=list(strip.background=list(col="white")),
                key=key_1,
                panel = function(x, y, subscripts, groups) {
                  panel.abline(h = seq(0.1,1,0.1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(v = c(0,0.5,1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(h = 0.05, col = "red", lty = 1, lwd = 3)
                  panel.superpose(x, y, subscripts = subscripts, groups = groups,
                                  type = "l", lwd = 2, cex = 0.5, col = c("black","purple","orange","green"),
                                  lty = c(1,4,2,3))
                }
  ))
  dev.copy2pdf(file=paste("~/Novartis/meinRGlump/simulations/simrejection_betapower_1.pdf",sep=""))
  dev.off()
  
  #win.graph(6,6,6)
  quartz("",10,6,6)
  #names(trellis.par.get())
  #trellis.par.get("strip.background")
  #trellis.par.set(strip.background=list(col="white"))
  print(xyplot( pwmw + pbm2 + punbia2 + ppmt2 ~ p|setting,  
                data=subset(power,beta_t==1), 
                as.table=TRUE, 
                layout=c(3,2),
                type="l",
                lty = c(1,6,2,4,5,3),
                ylim=c(-0.05,1.05),
                xlim=c(0.45,1.05),
                lwd=2,
                col="black",
                main=bquote("Beta distributions with" ~ beta[1]==1~","~alpha[2]==3 ~ "and" ~ beta[2]==4),
                par.strip.text = list(cex = 0.8, bg = "white"),
                xlab=list("Mann-Whitney parameter", cex = 1, cex.axis = 1),
                ylab=list("Rejection rates"),
                par.settings=list(strip.background=list(col="white")),
                key=key_1,
                panel = function(x, y, subscripts, groups) {
                  panel.abline(h = seq(0.1,1,0.1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(v = c(0,0.5,1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(h = 0.05, col = "red", lty = 1, lwd = 3)
                  panel.superpose(x, y, subscripts = subscripts, groups = groups,
                                  type = "l", lwd = 2, cex = 0.5, col = c("black","purple","orange","green"),
                                  lty = c(1,4,2,3))
                }
  ))
  dev.copy2pdf(file=paste("~/Novartis/meinRGlump/simulations/simrejection_betapower_2.pdf",sep=""))
  dev.off()
  
  
#####################
### Create graphs ### 5-point Beta distribution
#####################
power         <- read.table(file="~/Novartis/RfuerDiss/paulypaper/Pauly_SimResults5pointBeta.txt",header=T)

power$setting <- NA
power[power$nt==15 & power$nc==15,]$setting <- "n1=15; n2=15"
power[power$nt==30 & power$nc==30,]$setting <- "n1=30; n2=30"
power[power$nt==15 & power$nc==30,]$setting <- "n1=15; n2=30"
power[power$nt==30 & power$nc==15,]$setting <- "n1=30; n2=15"
power[power$nt==15 & power$nc==45,]$setting <- "n1=15; n2=45"
power[power$nt==45 & power$nc==15,]$setting <- "n1=45; n2=15"

key_1 <- list(space = "bottom",
              text = list(c("",expression(T[WMW])), cex = 0.8),
              lines = list(col = c("white", "black"), lwd = 2, lty = c(1, 1)),
              text = list(c("",expression(T[N]*" with "*df[2])), cex = 0.8),
              lines = list(col = c("white", "orange"), lwd = 2, lty = c(1, 2)),
              text = list(c("",expression(T[BM]*" with "*df[2])), cex = 0.8),
              lines = list(col = c("white", "purple"), lwd = 2, lty = c(1,4)),
              text = list(c("",expression(T[PM]*" with "*df[2])), cex = 0.8),
              #lines = list(col = c("white", "brown"), lwd = 2, lty = c(1, 4)),
              #text = list(c("","Unbiased 2"), cex = 0.8),
              #lines = list(col = c("white", "orange"), lwd = 2, lty = c(1, 5)),
              #text = list(c("","PM"), cex = 0.8),
              lines = list(col = c("white", "green"), lwd = 2, lty = c(1, 3))
)

###############
### Graphs  ###
###############
  #win.graph(6,6,6)
  quartz("",10,6,6)
  #names(trellis.par.get())
  #trellis.par.get("strip.background")
  #trellis.par.set(strip.background=list(col="white"))
  print(xyplot( pwmw + pbm2 + punbia2 + ppmt2 ~ p|setting,  
                data=subset(power,beta_t==4), 
                as.table=TRUE, 
                layout=c(3,2),
                type="l",
                lty = c(1,6,2,4,5,3),
                ylim=c(-0.05,1.05),
                xlim=c(0.45,1.05),
                lwd=2,
                col="black",
                main=bquote("Beta 5-point distribution with" ~ beta[1]==4~","~alpha[2]==5 ~ "and" ~ beta[2]==4),
                par.strip.text = list(cex = 0.8, bg = "white"),
                xlab=list("Mann-Whitney parameter", cex = 1, cex.axis = 1),
                ylab=list("Rejection rates"),
                par.settings=list(strip.background=list(col="white")),
                key=key_1,
                panel = function(x, y, subscripts, groups) {
                  panel.abline(h = seq(0.1,1,0.1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(v = c(0,0.5,1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(h = 0.05, col = "red", lty = 1, lwd = 3)
                  panel.superpose(x, y, subscripts = subscripts, groups = groups,
                                  type = "l", lwd = 2, cex = 0.5, col = c("black","purple","orange","green"),
                                  lty = c(1,4,2,3))
                }
  ))
  dev.copy2pdf(file=paste("~/Novartis/meinRGlump/simulations/simrejection_beta5power_1.pdf",sep=""))
  dev.off()
  
  #win.graph(6,6,6)
  quartz("",10,6,6)
  #names(trellis.par.get())
  #trellis.par.get("strip.background")
  #trellis.par.set(strip.background=list(col="white"))
  print(xyplot( pwmw + pbm2 + punbia2 + ppmt2 ~ p|setting,  
                data=subset(power,beta_t==1), 
                as.table=TRUE, 
                layout=c(3,2),
                type="l",
                lty = c(1,6,2,4,5,3),
                ylim=c(-0.05,1.05),
                xlim=c(0.45,1.05),
                lwd=2,
                col="black",
                main=bquote("Beta 5-point distributions with" ~ beta[1]==1~","~alpha[2]==5 ~ "and" ~ beta[2]==4),
                par.strip.text = list(cex = 0.8, bg = "white"),
                xlab=list("Mann-Whitney parameter", cex = 1, cex.axis = 1),
                ylab=list("Rejection rates"),
                par.settings=list(strip.background=list(col="white")),
                key=key_1,
                panel = function(x, y, subscripts, groups) {
                  panel.abline(h = seq(0.1,1,0.1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(v = c(0,0.5,1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(h = 0.05, col = "red", lty = 1, lwd = 3)
                  panel.superpose(x, y, subscripts = subscripts, groups = groups,
                                  type = "l", lwd = 2, cex = 0.5, col = c("black","purple","orange","green"),
                                  lty = c(1,4,2,3))
                }
  ))
  dev.copy2pdf(file=paste("~/Novartis/meinRGlump/simulations/simrejection_beta5power_2.pdf",sep=""))
  dev.off()
  

  
  #####################
  ### Create graphs ### 10 point Beta distribution
  #####################
  power         <- read.table(file="~/Novartis/RfuerDiss/paulypaper/Pauly_SimResults10pointBeta.txt",header=T)
  
  power$setting <- NA
  power[power$nt==15 & power$nc==15,]$setting <- "n1=15; n2=15"
  power[power$nt==30 & power$nc==30,]$setting <- "n1=30; n2=30"
  power[power$nt==15 & power$nc==30,]$setting <- "n1=15; n2=30"
  power[power$nt==30 & power$nc==15,]$setting <- "n1=30; n2=15"
  power[power$nt==15 & power$nc==45,]$setting <- "n1=15; n2=45"
  power[power$nt==45 & power$nc==15,]$setting <- "n1=45; n2=15"
  
  key_1 <- list(space = "bottom",
                text = list(c("",expression(T[WMW])), cex = 0.8),
                lines = list(col = c("white", "black"), lwd = 2, lty = c(1, 1)),
                text = list(c("",expression(T[N]*" with "*df[2])), cex = 0.8),
                lines = list(col = c("white", "orange"), lwd = 2, lty = c(1, 2)),
                text = list(c("",expression(T[BM]*" with "*df[2])), cex = 0.8),
                lines = list(col = c("white", "purple"), lwd = 2, lty = c(1,4)),
                text = list(c("",expression(T[PM]*" with "*df[2])), cex = 0.8),
                #lines = list(col = c("white", "brown"), lwd = 2, lty = c(1, 4)),
                #text = list(c("","Unbiased 2"), cex = 0.8),
                #lines = list(col = c("white", "orange"), lwd = 2, lty = c(1, 5)),
                #text = list(c("","PM"), cex = 0.8),
                lines = list(col = c("white", "green"), lwd = 2, lty = c(1, 3))
  )
  
  ###############
  ### Graphs  ###
  ###############
  #win.graph(6,6,6)
  quartz("",10,6,6)
  #names(trellis.par.get())
  #trellis.par.get("strip.background")
  #trellis.par.set(strip.background=list(col="white"))
  print(xyplot( pwmw + pbm2 + punbia2 + ppmt2 ~ p|setting,  
                data=subset(power,beta_t==4), 
                as.table=TRUE, 
                layout=c(3,2),
                type="l",
                lty = c(1,6,2,4,5,3),
                ylim=c(-0.05,1.05),
                xlim=c(0.45,1.05),
                lwd=2,
                col="black",
                main=bquote("Beta 10-point distributions with" ~ beta[1]==4~","~alpha[2]==5 ~ "and" ~ beta[2]==4),
                par.strip.text = list(cex = 0.8, bg = "white"),
                xlab=list("Mann-Whitney parameter", cex = 1, cex.axis = 1),
                ylab=list("Rejection rates"),
                par.settings=list(strip.background=list(col="white")),
                key=key_1,
                panel = function(x, y, subscripts, groups) {
                  panel.abline(h = seq(0.1,1,0.1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(v = c(0,0.5,1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(h = 0.05, col = "red", lty = 1, lwd = 3)
                  panel.superpose(x, y, subscripts = subscripts, groups = groups,
                                  type = "l", lwd = 2, cex = 0.5, col = c("black","purple","orange","green"),
                                  lty = c(1,4,2,3))
                }
  ))
  dev.copy2pdf(file=paste("~/Novartis/meinRGlump/simulations/simrejection_beta10power_1.pdf",sep=""))
  dev.off()
  
  #win.graph(6,6,6)
  quartz("",10,6,6)
  #names(trellis.par.get())
  #trellis.par.get("strip.background")
  #trellis.par.set(strip.background=list(col="white"))
  print(xyplot( pwmw + pbm2 + punbia2 + ppmt2 ~ p|setting,  
                data=subset(power,beta_t==1), 
                as.table=TRUE, 
                layout=c(3,2),
                type="l",
                lty = c(1,6,2,4,5,3),
                ylim=c(-0.05,1.05),
                xlim=c(0.45,1.05),
                lwd=2,
                col="black",
                main=bquote("Beta 10-point distributions with" ~ beta[1]==1~","~alpha[2]==5 ~ "and" ~ beta[2]==4),
                par.strip.text = list(cex = 0.8, bg = "white"),
                xlab=list("Mann-Whitney parameter", cex = 1, cex.axis = 1),
                ylab=list("Rejection rates"),
                par.settings=list(strip.background=list(col="white")),
                key=key_1,
                panel = function(x, y, subscripts, groups) {
                  panel.abline(h = seq(0.1,1,0.1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(v = c(0,0.5,1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(h = 0.05, col = "red", lty = 1, lwd = 3)
                  panel.superpose(x, y, subscripts = subscripts, groups = groups,
                                  type = "l", lwd = 2, cex = 0.5, col = c("black","purple","orange","green"),
                                  lty = c(1,4,2,3))
                }
  ))
  dev.copy2pdf(file=paste("~/Novartis/meinRGlump/simulations/simrejection_beta10power_2.pdf",sep=""))
  dev.off()
  
  
  #####################
  ### Create graphs ### Binary distribution
  #####################
  power         <- read.table(file="~/Novartis/RfuerDiss/paulypaper/Pauly_SimResultsBinary.txt",header=T)
  
  power$setting <- NA
  power[power$nt==15 & power$nc==15,]$setting <- "n1=15; n2=15"
  power[power$nt==30 & power$nc==30,]$setting <- "n1=30; n2=30"
  power[power$nt==15 & power$nc==30,]$setting <- "n1=15; n2=30"
  power[power$nt==30 & power$nc==15,]$setting <- "n1=30; n2=15"
  power[power$nt==15 & power$nc==45,]$setting <- "n1=15; n2=45"
  power[power$nt==45 & power$nc==15,]$setting <- "n1=45; n2=15"
  
  key_1 <- list(space = "bottom",
                text = list(c("",expression(T[WMW])), cex = 0.8),
                lines = list(col = c("white", "black"), lwd = 2, lty = c(1, 1)),
                text = list(c("",expression(T[N]*" with "*df[2])), cex = 0.8),
                lines = list(col = c("white", "orange"), lwd = 2, lty = c(1, 2)),
                text = list(c("",expression(T[BM]*" with "*df[2])), cex = 0.8),
                lines = list(col = c("white", "purple"), lwd = 2, lty = c(1,4)),
                text = list(c("",expression(T[PM]*" with "*df[2])), cex = 0.8),
                #lines = list(col = c("white", "brown"), lwd = 2, lty = c(1, 4)),
                #text = list(c("","Unbiased 2"), cex = 0.8),
                #lines = list(col = c("white", "orange"), lwd = 2, lty = c(1, 5)),
                #text = list(c("","PM"), cex = 0.8),
                lines = list(col = c("white", "green"), lwd = 2, lty = c(1, 3))
  )
  
  ###############
  ### Graphs  ###
  ###############
  #win.graph(6,6,6)
  quartz("",10,6,6)
  #names(trellis.par.get())
  #trellis.par.get("strip.background")
  #trellis.par.set(strip.background=list(col="white"))
  print(xyplot( pwmw + pbm2 + punbia2 + ppmt2 ~ p|setting,  
                data=subset(power,prob_c==0.7), 
                as.table=TRUE, 
                layout=c(3,2),
                type="l",
                lty = c(1,6,2,4,5,3),
                ylim=c(-0.05,1.05),
                xlim=c(0.45,1.05),
                lwd=2,
                col="black",
                main=bquote("Bernoulli distribution with" ~ p[2]==0.7),
                par.strip.text = list(cex = 0.8, bg = "white"),
                xlab=list("Mann-Whitney parameter", cex = 1, cex.axis = 1),
                ylab=list("Rejection rates"),
                par.settings=list(strip.background=list(col="white")),
                key=key_1,
                panel = function(x, y, subscripts, groups) {
                  panel.abline(h = seq(0.1,1,0.1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(v = c(0,0.5,1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(h = 0.05, col = "red", lty = 1, lwd = 3)
                  panel.superpose(x, y, subscripts = subscripts, groups = groups,
                                  type = "l", lwd = 2, cex = 0.5, col = c("black","purple","orange","green"),
                                  lty = c(1,4,2,3))
                }
  ))
  dev.copy2pdf(file=paste("~/Novartis/meinRGlump/simulations/simrejection_binarypower_1.pdf",sep=""))
  dev.off()
  
  #win.graph(6,6,6)
  quartz("",10,6,6)
  #names(trellis.par.get())
  #trellis.par.get("strip.background")
  #trellis.par.set(strip.background=list(col="white"))
  print(xyplot( pwmw + pbm2 + punbia2 + ppmt2 ~ p|setting,  
                data=subset(power,prob_c==0.8), 
                as.table=TRUE, 
                layout=c(3,2),
                type="l",
                lty = c(1,6,2,4,5,3),
                ylim=c(-0.05,1.05),
                xlim=c(0.45,1.05),
                lwd=2,
                col="black",
                main=bquote("Bernoulli distribution with" ~ p[2]==0.8),
                par.strip.text = list(cex = 0.8, bg = "white"),
                xlab=list("Mann-Whitney parameter", cex = 1, cex.axis = 1),
                ylab=list("Rejection rates"),
                par.settings=list(strip.background=list(col="white")),
                key=key_1,
                panel = function(x, y, subscripts, groups) {
                  panel.abline(h = seq(0.1,1,0.1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(v = c(0,0.5,1), col = "gray69", lty = 3, lwd = 1)
                  panel.abline(h = 0.05, col = "red", lty = 1, lwd = 3)
                  panel.superpose(x, y, subscripts = subscripts, groups = groups,
                                  type = "l", lwd = 2, cex = 0.5, col = c("black","purple","orange","green"),
                                  lty = c(1,4,2,3))
                }
  ))
  dev.copy2pdf(file=paste("~/Novartis/meinRGlump/simulations/simrejection_binarypower_2.pdf",sep=""))
  dev.off()

==> anc/Sim10pointBeta.R <==
#################################################################
### The nonparametric Behrens-Fisher problem in small samples ###
### Simulation code for the 10-point Beta distribution        ###
#################################################################

# Test data (my standard example)
data_t   <- c(3,4,4,5)
data_c   <- c(3,5,6,8,9)

# Sample shift as proposed by Perme and Manevski
sample_shift <- function(x,y, alpha = 0.05){ 
  gettheta <- function(data_t,data_c){
    n_t <- length(data_t)
    n_c <- length(data_c)
    n   <- n_t + n_c
    #########
    ranks       <- rank(c(data_t,data_c),ties.method="average")
    ranks_t     <- ranks[1:n_t]
    ranks_c     <- ranks[(n_t+1):n]
    meanrank_t  <- mean(ranks_t)
    meanrank_c  <- mean(ranks_c)
    #########
    p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
    return(p_u)
  }
  ####
  nx <- length(x)
  ny <- length(y)
  y_step <- y
  x_sort <- sort(x, decreasing = TRUE) 
  s <- Sys.time()
  
  while(TRUE){
    # we calculate how much should we reduce the values of Y so that # hat.theta changes.
    step <- min(sapply(y_step, function(yi)
      ifelse( length(x[x<yi])>0, yi - max(x[x<yi]), Inf)))
    if(step == Inf){break} 
    y_step <- y_step - step
    
    # calculate P(hat.theta=1) 
    denominator <- nx^nx * ny^ny 
    numerator <- 0
    x_komb <- NA 
    y_komb <- NA
    
    for(i in 1:length(x_sort)){
      x_komb <- (nx-i+1)^nx - (nx-i)^nx
      sty <- sum(y_step > x_sort[i]) 
      y_komb <- sty^ny
      numerator <- numerator + x_komb*y_komb }
    p.hat.theta1 <- numerator/denominator
    if(p.hat.theta1 <= alpha){
      return(gettheta(x,y_step)) # calculate hat.theta on (x, y_step) # using an implemented function.
    }
    if(Sys.time() - s > 100){
      warning("While loop lasts more than 100 seconds.")
      return(c(1)) }
  } 
}

getTheoriticalUnbia <- function(n1,n2,p,s22df1,f12df2,ties){
  var_unbia <- ( p - 0.25*ties + (n2-1)*s22df1 + (n1-1)*f12df2 - (n1+n2-1)*p^2 ) / (n1*n2)
  return(var_unbia)
}

#####################################
### group 1 is t and group 2 is c ###
#####################################
getZ <- function(data_t,data_c){
  n_t <- length(data_t)
  n_c <- length(data_c)
  n   <- n_t + n_c
  #########
  np1d2    <- ( n  + 1)/2
  n_t_p1d2 <- (n_t + 1)/2
  n_c_p1d2 <- (n_c + 1)/2
  n_t_m1   <- n_t - 1
  n_c_m1   <- n_c - 1
  n_tc     <- n_t*n_c
  n_tc_m1  <- n_t_m1*n_c_m1
  n_t2     <- n_t^2
  n_c2     <- n_c^2
  #########
  ranks       <- rank(c(data_t,data_c),ties.method="average")
  ranks_t     <- ranks[1:n_t]
  ranks_c     <- ranks[(n_t+1):n]
  meanrank_t  <- mean(ranks_t)
  meanrank_c  <- mean(ranks_c)
  ######### internal ranks
  ranks_t_int <- rank(data_t,ties.method="average")
  ranks_c_int <- rank(data_c,ties.method="average")
  #########
  p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
  p_max   <- 1-1/(n_t*n_c)
  p_min   <- 1/(n_t*n_c)
  p       <- max(min(p_u,p_max),p_min)
  t1mt1   <- 1 - as.numeric(p_u==p)
  theta   <- p - 0.5
  #########
  psi     <- log(p/(1-p))
  psi_u   <- log(p_u/(1-p_u))
  p1mp    <- p*(1-p)
  pu1mpu  <- p_u*(1-p_u)
  #########
  s2R_hat <- sum( (ranks - np1d2)^2 ) / ( n - 1 )
  sst_hat <- sum( (ranks_t - ranks_t_int - meanrank_t + n_t_p1d2)^2 ) 
  ssc_hat <- sum( (ranks_c - ranks_c_int - meanrank_c + n_c_p1d2)^2 )
  s2t_hat <- sst_hat / ( n_c2*(n_t_m1) )
  s2c_hat <- ssc_hat / ( n_t2*(n_c_m1) )
  ######### U statistics variances
  tau_help   <- expand.grid(data_t,data_c)
  beta       <- mean(tau_help$Var1 == tau_help$Var2)
  #tau_0_hat  <- mean(tau_help$Var2 > tau_help$Var1) + 0.25*mean(tau_help$Var1 == tau_help$Var2)
  #tau_t_hat  <- sum( (n_c - ranks_t + ranks_t_int)^2 ) / ( n_t*n_c*n_c )
  #tau_c_hat  <- sum( (ranks_c - ranks_c_int)^2 ) / (n_c*n_t*n_t)
  #########
  s2_min     <- 1/(n_t2*n_c2)
  #s2_unbia <- ( n_c*tau_t_hat + n_t*tau_c_hat - tau_0_hat - (n_t+n_c-1)*psquared ) / n_tc_m1
  s2_unbia   <- ( sst_hat + ssc_hat - n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia_t <- ( sst_hat - 0.5*n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia_c <- ( ssc_hat - 0.5*n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia   <- max(s2_unbia,s2_min)
  inf_unbia  <- 1 / s2_unbia
  sinf_unbia <- sqrt(inf_unbia)
  unbia      <- theta*sinf_unbia
  unbial     <- psi*sinf_unbia*p1mp
  #########
  #s2_bm2    <- ( n_c_m1*s2t_hat + n_t_m1*s2c_hat + 0.5*p - 0.25*beta ) / (n_tc)
  #s2_bm2    <- max(s2_bm2,s2_min)
  #inf_bm2   <- 1 / s2_bm2
  #bm2       <- theta*sqrt(inf_bm2)
  #########
  s2_pm     <- ( p_u*(1-p_u) +  n_c_m1*s2t_hat + n_t_m1*s2c_hat ) / n_tc
  inf_pm    <- 1/s2_pm
  sinf_pm   <- sqrt(inf_pm)
  pm        <- (p_u - 0.5)*sinf_pm
  if(is.nan(pm)==TRUE){pm <- 0}
  pml       <- psi_u*sinf_pm*pu1mpu
  if(is.nan(pml)==TRUE){pml <- pm}
  #########
  if(round(s2R_hat,7)==0){s2R_hat <- n/4}
  inf_wmw   <- (n*n_tc)/s2R_hat
  wmw       <- theta*sqrt(inf_wmw)
  #########
  #if(round(t1mt1)==0 & round(s2t_hat,7)==0 & round(s2c_hat,7)==0){
  #  s2_bm    <- 1/inf_wmw
  #  df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )
  #} else {
  fracpart1  <- ( s2t_hat / n_t + s2c_hat / n_c )
  fracpart2  <- s2t_hat^2/ ( n_t2*(n_t-1) ) + s2c_hat^2/ ( n_c2*(n_c-1) )
  df         <- fracpart1^(2)/fracpart2
  ###
  df_unbia3  <- 2/(1/n_t_m1 + 1/n_c_m1)
  df_unbia4  <- s2_unbia^2/( s2_unbia_t^2 / n_t_m1 +  s2_unbia_c^2 / n_c_m1 )
  ###
  fracpart1a <- ( s2t_hat / n_t_m1 + s2c_hat / n_c_m1 )^2
  fracpart2a <- s2t_hat^2/ ( n_t_m1^2*(n_t-2) ) + s2c_hat^2/ ( n_c_m1^2*(n_c-2) )
  df_unbia1  <- fracpart1a/fracpart2a
  fracpart1b <- ( s2t_hat / (n_t-2) + s2c_hat / (n_c-2) )^2
  fracpart2b <- s2t_hat^2/ ( (n_t-2)^2*(n_t-3) ) + s2c_hat^2/ ( (n_c-2)^2*(n_c-3) )
  df_unbia2  <- fracpart1b/fracpart2b
  if(is.nan(df)==TRUE){df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )}
  if(is.nan(df_unbia1)==TRUE){df_unbia1 <- ((n_t_m1+n_c_m1)^2 * (n_c-2)*(n_t-2) ) / ( n_t_m1^2*(n_t-2) + n_c_m1^2*(n_c-2))}
  if(is.nan(df_unbia2)==TRUE){df_unbia2 <- ((n_t_m1+n_c_m1-2)^2 * (n_c-3)*(n_t-3) ) / ( (n_t-2)^2*(n_t-3) + (n_c-2)^2*(n_c-3))}
  if(is.nan(df_unbia3)==TRUE){df_unbia3 <- df_unbia4}
  s2_bm     <- max(fracpart1,s2_min)
  #}
  inf_bm     <- 1/s2_bm
  sinf_bm    <- sqrt(inf_bm)
  bm         <- theta*sinf_bm
  bml        <- psi*sinf_bm*p1mp
  #########
  sd_unbia   <- sqrt(df/(df-2))
  sd_unbia1  <- sqrt(df_unbia1/(df_unbia1-2))
  sd_unbia2  <- sqrt(df_unbia2/(df_unbia2-2))
  sd_unbia3  <- sqrt(df_unbia3/(df_unbia3-2))
  sd_unbia4  <- sqrt(df_unbia4/(df_unbia4-2))
  if(is.nan(sd_unbia)==TRUE){sd_unbia <- Inf}
  if(is.nan(sd_unbia1)==TRUE){sd_unbia1 <- Inf}
  if(is.nan(sd_unbia2)==TRUE){sd_unbia2 <- Inf}
  if(is.nan(sd_unbia3)==TRUE){sd_unbia3 <- Inf}
  if(is.nan(sd_unbia4)==TRUE){sd_unbia4 <- Inf}
  #########
  punbia <- 2*pt(abs(unbia),df=df,lower.tail=FALSE)
  punbia1<- 2*pt(abs(unbia),df=df_unbia1,lower.tail=FALSE)
  punbia2<- 2*pt(abs(unbia),df=df_unbia2,lower.tail=FALSE)
  punbia3<- 2*pt(abs(unbia),df=df_unbia3,lower.tail=FALSE)
  punbia4<- 2*pt(abs(unbia),df=df_unbia4,lower.tail=FALSE)
  pwmw   <- 2*pnorm(abs(wmw),lower.tail=FALSE)
  pbm    <- 2*pt(abs(bm),df=df,lower.tail=FALSE)
  pbm1   <- 2*pt(abs(bm),df=df_unbia1,lower.tail=FALSE)
  pbm2   <- 2*pt(abs(bm),df=df_unbia2,lower.tail=FALSE)
  pbm3   <- 2*pt(abs(bm),df=df_unbia3,lower.tail=FALSE)
  pbm4   <- 2*pt(abs(bm),df=df_unbia4,lower.tail=FALSE)
  ppm    <- 2*pnorm(abs(pm),lower.tail=FALSE)
  ppmt   <- 2*pt(abs(pm),df=df,lower.tail=FALSE)
  ppmt1  <- 2*pt(abs(pm),df=df_unbia1,lower.tail=FALSE)
  ppmt2  <- 2*pt(abs(pm),df=df_unbia2,lower.tail=FALSE)
  ppmt3  <- 2*pt(abs(pm),df=df_unbia3,lower.tail=FALSE)
  ppmt4  <- 2*pt(abs(pm),df=df_unbia4,lower.tail=FALSE)
  #########
  punbia_tn  <- 2*pnorm(abs(unbia)/sd_unbia, lower.tail=FALSE)
  punbia1_tn <- 2*pnorm(abs(unbia)/sd_unbia1,lower.tail=FALSE)
  punbia2_tn <- 2*pnorm(abs(unbia)/sd_unbia2,lower.tail=FALSE)
  punbia3_tn <- 2*pnorm(abs(unbia)/sd_unbia3,lower.tail=FALSE)
  punbia4_tn <- 2*pnorm(abs(unbia)/sd_unbia4,lower.tail=FALSE)
  pbm_tn     <- 2*pnorm(abs(bm)/sd_unbia,lower.tail=FALSE)
  pbm1_tn    <- 2*pnorm(abs(bm)/sd_unbia1,lower.tail=FALSE)
  pbm2_tn    <- 2*pnorm(abs(bm)/sd_unbia2,lower.tail=FALSE)
  pbm3_tn    <- 2*pnorm(abs(bm)/sd_unbia3,lower.tail=FALSE)
  pbm4_tn    <- 2*pnorm(abs(bm)/sd_unbia4,lower.tail=FALSE)
  ppmt_tn    <- 2*pnorm(abs(pm)/sd_unbia,lower.tail=FALSE)
  ppmt1_tn   <- 2*pnorm(abs(pm)/sd_unbia1,lower.tail=FALSE)
  ppmt2_tn   <- 2*pnorm(abs(pm)/sd_unbia2,lower.tail=FALSE)
  ppmt3_tn   <- 2*pnorm(abs(pm)/sd_unbia3,lower.tail=FALSE)
  ppmt4_tn   <- 2*pnorm(abs(pm)/sd_unbia4,lower.tail=FALSE)
  #########
  punbial <- 2*pnorm(abs(unbial),lower.tail=FALSE)
  pbml    <- 2*pnorm(abs(bml),lower.tail=FALSE)
  ppml    <- 2*pnorm(abs(pml),lower.tail=FALSE)
  #########
  if(max(data_t) < min(data_c)){
    lower <- sample_shift(data_t,data_c)
    ppm <- ppmt <- ppmt1 <- ppmt2 <- ppmt3 <- ppmt4 <- ppmt_tn <- ppmt1_tn <- ppmt2_tn <- ppmt3_tn <- ppmt4_tn <- ppml <- ifelse(0.5 < lower,0,1)
  }
  if(max(data_c) < min(data_t)){
    upper <- 1-sample_shift(data_c,data_t)
    ppm <- ppmt <- ppmt1 <- ppmt2 <- ppmt3 <- ppmt4 <- ppmt_tn <- ppmt1_tn <- ppmt2_tn <- ppmt3_tn <- ppmt4_tn <- ppml <- ifelse(0.5 > upper,0,1)
  }
  #########
  return(c(p=p,
           pwmw=pwmw,
           pbm=pbm,
           pbm1=pbm1,
           pbm2=pbm2,
           pbm3=pbm3,
           pbm4=pbm4,
           ##########
           pbm_tn=pbm_tn,
           pbm1_tn=pbm1_tn,
           pbm2_tn=pbm2_tn,
           pbm3_tn=pbm3_tn,
           pbm4_tn=pbm4_tn,
           ##########
           punbia=punbia,
           punbia1=punbia1,
           punbia2=punbia2,
           punbia3=punbia3,
           punbia4=punbia4,
           ##########
           punbia_tn=punbia_tn,
           punbia1_tn=punbia1_tn,
           punbia2_tn=punbia2_tn,
           punbia3_tn=punbia3_tn,
           punbia4_tn=punbia4_tn,
           ##########
           ppm=ppm,
           ppmt=ppmt,
           ppmt1=ppmt1,
           ppmt2=ppmt2,
           ppmt3=ppmt3,
           ppmt4=ppmt4,
           ###########
           ppmt_tn=ppmt_tn,
           ppmt1_tn=ppmt1_tn,
           ppmt2_tn=ppmt2_tn,
           ppmt3_tn=ppmt3_tn,
           ppmt4_tn=ppmt4_tn,
           ###########
           punbial=punbial,
           pbml=pbml,
           ppml=ppml,
           s2_wmw=1/inf_wmw,
           s2_bm=s2_bm,
           s2_unbia=s2_unbia,
           s2_pm=s2_pm,
           t1mt1=t1mt1,
           p_u=p_u,
           bm=bm,
           unbia=unbia,
           pm=pm,
           bml=bml,
           unbial=unbial,
           pml=pml
  ))
}

getZ(data_t,data_c) # Test the function getZ with my standard example

##############################################################
### Simulation function for the 10-point Beta distribution ###
##############################################################

getProbTobias10 <- function(alpha,beta){
  Fp1 <- pbeta(0.1,shape1=alpha,shape2=beta)
  Fp2 <- pbeta(0.2,shape1=alpha,shape2=beta)
  Fp3 <- pbeta(0.3,shape1=alpha,shape2=beta)
  Fp4 <- pbeta(0.4,shape1=alpha,shape2=beta)
  Fp5 <- pbeta(0.5,shape1=alpha,shape2=beta)
  Fp6 <- pbeta(0.6,shape1=alpha,shape2=beta)
  Fp7 <- pbeta(0.7,shape1=alpha,shape2=beta)
  Fp8 <- pbeta(0.8,shape1=alpha,shape2=beta) 
  Fp9 <- pbeta(0.9,shape1=alpha,shape2=beta)
  Fp10 <- pbeta(1.0,shape1=alpha,shape2=beta)
  ######
  p1 <- Fp1
  p2 <- Fp2 - Fp1
  p3 <- Fp3 - Fp2
  p4 <- Fp4 - Fp3
  p5 <- Fp5 - Fp4
  p6 <- Fp6 - Fp5
  p7 <- Fp7 - Fp6
  p8 <- Fp8 - Fp7
  p9 <- Fp9 - Fp8
  p10 <- Fp10 - Fp9
  ######
  p  <- c(p1,p2,p3,p4,p5,p6,p7,p8,p9,p10)
  Fp <- c(Fp1,Fp2,Fp3,Fp4,Fp5,Fp6,Fp7,Fp8,Fp9,Fp10)
  Fm <- Fp - p
  Fn <- 0.5*(Fp+Fm)
  ######
  return(list(p=p,Fn=Fn,Fp=Fp,Fm=Fm))
}

SimTobias10 <- function(nt,nc,p=0.5,nsim,nrep,betat,alphac,betac){
  rejection <- data.frame(pwmw=NA, 
                          pbm=NA, pbm1=NA, pbm2=NA, pbm3=NA, pbm4=NA, 
                          pbm_tn=NA, pbm1_tn=NA, pbm2_tn=NA, pbm3_tn=NA, pbm4_tn=NA, 
                          punbia=NA, punbia1=NA, punbia2=NA, punbia3=NA, punbia4=NA, 
                          punbia_tn=NA, punbia1_tn=NA, punbia2_tn=NA, punbia3_tn=NA, punbia4_tn=NA, 
                          ppm=NA, ppmt=NA, ppmt1=NA, ppmt2=NA, ppmt3=NA, ppmt4=NA, 
                          ppmt_tn=NA, ppmt1_tn=NA, ppmt2_tn=NA, ppmt3_tn=NA, ppmt4_tn=NA, 
                          punbial=NA, pbml=NA, ppml=NA)
  sumrej    <- rejection
  vari      <- data.frame(s2_wmw=NA, s2_bm=NA, s2_unbia=NA, s2_pm=NA, t1mt1=NA)
  meanvari  <- vari
  ##################################################################################################
  dist2 <- getProbTobias10(alphac,betac)
  d_f2  <- dist2$p
  f_f2  <- dist2$Fn
  s_f2  <- 1-f_f2
  ##################################################################################################
  npe_beta <- function(delta) {sum(getProbTobias10(delta,betat)$Fn*d_f2)-p}
  delta    <- uniroot(npe_beta,c(0,9),tol=0.00000001)$root
  ##################################################################################################
  dist1 <- getProbTobias10(delta,betat)
  d_f1  <- dist1$p
  f_f1  <- dist1$Fn
  ##################################################################################################
  t     <- nt/(nt+nc)
  mt    <- 1-t
  f_f0  <- t*f_f1+mt*f_f2
  d_f0  <- t*d_f1+mt*d_f2
  ##################################################################################################
  s22df1 <- sum(s_f2^2*d_f1)
  f12df2 <- sum(f_f1^2*d_f2)
  f02df0 <- sum(f_f0^2*d_f0)
  ties   <- sum(d_f0*d_f0)
  vart   <- getTheoriticalUnbia(n1=nt,n2=nc,p=p,s22df1=s22df1,f12df2=f12df2,ties=ties)
  ##################################################################################################
  for (k in 1:nrep){
    for (i in 1:nsim){
      data_t <- sample(x=c(0,1,2,3,4,5,6,7,8,9),size=nt,replace=TRUE,prob=d_f1)
      data_c <- sample(x=c(0,1,2,3,4,5,6,7,8,9),size=nc,replace=TRUE,prob=d_f2)
      random_data   <- getZ(data_t,data_c)
      rejection[i,] <- random_data[2:36]  <= 0.05
      vari[i,]      <- random_data[37:41]
    }
    sumrej[k,]     <- colSums(rejection)
    meanvari[k,]   <- colMeans(vari)
  }
  rej     <- colSums(sumrej)/(nrep*nsim)
  varim <- colMeans(meanvari)
  res <- data.frame(p=p,nsim=nsim*nrep,alpha=0.05,nt=nt,nc=nc,alpha_t=delta,beta_t=betat,alpha_c=alphac,beta_c=betac,vart,t(varim),t(rej))#,t(rejperm))
  return(res)	
}

# Test the function SimTobias10()

resss <- SimTobias10(nt=30,nc=30,p=0.5,nsim=10,nrep=10,betat=4,alphac=5,betac=4)
resss

# As for the simulations of the different scenarios, I used 
set.seed(470)
# as well as nsim=nrep=100.

==> anc/Sim5pointBeta.R <==
#################################################################
### The nonparametric Behrens-Fisher problem in small samples ###
### Simulation code for the 5-point Beta distribution         ###
#################################################################

# Test data (my standard example)
data_t   <- c(3,4,4,5)
data_c   <- c(3,5,6,8,9)

# Sample shift as proposed by Perme and Manevski
sample_shift <- function(x,y, alpha = 0.05){ 
  gettheta <- function(data_t,data_c){
    n_t <- length(data_t)
    n_c <- length(data_c)
    n   <- n_t + n_c
    #########
    ranks       <- rank(c(data_t,data_c),ties.method="average")
    ranks_t     <- ranks[1:n_t]
    ranks_c     <- ranks[(n_t+1):n]
    meanrank_t  <- mean(ranks_t)
    meanrank_c  <- mean(ranks_c)
    #########
    p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
    return(p_u)
  }
  ####
  nx <- length(x)
  ny <- length(y)
  y_step <- y
  x_sort <- sort(x, decreasing = TRUE) 
  s <- Sys.time()
  
  while(TRUE){
    # we calculate how much should we reduce the values of Y so that # hat.theta changes.
    step <- min(sapply(y_step, function(yi)
      ifelse( length(x[x<yi])>0, yi - max(x[x<yi]), Inf)))
    if(step == Inf){break} 
    y_step <- y_step - step
    
    # calculate P(hat.theta=1) 
    denominator <- nx^nx * ny^ny 
    numerator <- 0
    x_komb <- NA 
    y_komb <- NA
    
    for(i in 1:length(x_sort)){
      x_komb <- (nx-i+1)^nx - (nx-i)^nx
      sty <- sum(y_step > x_sort[i]) 
      y_komb <- sty^ny
      numerator <- numerator + x_komb*y_komb }
    p.hat.theta1 <- numerator/denominator
    if(p.hat.theta1 <= alpha){
      return(gettheta(x,y_step)) # calculate hat.theta on (x, y_step) # using an implemented function.
    }
    if(Sys.time() - s > 100){
      warning("While loop lasts more than 100 seconds.")
      return(c(1)) }
  } 
}

getTheoriticalUnbia <- function(n1,n2,p,s22df1,f12df2,ties){
  var_unbia <- ( p - 0.25*ties + (n2-1)*s22df1 + (n1-1)*f12df2 - (n1+n2-1)*p^2 ) / (n1*n2)
  return(var_unbia)
}

#####################################
### group 1 is t and group 2 is c ###
#####################################
getZ <- function(data_t,data_c){
  n_t <- length(data_t)
  n_c <- length(data_c)
  n   <- n_t + n_c
  #########
  np1d2    <- ( n  + 1)/2
  n_t_p1d2 <- (n_t + 1)/2
  n_c_p1d2 <- (n_c + 1)/2
  n_t_m1   <- n_t - 1
  n_c_m1   <- n_c - 1
  n_tc     <- n_t*n_c
  n_tc_m1  <- n_t_m1*n_c_m1
  n_t2     <- n_t^2
  n_c2     <- n_c^2
  #########
  ranks       <- rank(c(data_t,data_c),ties.method="average")
  ranks_t     <- ranks[1:n_t]
  ranks_c     <- ranks[(n_t+1):n]
  meanrank_t  <- mean(ranks_t)
  meanrank_c  <- mean(ranks_c)
  ######### internal ranks
  ranks_t_int <- rank(data_t,ties.method="average")
  ranks_c_int <- rank(data_c,ties.method="average")
  #########
  p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
  p_max   <- 1-1/(n_t*n_c)
  p_min   <- 1/(n_t*n_c)
  p       <- max(min(p_u,p_max),p_min)
  t1mt1   <- 1 - as.numeric(p_u==p)
  theta   <- p - 0.5
  #########
  psi     <- log(p/(1-p))
  psi_u   <- log(p_u/(1-p_u))
  p1mp    <- p*(1-p)
  pu1mpu  <- p_u*(1-p_u)
  #########
  s2R_hat <- sum( (ranks - np1d2)^2 ) / ( n - 1 )
  sst_hat <- sum( (ranks_t - ranks_t_int - meanrank_t + n_t_p1d2)^2 ) 
  ssc_hat <- sum( (ranks_c - ranks_c_int - meanrank_c + n_c_p1d2)^2 )
  s2t_hat <- sst_hat / ( n_c2*(n_t_m1) )
  s2c_hat <- ssc_hat / ( n_t2*(n_c_m1) )
  ######### U statistics variances
  tau_help   <- expand.grid(data_t,data_c)
  beta       <- mean(tau_help$Var1 == tau_help$Var2)
  #tau_0_hat  <- mean(tau_help$Var2 > tau_help$Var1) + 0.25*mean(tau_help$Var1 == tau_help$Var2)
  #tau_t_hat  <- sum( (n_c - ranks_t + ranks_t_int)^2 ) / ( n_t*n_c*n_c )
  #tau_c_hat  <- sum( (ranks_c - ranks_c_int)^2 ) / (n_c*n_t*n_t)
  #########
  s2_min     <- 1/(n_t2*n_c2)
  #s2_unbia <- ( n_c*tau_t_hat + n_t*tau_c_hat - tau_0_hat - (n_t+n_c-1)*psquared ) / n_tc_m1
  s2_unbia   <- ( sst_hat + ssc_hat - n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia_t <- ( sst_hat - 0.5*n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia_c <- ( ssc_hat - 0.5*n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia   <- max(s2_unbia,s2_min)
  inf_unbia  <- 1 / s2_unbia
  sinf_unbia <- sqrt(inf_unbia)
  unbia      <- theta*sinf_unbia
  unbial     <- psi*sinf_unbia*p1mp
  #########
  #s2_bm2    <- ( n_c_m1*s2t_hat + n_t_m1*s2c_hat + 0.5*p - 0.25*beta ) / (n_tc)
  #s2_bm2    <- max(s2_bm2,s2_min)
  #inf_bm2   <- 1 / s2_bm2
  #bm2       <- theta*sqrt(inf_bm2)
  #########
  s2_pm     <- ( p_u*(1-p_u) +  n_c_m1*s2t_hat + n_t_m1*s2c_hat ) / n_tc
  inf_pm    <- 1/s2_pm
  sinf_pm   <- sqrt(inf_pm)
  pm        <- (p_u - 0.5)*sinf_pm
  if(is.nan(pm)==TRUE){pm <- 0}
  pml       <- psi_u*sinf_pm*pu1mpu
  if(is.nan(pml)==TRUE){pml <- pm}
  #########
  if(round(s2R_hat,7)==0){s2R_hat <- n/4}
  inf_wmw   <- (n*n_tc)/s2R_hat
  wmw       <- theta*sqrt(inf_wmw)
  #########
  #if(round(t1mt1)==0 & round(s2t_hat,7)==0 & round(s2c_hat,7)==0){
  #  s2_bm    <- 1/inf_wmw
  #  df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )
  #} else {
  fracpart1  <- ( s2t_hat / n_t + s2c_hat / n_c )
  fracpart2  <- s2t_hat^2/ ( n_t2*(n_t-1) ) + s2c_hat^2/ ( n_c2*(n_c-1) )
  df         <- fracpart1^(2)/fracpart2
  ###
  df_unbia3  <- 2/(1/n_t_m1 + 1/n_c_m1)
  df_unbia4  <- s2_unbia^2/( s2_unbia_t^2 / n_t_m1 +  s2_unbia_c^2 / n_c_m1 )
  ###
  fracpart1a <- ( s2t_hat / n_t_m1 + s2c_hat / n_c_m1 )^2
  fracpart2a <- s2t_hat^2/ ( n_t_m1^2*(n_t-2) ) + s2c_hat^2/ ( n_c_m1^2*(n_c-2) )
  df_unbia1  <- fracpart1a/fracpart2a
  fracpart1b <- ( s2t_hat / (n_t-2) + s2c_hat / (n_c-2) )^2
  fracpart2b <- s2t_hat^2/ ( (n_t-2)^2*(n_t-3) ) + s2c_hat^2/ ( (n_c-2)^2*(n_c-3) )
  df_unbia2  <- fracpart1b/fracpart2b
  if(is.nan(df)==TRUE){df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )}
  if(is.nan(df_unbia1)==TRUE){df_unbia1 <- ((n_t_m1+n_c_m1)^2 * (n_c-2)*(n_t-2) ) / ( n_t_m1^2*(n_t-2) + n_c_m1^2*(n_c-2))}
  if(is.nan(df_unbia2)==TRUE){df_unbia2 <- ((n_t_m1+n_c_m1-2)^2 * (n_c-3)*(n_t-3) ) / ( (n_t-2)^2*(n_t-3) + (n_c-2)^2*(n_c-3))}
  if(is.nan(df_unbia3)==TRUE){df_unbia3 <- df_unbia4}
  s2_bm     <- max(fracpart1,s2_min)
  #}
  inf_bm     <- 1/s2_bm
  sinf_bm    <- sqrt(inf_bm)
  bm         <- theta*sinf_bm
  bml        <- psi*sinf_bm*p1mp
  #########
  sd_unbia   <- sqrt(df/(df-2))
  sd_unbia1  <- sqrt(df_unbia1/(df_unbia1-2))
  sd_unbia2  <- sqrt(df_unbia2/(df_unbia2-2))
  sd_unbia3  <- sqrt(df_unbia3/(df_unbia3-2))
  sd_unbia4  <- sqrt(df_unbia4/(df_unbia4-2))
  if(is.nan(sd_unbia)==TRUE){sd_unbia <- Inf}
  if(is.nan(sd_unbia1)==TRUE){sd_unbia1 <- Inf}
  if(is.nan(sd_unbia2)==TRUE){sd_unbia2 <- Inf}
  if(is.nan(sd_unbia3)==TRUE){sd_unbia3 <- Inf}
  if(is.nan(sd_unbia4)==TRUE){sd_unbia4 <- Inf}
  #########
  punbia <- 2*pt(abs(unbia),df=df,lower.tail=FALSE)
  punbia1<- 2*pt(abs(unbia),df=df_unbia1,lower.tail=FALSE)
  punbia2<- 2*pt(abs(unbia),df=df_unbia2,lower.tail=FALSE)
  punbia3<- 2*pt(abs(unbia),df=df_unbia3,lower.tail=FALSE)
  punbia4<- 2*pt(abs(unbia),df=df_unbia4,lower.tail=FALSE)
  pwmw   <- 2*pnorm(abs(wmw),lower.tail=FALSE)
  pbm    <- 2*pt(abs(bm),df=df,lower.tail=FALSE)
  pbm1   <- 2*pt(abs(bm),df=df_unbia1,lower.tail=FALSE)
  pbm2   <- 2*pt(abs(bm),df=df_unbia2,lower.tail=FALSE)
  pbm3   <- 2*pt(abs(bm),df=df_unbia3,lower.tail=FALSE)
  pbm4   <- 2*pt(abs(bm),df=df_unbia4,lower.tail=FALSE)
  ppm    <- 2*pnorm(abs(pm),lower.tail=FALSE)
  ppmt   <- 2*pt(abs(pm),df=df,lower.tail=FALSE)
  ppmt1  <- 2*pt(abs(pm),df=df_unbia1,lower.tail=FALSE)
  ppmt2  <- 2*pt(abs(pm),df=df_unbia2,lower.tail=FALSE)
  ppmt3  <- 2*pt(abs(pm),df=df_unbia3,lower.tail=FALSE)
  ppmt4  <- 2*pt(abs(pm),df=df_unbia4,lower.tail=FALSE)
  #########
  punbia_tn  <- 2*pnorm(abs(unbia)/sd_unbia, lower.tail=FALSE)
  punbia1_tn <- 2*pnorm(abs(unbia)/sd_unbia1,lower.tail=FALSE)
  punbia2_tn <- 2*pnorm(abs(unbia)/sd_unbia2,lower.tail=FALSE)
  punbia3_tn <- 2*pnorm(abs(unbia)/sd_unbia3,lower.tail=FALSE)
  punbia4_tn <- 2*pnorm(abs(unbia)/sd_unbia4,lower.tail=FALSE)
  pbm_tn     <- 2*pnorm(abs(bm)/sd_unbia,lower.tail=FALSE)
  pbm1_tn    <- 2*pnorm(abs(bm)/sd_unbia1,lower.tail=FALSE)
  pbm2_tn    <- 2*pnorm(abs(bm)/sd_unbia2,lower.tail=FALSE)
  pbm3_tn    <- 2*pnorm(abs(bm)/sd_unbia3,lower.tail=FALSE)
  pbm4_tn    <- 2*pnorm(abs(bm)/sd_unbia4,lower.tail=FALSE)
  ppmt_tn    <- 2*pnorm(abs(pm)/sd_unbia,lower.tail=FALSE)
  ppmt1_tn   <- 2*pnorm(abs(pm)/sd_unbia1,lower.tail=FALSE)
  ppmt2_tn   <- 2*pnorm(abs(pm)/sd_unbia2,lower.tail=FALSE)
  ppmt3_tn   <- 2*pnorm(abs(pm)/sd_unbia3,lower.tail=FALSE)
  ppmt4_tn   <- 2*pnorm(abs(pm)/sd_unbia4,lower.tail=FALSE)
  #########
  punbial <- 2*pnorm(abs(unbial),lower.tail=FALSE)
  pbml    <- 2*pnorm(abs(bml),lower.tail=FALSE)
  ppml    <- 2*pnorm(abs(pml),lower.tail=FALSE)
  #########
  if(max(data_t) < min(data_c)){
    lower <- sample_shift(data_t,data_c)
    ppm <- ppmt <- ppmt1 <- ppmt2 <- ppmt3 <- ppmt4 <- ppmt_tn <- ppmt1_tn <- ppmt2_tn <- ppmt3_tn <- ppmt4_tn <- ppml <- ifelse(0.5 < lower,0,1)
  }
  if(max(data_c) < min(data_t)){
    upper <- 1-sample_shift(data_c,data_t)
    ppm <- ppmt <- ppmt1 <- ppmt2 <- ppmt3 <- ppmt4 <- ppmt_tn <- ppmt1_tn <- ppmt2_tn <- ppmt3_tn <- ppmt4_tn <- ppml <- ifelse(0.5 > upper,0,1)
  }
  #########
  return(c(p=p,
           pwmw=pwmw,
           pbm=pbm,
           pbm1=pbm1,
           pbm2=pbm2,
           pbm3=pbm3,
           pbm4=pbm4,
           ##########
           pbm_tn=pbm_tn,
           pbm1_tn=pbm1_tn,
           pbm2_tn=pbm2_tn,
           pbm3_tn=pbm3_tn,
           pbm4_tn=pbm4_tn,
           ##########
           punbia=punbia,
           punbia1=punbia1,
           punbia2=punbia2,
           punbia3=punbia3,
           punbia4=punbia4,
           ##########
           punbia_tn=punbia_tn,
           punbia1_tn=punbia1_tn,
           punbia2_tn=punbia2_tn,
           punbia3_tn=punbia3_tn,
           punbia4_tn=punbia4_tn,
           ##########
           ppm=ppm,
           ppmt=ppmt,
           ppmt1=ppmt1,
           ppmt2=ppmt2,
           ppmt3=ppmt3,
           ppmt4=ppmt4,
           ###########
           ppmt_tn=ppmt_tn,
           ppmt1_tn=ppmt1_tn,
           ppmt2_tn=ppmt2_tn,
           ppmt3_tn=ppmt3_tn,
           ppmt4_tn=ppmt4_tn,
           ###########
           punbial=punbial,
           pbml=pbml,
           ppml=ppml,
           s2_wmw=1/inf_wmw,
           s2_bm=s2_bm,
           s2_unbia=s2_unbia,
           s2_pm=s2_pm,
           t1mt1=t1mt1,
           p_u=p_u,
           bm=bm,
           unbia=unbia,
           pm=pm,
           bml=bml,
           unbial=unbial,
           pml=pml
  ))
}

getZ(data_t,data_c) # Test the function getZ with my standard example

#############################################################
### Simulation function for the 5-point Beta distribution ###
#############################################################

getProbTobias <- function(alpha,beta){
  Fp1 <- pbeta(0.2,shape1=alpha,shape2=beta)
  Fp2 <- pbeta(0.4,shape1=alpha,shape2=beta)
  Fp3 <- pbeta(0.6,shape1=alpha,shape2=beta) 
  Fp4 <- pbeta(0.8,shape1=alpha,shape2=beta)
  Fp5 <- pbeta(1.0,shape1=alpha,shape2=beta)
  ######
  p1 <- Fp1
  p2 <- Fp2 - Fp1
  p3 <- Fp3 - Fp2
  p4 <- Fp4 - Fp3
  p5 <- Fp5 - Fp4
  ######
  p  <- c(p1,p2,p3,p4,p5)
  Fp <- c(Fp1,Fp2,Fp3,Fp4,Fp5)
  Fm <- Fp - p
  Fn <- 0.5*(Fp+Fm)
  ######
  return(list(p=p,Fn=Fn,Fp=Fp,Fm=Fm))
}

SimTobias <- function(nt,nc,p=0.5,nsim,nrep,betat,alphac,betac){
  rejection <- data.frame(pwmw=NA, 
                          pbm=NA, pbm1=NA, pbm2=NA, pbm3=NA, pbm4=NA, 
                          pbm_tn=NA, pbm1_tn=NA, pbm2_tn=NA, pbm3_tn=NA, pbm4_tn=NA, 
                          punbia=NA, punbia1=NA, punbia2=NA, punbia3=NA, punbia4=NA, 
                          punbia_tn=NA, punbia1_tn=NA, punbia2_tn=NA, punbia3_tn=NA, punbia4_tn=NA, 
                          ppm=NA, ppmt=NA, ppmt1=NA, ppmt2=NA, ppmt3=NA, ppmt4=NA, 
                          ppmt_tn=NA, ppmt1_tn=NA, ppmt2_tn=NA, ppmt3_tn=NA, ppmt4_tn=NA, 
                          punbial=NA, pbml=NA, ppml=NA)
  sumrej    <- rejection
  vari      <- data.frame(s2_wmw=NA, s2_bm=NA, s2_unbia=NA, s2_pm=NA, t1mt1=NA)
  meanvari  <- vari
  ##################################################################################################
  dist2 <- getProbTobias(alphac,betac)
  d_f2  <- dist2$p
  f_f2  <- dist2$Fn
  s_f2  <- 1-f_f2
  ##################################################################################################
  npe_beta <- function(delta) {sum(getProbTobias(delta,betat)$Fn*d_f2)-p}
  delta    <- uniroot(npe_beta,c(0,9),tol=0.00000001)$root
  ##################################################################################################
  dist1 <- getProbTobias(delta,betat)
  d_f1  <- dist1$p
  f_f1  <- dist1$Fn
  ##################################################################################################
  t     <- nt/(nt+nc)
  mt    <- 1-t
  f_f0  <- t*f_f1+mt*f_f2
  d_f0  <- t*d_f1+mt*d_f2
  ##################################################################################################
  s22df1 <- sum(s_f2^2*d_f1)
  f12df2 <- sum(f_f1^2*d_f2)
  f02df0 <- sum(f_f0^2*d_f0)
  ties   <- sum(d_f0*d_f0)
  vart   <- getTheoriticalUnbia(n1=nt,n2=nc,p=p,s22df1=s22df1,f12df2=f12df2,ties=ties)
  ##################################################################################################
  for (k in 1:nrep){
    for (i in 1:nsim){
      data_t <- sample(x=c(0,1,2,3,4),size=nt,replace=TRUE,prob=d_f1)
      data_c <- sample(x=c(0,1,2,3,4),size=nc,replace=TRUE,prob=d_f2)
      random_data   <- getZ(data_t,data_c)
      rejection[i,] <- random_data[2:36]  <= 0.05
      vari[i,]      <- random_data[37:41]
    }
    sumrej[k,]     <- colSums(rejection)
    meanvari[k,]   <- colMeans(vari)
  }
  rej     <- colSums(sumrej)/(nrep*nsim)
  varim <- colMeans(meanvari)
  res <- data.frame(p=p,nsim=nsim*nrep,alpha=0.05,nt=nt,nc=nc,alpha_t=delta,beta_t=betat,alpha_c=alphac,beta_c=betac,vart,t(varim),t(rej))#,t(rejperm))
  return(res)	
}

# Test the function SimTobias()

resss <- SimTobias(nt=30,nc=30,p=0.5,nsim=10,nrep=10,betat=4,alphac=5,betac=4)
resss

# As for the simulations of the different scenarios, I used 
set.seed(470)
# as well as nsim=nrep=100.

==> anc/SimBeta.R <==
#################################################################
### The nonparametric Behrens-Fisher problem in small samples ###
### Simulation code for the Beta distribution                 ###
#################################################################

# Test data (my standard example)
data_t   <- c(3,4,4,5)
data_c   <- c(3,5,6,8,9)

# Sample shift as proposed by Perme and Manevski
sample_shift <- function(x,y, alpha = 0.05){ 
  gettheta <- function(data_t,data_c){
    n_t <- length(data_t)
    n_c <- length(data_c)
    n   <- n_t + n_c
    #########
    ranks       <- rank(c(data_t,data_c),ties.method="average")
    ranks_t     <- ranks[1:n_t]
    ranks_c     <- ranks[(n_t+1):n]
    meanrank_t  <- mean(ranks_t)
    meanrank_c  <- mean(ranks_c)
    #########
    p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
    return(p_u)
  }
  ####
  nx <- length(x)
  ny <- length(y)
  y_step <- y
  x_sort <- sort(x, decreasing = TRUE) 
  s <- Sys.time()
  
  while(TRUE){
    # we calculate how much should we reduce the values of Y so that # hat.theta changes.
    step <- min(sapply(y_step, function(yi)
      ifelse( length(x[x<yi])>0, yi - max(x[x<yi]), Inf)))
    if(step == Inf){break} 
    y_step <- y_step - step
    
    # calculate P(hat.theta=1) 
    denominator <- nx^nx * ny^ny 
    numerator <- 0
    x_komb <- NA 
    y_komb <- NA
    
    for(i in 1:length(x_sort)){
      x_komb <- (nx-i+1)^nx - (nx-i)^nx
      sty <- sum(y_step > x_sort[i]) 
      y_komb <- sty^ny
      numerator <- numerator + x_komb*y_komb }
    p.hat.theta1 <- numerator/denominator
    if(p.hat.theta1 <= alpha){
      return(gettheta(x,y_step)) # calculate hat.theta on (x, y_step) # using an implemented function.
    }
    if(Sys.time() - s > 100){
      warning("While loop lasts more than 100 seconds.")
      return(c(1)) }
  } 
}

getTheoriticalUnbia <- function(n1,n2,p,s22df1,f12df2,ties){
  var_unbia <- ( p - 0.25*ties + (n2-1)*s22df1 + (n1-1)*f12df2 - (n1+n2-1)*p^2 ) / (n1*n2)
  return(var_unbia)
}

#####################################
### group 1 is t and group 2 is c ###
#####################################
getZ <- function(data_t,data_c){
  n_t <- length(data_t)
  n_c <- length(data_c)
  n   <- n_t + n_c
  #########
  np1d2    <- ( n  + 1)/2
  n_t_p1d2 <- (n_t + 1)/2
  n_c_p1d2 <- (n_c + 1)/2
  n_t_m1   <- n_t - 1
  n_c_m1   <- n_c - 1
  n_tc     <- n_t*n_c
  n_tc_m1  <- n_t_m1*n_c_m1
  n_t2     <- n_t^2
  n_c2     <- n_c^2
  #########
  ranks       <- rank(c(data_t,data_c),ties.method="average")
  ranks_t     <- ranks[1:n_t]
  ranks_c     <- ranks[(n_t+1):n]
  meanrank_t  <- mean(ranks_t)
  meanrank_c  <- mean(ranks_c)
  ######### internal ranks
  ranks_t_int <- rank(data_t,ties.method="average")
  ranks_c_int <- rank(data_c,ties.method="average")
  #########
  p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
  p_max   <- 1-1/(n_t*n_c)
  p_min   <- 1/(n_t*n_c)
  p       <- max(min(p_u,p_max),p_min)
  t1mt1   <- 1 - as.numeric(p_u==p)
  theta   <- p - 0.5
  #########
  psi     <- log(p/(1-p))
  psi_u   <- log(p_u/(1-p_u))
  p1mp    <- p*(1-p)
  pu1mpu  <- p_u*(1-p_u)
  #########
  s2R_hat <- sum( (ranks - np1d2)^2 ) / ( n - 1 )
  sst_hat <- sum( (ranks_t - ranks_t_int - meanrank_t + n_t_p1d2)^2 ) 
  ssc_hat <- sum( (ranks_c - ranks_c_int - meanrank_c + n_c_p1d2)^2 )
  s2t_hat <- sst_hat / ( n_c2*(n_t_m1) )
  s2c_hat <- ssc_hat / ( n_t2*(n_c_m1) )
  ######### U statistics variances
  tau_help   <- expand.grid(data_t,data_c)
  beta       <- mean(tau_help$Var1 == tau_help$Var2)
  #tau_0_hat  <- mean(tau_help$Var2 > tau_help$Var1) + 0.25*mean(tau_help$Var1 == tau_help$Var2)
  #tau_t_hat  <- sum( (n_c - ranks_t + ranks_t_int)^2 ) / ( n_t*n_c*n_c )
  #tau_c_hat  <- sum( (ranks_c - ranks_c_int)^2 ) / (n_c*n_t*n_t)
  #########
  s2_min     <- 1/(n_t2*n_c2)
  #s2_unbia <- ( n_c*tau_t_hat + n_t*tau_c_hat - tau_0_hat - (n_t+n_c-1)*psquared ) / n_tc_m1
  s2_unbia   <- ( sst_hat + ssc_hat - n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia_t <- ( sst_hat - 0.5*n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia_c <- ( ssc_hat - 0.5*n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia   <- max(s2_unbia,s2_min)
  inf_unbia  <- 1 / s2_unbia
  sinf_unbia <- sqrt(inf_unbia)
  unbia      <- theta*sinf_unbia
  unbial     <- psi*sinf_unbia*p1mp
  #########
  #s2_bm2    <- ( n_c_m1*s2t_hat + n_t_m1*s2c_hat + 0.5*p - 0.25*beta ) / (n_tc)
  #s2_bm2    <- max(s2_bm2,s2_min)
  #inf_bm2   <- 1 / s2_bm2
  #bm2       <- theta*sqrt(inf_bm2)
  #########
  s2_pm     <- ( p_u*(1-p_u) +  n_c_m1*s2t_hat + n_t_m1*s2c_hat ) / n_tc
  inf_pm    <- 1/s2_pm
  sinf_pm   <- sqrt(inf_pm)
  pm        <- (p_u - 0.5)*sinf_pm
  if(is.nan(pm)==TRUE){pm <- 0}
  pml       <- psi_u*sinf_pm*pu1mpu
  if(is.nan(pml)==TRUE){pml <- pm}
  #########
  if(round(s2R_hat,7)==0){s2R_hat <- n/4}
  inf_wmw   <- (n*n_tc)/s2R_hat
  wmw       <- theta*sqrt(inf_wmw)
  #########
  #if(round(t1mt1)==0 & round(s2t_hat,7)==0 & round(s2c_hat,7)==0){
  #  s2_bm    <- 1/inf_wmw
  #  df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )
  #} else {
  fracpart1  <- ( s2t_hat / n_t + s2c_hat / n_c )
  fracpart2  <- s2t_hat^2/ ( n_t2*(n_t-1) ) + s2c_hat^2/ ( n_c2*(n_c-1) )
  df         <- fracpart1^(2)/fracpart2
  ###
  df_unbia3  <- 2/(1/n_t_m1 + 1/n_c_m1)
  df_unbia4  <- s2_unbia^2/( s2_unbia_t^2 / n_t_m1 +  s2_unbia_c^2 / n_c_m1 )
  ###
  fracpart1a <- ( s2t_hat / n_t_m1 + s2c_hat / n_c_m1 )^2
  fracpart2a <- s2t_hat^2/ ( n_t_m1^2*(n_t-2) ) + s2c_hat^2/ ( n_c_m1^2*(n_c-2) )
  df_unbia1  <- fracpart1a/fracpart2a
  fracpart1b <- ( s2t_hat / (n_t-2) + s2c_hat / (n_c-2) )^2
  fracpart2b <- s2t_hat^2/ ( (n_t-2)^2*(n_t-3) ) + s2c_hat^2/ ( (n_c-2)^2*(n_c-3) )
  df_unbia2  <- fracpart1b/fracpart2b
  if(is.nan(df)==TRUE){df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )}
  if(is.nan(df_unbia1)==TRUE){df_unbia1 <- ((n_t_m1+n_c_m1)^2 * (n_c-2)*(n_t-2) ) / ( n_t_m1^2*(n_t-2) + n_c_m1^2*(n_c-2))}
  if(is.nan(df_unbia2)==TRUE){df_unbia2 <- ((n_t_m1+n_c_m1-2)^2 * (n_c-3)*(n_t-3) ) / ( (n_t-2)^2*(n_t-3) + (n_c-2)^2*(n_c-3))}
  if(is.nan(df_unbia3)==TRUE){df_unbia3 <- df_unbia4}
  s2_bm     <- max(fracpart1,s2_min)
  #}
  inf_bm     <- 1/s2_bm
  sinf_bm    <- sqrt(inf_bm)
  bm         <- theta*sinf_bm
  bml        <- psi*sinf_bm*p1mp
  #########
  sd_unbia   <- sqrt(df/(df-2))
  sd_unbia1  <- sqrt(df_unbia1/(df_unbia1-2))
  sd_unbia2  <- sqrt(df_unbia2/(df_unbia2-2))
  sd_unbia3  <- sqrt(df_unbia3/(df_unbia3-2))
  sd_unbia4  <- sqrt(df_unbia4/(df_unbia4-2))
  if(is.nan(sd_unbia)==TRUE){sd_unbia <- Inf}
  if(is.nan(sd_unbia1)==TRUE){sd_unbia1 <- Inf}
  if(is.nan(sd_unbia2)==TRUE){sd_unbia2 <- Inf}
  if(is.nan(sd_unbia3)==TRUE){sd_unbia3 <- Inf}
  if(is.nan(sd_unbia4)==TRUE){sd_unbia4 <- Inf}
  #########
  punbia <- 2*pt(abs(unbia),df=df,lower.tail=FALSE)
  punbia1<- 2*pt(abs(unbia),df=df_unbia1,lower.tail=FALSE)
  punbia2<- 2*pt(abs(unbia),df=df_unbia2,lower.tail=FALSE)
  punbia3<- 2*pt(abs(unbia),df=df_unbia3,lower.tail=FALSE)
  punbia4<- 2*pt(abs(unbia),df=df_unbia4,lower.tail=FALSE)
  pwmw   <- 2*pnorm(abs(wmw),lower.tail=FALSE)
  pbm    <- 2*pt(abs(bm),df=df,lower.tail=FALSE)
  pbm1   <- 2*pt(abs(bm),df=df_unbia1,lower.tail=FALSE)
  pbm2   <- 2*pt(abs(bm),df=df_unbia2,lower.tail=FALSE)
  pbm3   <- 2*pt(abs(bm),df=df_unbia3,lower.tail=FALSE)
  pbm4   <- 2*pt(abs(bm),df=df_unbia4,lower.tail=FALSE)
  ppm    <- 2*pnorm(abs(pm),lower.tail=FALSE)
  ppmt   <- 2*pt(abs(pm),df=df,lower.tail=FALSE)
  ppmt1  <- 2*pt(abs(pm),df=df_unbia1,lower.tail=FALSE)
  ppmt2  <- 2*pt(abs(pm),df=df_unbia2,lower.tail=FALSE)
  ppmt3  <- 2*pt(abs(pm),df=df_unbia3,lower.tail=FALSE)
  ppmt4  <- 2*pt(abs(pm),df=df_unbia4,lower.tail=FALSE)
  #########
  punbia_tn  <- 2*pnorm(abs(unbia)/sd_unbia, lower.tail=FALSE)
  punbia1_tn <- 2*pnorm(abs(unbia)/sd_unbia1,lower.tail=FALSE)
  punbia2_tn <- 2*pnorm(abs(unbia)/sd_unbia2,lower.tail=FALSE)
  punbia3_tn <- 2*pnorm(abs(unbia)/sd_unbia3,lower.tail=FALSE)
  punbia4_tn <- 2*pnorm(abs(unbia)/sd_unbia4,lower.tail=FALSE)
  pbm_tn     <- 2*pnorm(abs(bm)/sd_unbia,lower.tail=FALSE)
  pbm1_tn    <- 2*pnorm(abs(bm)/sd_unbia1,lower.tail=FALSE)
  pbm2_tn    <- 2*pnorm(abs(bm)/sd_unbia2,lower.tail=FALSE)
  pbm3_tn    <- 2*pnorm(abs(bm)/sd_unbia3,lower.tail=FALSE)
  pbm4_tn    <- 2*pnorm(abs(bm)/sd_unbia4,lower.tail=FALSE)
  ppmt_tn    <- 2*pnorm(abs(pm)/sd_unbia,lower.tail=FALSE)
  ppmt1_tn   <- 2*pnorm(abs(pm)/sd_unbia1,lower.tail=FALSE)
  ppmt2_tn   <- 2*pnorm(abs(pm)/sd_unbia2,lower.tail=FALSE)
  ppmt3_tn   <- 2*pnorm(abs(pm)/sd_unbia3,lower.tail=FALSE)
  ppmt4_tn   <- 2*pnorm(abs(pm)/sd_unbia4,lower.tail=FALSE)
  #########
  punbial <- 2*pnorm(abs(unbial),lower.tail=FALSE)
  pbml    <- 2*pnorm(abs(bml),lower.tail=FALSE)
  ppml    <- 2*pnorm(abs(pml),lower.tail=FALSE)
  #########
  if(max(data_t) < min(data_c)){
    lower <- sample_shift(data_t,data_c)
    ppm <- ppmt <- ppmt1 <- ppmt2 <- ppmt3 <- ppmt4 <- ppmt_tn <- ppmt1_tn <- ppmt2_tn <- ppmt3_tn <- ppmt4_tn <- ppml <- ifelse(0.5 < lower,0,1)
  }
  if(max(data_c) < min(data_t)){
    upper <- 1-sample_shift(data_c,data_t)
    ppm <- ppmt <- ppmt1 <- ppmt2 <- ppmt3 <- ppmt4 <- ppmt_tn <- ppmt1_tn <- ppmt2_tn <- ppmt3_tn <- ppmt4_tn <- ppml <- ifelse(0.5 > upper,0,1)
  }
  #########
  return(c(p=p,
           pwmw=pwmw,
           pbm=pbm,
           pbm1=pbm1,
           pbm2=pbm2,
           pbm3=pbm3,
           pbm4=pbm4,
           ##########
           pbm_tn=pbm_tn,
           pbm1_tn=pbm1_tn,
           pbm2_tn=pbm2_tn,
           pbm3_tn=pbm3_tn,
           pbm4_tn=pbm4_tn,
           ##########
           punbia=punbia,
           punbia1=punbia1,
           punbia2=punbia2,
           punbia3=punbia3,
           punbia4=punbia4,
           ##########
           punbia_tn=punbia_tn,
           punbia1_tn=punbia1_tn,
           punbia2_tn=punbia2_tn,
           punbia3_tn=punbia3_tn,
           punbia4_tn=punbia4_tn,
           ##########
           ppm=ppm,
           ppmt=ppmt,
           ppmt1=ppmt1,
           ppmt2=ppmt2,
           ppmt3=ppmt3,
           ppmt4=ppmt4,
           ###########
           ppmt_tn=ppmt_tn,
           ppmt1_tn=ppmt1_tn,
           ppmt2_tn=ppmt2_tn,
           ppmt3_tn=ppmt3_tn,
           ppmt4_tn=ppmt4_tn,
           ###########
           punbial=punbial,
           pbml=pbml,
           ppml=ppml,
           s2_wmw=1/inf_wmw,
           s2_bm=s2_bm,
           s2_unbia=s2_unbia,
           s2_pm=s2_pm,
           t1mt1=t1mt1,
           p_u=p_u,
           bm=bm,
           unbia=unbia,
           pm=pm,
           bml=bml,
           unbial=unbial,
           pml=pml
  ))
}

getZ(data_t,data_c) # Test the function getZ with my standard example

#####################################################
### Simulation function for the Beta distribution ###
#####################################################

SimBeta <- function(nt,nc,p=0.5,nsim,nrep,betat,alphac,betac){
  rejection <- data.frame(pwmw=NA, 
                          pbm=NA, pbm1=NA, pbm2=NA, pbm3=NA, pbm4=NA, 
                          pbm_tn=NA, pbm1_tn=NA, pbm2_tn=NA, pbm3_tn=NA, pbm4_tn=NA, 
                          punbia=NA, punbia1=NA, punbia2=NA, punbia3=NA, punbia4=NA, 
                          punbia_tn=NA, punbia1_tn=NA, punbia2_tn=NA, punbia3_tn=NA, punbia4_tn=NA, 
                          ppm=NA, ppmt=NA, ppmt1=NA, ppmt2=NA, ppmt3=NA, ppmt4=NA, 
                          ppmt_tn=NA, ppmt1_tn=NA, ppmt2_tn=NA, ppmt3_tn=NA, ppmt4_tn=NA, 
                          punbial=NA, pbml=NA, ppml=NA)
  sumrej    <- rejection
  vari      <- data.frame(s2_wmw=NA, s2_bm=NA, s2_unbia=NA, s2_pm=NA, t1mt1=NA)
  meanvari  <- vari
  ##################################################################################################
  npe_beta  <- function(delta) {integrate(f=function(x) pbeta(q=x,shape1=delta,shape2=betat)*dbeta(x=x,shape1=alphac,shape=betac),lower=-Inf,upper=Inf,rel.tol=0.00000001)$value-p}
  delta     <- uniroot(npe_beta,c(0,9),tol=0.00000001)$root
  ##################################################################################################
  f1_2   <- function(x){pbeta(q=x,shape1=delta,shape2=betat)^2}
  s2_2   <- function(x){pbeta(q=x,shape1=alphac,shape2=betac,lower.tail=F)^2}
  d_f1   <- function(x){dbeta(x=x,shape1=delta, shape2=betat)}
  d_f2   <- function(x){dbeta(x=x,shape1=alphac,shape2=betac)}
  s22df1 <- integrate(f=function(x) s2_2(x)*d_f1(x),lower=-Inf,upper=Inf,rel.tol=0.00000001)$value
  f12df2 <- integrate(f=function(x) f1_2(x)*d_f2(x),lower=-Inf,upper=Inf,rel.tol=0.00000001)$value
  ties   <- 0
  vart   <- getTheoriticalUnbia(n1=nt,n2=nc,p=p,s22df1=s22df1,f12df2=f12df2,ties=ties)
  ##################################################################################################
  for (k in 1:nrep){
    for (i in 1:nsim){
      data_t <- rbeta(n=nt,shape1=delta,shape2=betat)
      data_c <- rbeta(n=nc,shape1=alphac,shape2=betac)
      random_data   <- getZ(data_t,data_c)
      rejection[i,] <- random_data[2:36]  <= 0.05
      vari[i,]      <- random_data[37:41]
    }
    sumrej[k,]     <- colSums(rejection)
    meanvari[k,]   <- colMeans(vari)
  }
  rej     <- colSums(sumrej)/(nrep*nsim)
  varim <- colMeans(meanvari)
  res <- data.frame(p=p,nsim=nsim*nrep,alpha=0.05,nt=nt,nc=nc,alpha_t=delta,beta_t=betat,alpha_c=alphac,beta_c=betac,vart,t(varim),t(rej))#,t(rejperm))
  return(res)	
}

# Test the function SimBeta()

resss <- SimBeta(nt=30,nc=30,p=0.975,nsim=10,nrep=10,betat=4,alphac=5,betac=4)
resss

# As for the simulations of the different scenarios, I used 
set.seed(470)
# as well as nsim=nrep=100.

==> anc/SimBinary.R <==
#################################################################
### The nonparametric Behrens-Fisher problem in small samples ###
### Simulation code for the Bernoulli distribution            ###
#################################################################

# Test data (my standard example)
data_t   <- c(3,4,4,5)
data_c   <- c(3,5,6,8,9)

# Sample shift as proposed by Perme and Manevski
sample_shift <- function(x,y, alpha = 0.05){ 
  gettheta <- function(data_t,data_c){
    n_t <- length(data_t)
    n_c <- length(data_c)
    n   <- n_t + n_c
    #########
    ranks       <- rank(c(data_t,data_c),ties.method="average")
    ranks_t     <- ranks[1:n_t]
    ranks_c     <- ranks[(n_t+1):n]
    meanrank_t  <- mean(ranks_t)
    meanrank_c  <- mean(ranks_c)
    #########
    p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
    return(p_u)
  }
  ####
  nx <- length(x)
  ny <- length(y)
  y_step <- y
  x_sort <- sort(x, decreasing = TRUE) 
  s <- Sys.time()
  
  while(TRUE){
    # we calculate how much should we reduce the values of Y so that # hat.theta changes.
    step <- min(sapply(y_step, function(yi)
      ifelse( length(x[x<yi])>0, yi - max(x[x<yi]), Inf)))
    if(step == Inf){break} 
    y_step <- y_step - step
    
    # calculate P(hat.theta=1) 
    denominator <- nx^nx * ny^ny 
    numerator <- 0
    x_komb <- NA 
    y_komb <- NA
    
    for(i in 1:length(x_sort)){
      x_komb <- (nx-i+1)^nx - (nx-i)^nx
      sty <- sum(y_step > x_sort[i]) 
      y_komb <- sty^ny
      numerator <- numerator + x_komb*y_komb }
    p.hat.theta1 <- numerator/denominator
    if(p.hat.theta1 <= alpha){
      return(gettheta(x,y_step)) # calculate hat.theta on (x, y_step) # using an implemented function.
    }
    if(Sys.time() - s > 100){
      warning("While loop lasts more than 100 seconds.")
      return(c(1)) }
  } 
}

getTheoriticalUnbia <- function(n1,n2,p,s22df1,f12df2,ties){
  var_unbia <- ( p - 0.25*ties + (n2-1)*s22df1 + (n1-1)*f12df2 - (n1+n2-1)*p^2 ) / (n1*n2)
  return(var_unbia)
}

#####################################
### group 1 is t and group 2 is c ###
#####################################
getZ <- function(data_t,data_c){
  n_t <- length(data_t)
  n_c <- length(data_c)
  n   <- n_t + n_c
  #########
  np1d2    <- ( n  + 1)/2
  n_t_p1d2 <- (n_t + 1)/2
  n_c_p1d2 <- (n_c + 1)/2
  n_t_m1   <- n_t - 1
  n_c_m1   <- n_c - 1
  n_tc     <- n_t*n_c
  n_tc_m1  <- n_t_m1*n_c_m1
  n_t2     <- n_t^2
  n_c2     <- n_c^2
  #########
  ranks       <- rank(c(data_t,data_c),ties.method="average")
  ranks_t     <- ranks[1:n_t]
  ranks_c     <- ranks[(n_t+1):n]
  meanrank_t  <- mean(ranks_t)
  meanrank_c  <- mean(ranks_c)
  ######### internal ranks
  ranks_t_int <- rank(data_t,ties.method="average")
  ranks_c_int <- rank(data_c,ties.method="average")
  #########
  p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
  p_max   <- 1-1/(n_t*n_c)
  p_min   <- 1/(n_t*n_c)
  p       <- max(min(p_u,p_max),p_min)
  t1mt1   <- 1 - as.numeric(p_u==p)
  theta   <- p - 0.5
  #########
  psi     <- log(p/(1-p))
  psi_u   <- log(p_u/(1-p_u))
  p1mp    <- p*(1-p)
  pu1mpu  <- p_u*(1-p_u)
  #########
  s2R_hat <- sum( (ranks - np1d2)^2 ) / ( n - 1 )
  sst_hat <- sum( (ranks_t - ranks_t_int - meanrank_t + n_t_p1d2)^2 ) 
  ssc_hat <- sum( (ranks_c - ranks_c_int - meanrank_c + n_c_p1d2)^2 )
  s2t_hat <- sst_hat / ( n_c2*(n_t_m1) )
  s2c_hat <- ssc_hat / ( n_t2*(n_c_m1) )
  ######### U statistics variances
  tau_help   <- expand.grid(data_t,data_c)
  beta       <- mean(tau_help$Var1 == tau_help$Var2)
  #tau_0_hat  <- mean(tau_help$Var2 > tau_help$Var1) + 0.25*mean(tau_help$Var1 == tau_help$Var2)
  #tau_t_hat  <- sum( (n_c - ranks_t + ranks_t_int)^2 ) / ( n_t*n_c*n_c )
  #tau_c_hat  <- sum( (ranks_c - ranks_c_int)^2 ) / (n_c*n_t*n_t)
  #########
  s2_min     <- 1/(n_t2*n_c2)
  #s2_unbia <- ( n_c*tau_t_hat + n_t*tau_c_hat - tau_0_hat - (n_t+n_c-1)*psquared ) / n_tc_m1
  s2_unbia   <- ( sst_hat + ssc_hat - n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia_t <- ( sst_hat - 0.5*n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia_c <- ( ssc_hat - 0.5*n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia   <- max(s2_unbia,s2_min)
  inf_unbia  <- 1 / s2_unbia
  sinf_unbia <- sqrt(inf_unbia)
  unbia      <- theta*sinf_unbia
  unbial     <- psi*sinf_unbia*p1mp
  #########
  #s2_bm2    <- ( n_c_m1*s2t_hat + n_t_m1*s2c_hat + 0.5*p - 0.25*beta ) / (n_tc)
  #s2_bm2    <- max(s2_bm2,s2_min)
  #inf_bm2   <- 1 / s2_bm2
  #bm2       <- theta*sqrt(inf_bm2)
  #########
  s2_pm     <- ( p_u*(1-p_u) +  n_c_m1*s2t_hat + n_t_m1*s2c_hat ) / n_tc
  inf_pm    <- 1/s2_pm
  sinf_pm   <- sqrt(inf_pm)
  pm        <- (p_u - 0.5)*sinf_pm
  if(is.nan(pm)==TRUE){pm <- 0}
  pml       <- psi_u*sinf_pm*pu1mpu
  if(is.nan(pml)==TRUE){pml <- pm}
  #########
  if(round(s2R_hat,7)==0){s2R_hat <- n/4}
  inf_wmw   <- (n*n_tc)/s2R_hat
  wmw       <- theta*sqrt(inf_wmw)
  #########
  #if(round(t1mt1)==0 & round(s2t_hat,7)==0 & round(s2c_hat,7)==0){
  #  s2_bm    <- 1/inf_wmw
  #  df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )
  #} else {
  fracpart1  <- ( s2t_hat / n_t + s2c_hat / n_c )
  fracpart2  <- s2t_hat^2/ ( n_t2*(n_t-1) ) + s2c_hat^2/ ( n_c2*(n_c-1) )
  df         <- fracpart1^(2)/fracpart2
  ###
  df_unbia3  <- 2/(1/n_t_m1 + 1/n_c_m1)
  df_unbia4  <- s2_unbia^2/( s2_unbia_t^2 / n_t_m1 +  s2_unbia_c^2 / n_c_m1 )
  ###
  fracpart1a <- ( s2t_hat / n_t_m1 + s2c_hat / n_c_m1 )^2
  fracpart2a <- s2t_hat^2/ ( n_t_m1^2*(n_t-2) ) + s2c_hat^2/ ( n_c_m1^2*(n_c-2) )
  df_unbia1  <- fracpart1a/fracpart2a
  fracpart1b <- ( s2t_hat / (n_t-2) + s2c_hat / (n_c-2) )^2
  fracpart2b <- s2t_hat^2/ ( (n_t-2)^2*(n_t-3) ) + s2c_hat^2/ ( (n_c-2)^2*(n_c-3) )
  df_unbia2  <- fracpart1b/fracpart2b
  if(is.nan(df)==TRUE){df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )}
  if(is.nan(df_unbia1)==TRUE){df_unbia1 <- ((n_t_m1+n_c_m1)^2 * (n_c-2)*(n_t-2) ) / ( n_t_m1^2*(n_t-2) + n_c_m1^2*(n_c-2))}
  if(is.nan(df_unbia2)==TRUE){df_unbia2 <- ((n_t_m1+n_c_m1-2)^2 * (n_c-3)*(n_t-3) ) / ( (n_t-2)^2*(n_t-3) + (n_c-2)^2*(n_c-3))}
  if(is.nan(df_unbia3)==TRUE){df_unbia3 <- df_unbia4}
  s2_bm     <- max(fracpart1,s2_min)
  #}
  inf_bm     <- 1/s2_bm
  sinf_bm    <- sqrt(inf_bm)
  bm         <- theta*sinf_bm
  bml        <- psi*sinf_bm*p1mp
  #########
  sd_unbia   <- sqrt(df/(df-2))
  sd_unbia1  <- sqrt(df_unbia1/(df_unbia1-2))
  sd_unbia2  <- sqrt(df_unbia2/(df_unbia2-2))
  sd_unbia3  <- sqrt(df_unbia3/(df_unbia3-2))
  sd_unbia4  <- sqrt(df_unbia4/(df_unbia4-2))
  if(is.nan(sd_unbia)==TRUE){sd_unbia <- Inf}
  if(is.nan(sd_unbia1)==TRUE){sd_unbia1 <- Inf}
  if(is.nan(sd_unbia2)==TRUE){sd_unbia2 <- Inf}
  if(is.nan(sd_unbia3)==TRUE){sd_unbia3 <- Inf}
  if(is.nan(sd_unbia4)==TRUE){sd_unbia4 <- Inf}
  #########
  punbia <- 2*pt(abs(unbia),df=df,lower.tail=FALSE)
  punbia1<- 2*pt(abs(unbia),df=df_unbia1,lower.tail=FALSE)
  punbia2<- 2*pt(abs(unbia),df=df_unbia2,lower.tail=FALSE)
  punbia3<- 2*pt(abs(unbia),df=df_unbia3,lower.tail=FALSE)
  punbia4<- 2*pt(abs(unbia),df=df_unbia4,lower.tail=FALSE)
  pwmw   <- 2*pnorm(abs(wmw),lower.tail=FALSE)
  pbm    <- 2*pt(abs(bm),df=df,lower.tail=FALSE)
  pbm1   <- 2*pt(abs(bm),df=df_unbia1,lower.tail=FALSE)
  pbm2   <- 2*pt(abs(bm),df=df_unbia2,lower.tail=FALSE)
  pbm3   <- 2*pt(abs(bm),df=df_unbia3,lower.tail=FALSE)
  pbm4   <- 2*pt(abs(bm),df=df_unbia4,lower.tail=FALSE)
  ppm    <- 2*pnorm(abs(pm),lower.tail=FALSE)
  ppmt   <- 2*pt(abs(pm),df=df,lower.tail=FALSE)
  ppmt1  <- 2*pt(abs(pm),df=df_unbia1,lower.tail=FALSE)
  ppmt2  <- 2*pt(abs(pm),df=df_unbia2,lower.tail=FALSE)
  ppmt3  <- 2*pt(abs(pm),df=df_unbia3,lower.tail=FALSE)
  ppmt4  <- 2*pt(abs(pm),df=df_unbia4,lower.tail=FALSE)
  #########
  punbia_tn  <- 2*pnorm(abs(unbia)/sd_unbia, lower.tail=FALSE)
  punbia1_tn <- 2*pnorm(abs(unbia)/sd_unbia1,lower.tail=FALSE)
  punbia2_tn <- 2*pnorm(abs(unbia)/sd_unbia2,lower.tail=FALSE)
  punbia3_tn <- 2*pnorm(abs(unbia)/sd_unbia3,lower.tail=FALSE)
  punbia4_tn <- 2*pnorm(abs(unbia)/sd_unbia4,lower.tail=FALSE)
  pbm_tn     <- 2*pnorm(abs(bm)/sd_unbia,lower.tail=FALSE)
  pbm1_tn    <- 2*pnorm(abs(bm)/sd_unbia1,lower.tail=FALSE)
  pbm2_tn    <- 2*pnorm(abs(bm)/sd_unbia2,lower.tail=FALSE)
  pbm3_tn    <- 2*pnorm(abs(bm)/sd_unbia3,lower.tail=FALSE)
  pbm4_tn    <- 2*pnorm(abs(bm)/sd_unbia4,lower.tail=FALSE)
  ppmt_tn    <- 2*pnorm(abs(pm)/sd_unbia,lower.tail=FALSE)
  ppmt1_tn   <- 2*pnorm(abs(pm)/sd_unbia1,lower.tail=FALSE)
  ppmt2_tn   <- 2*pnorm(abs(pm)/sd_unbia2,lower.tail=FALSE)
  ppmt3_tn   <- 2*pnorm(abs(pm)/sd_unbia3,lower.tail=FALSE)
  ppmt4_tn   <- 2*pnorm(abs(pm)/sd_unbia4,lower.tail=FALSE)
  #########
  punbial <- 2*pnorm(abs(unbial),lower.tail=FALSE)
  pbml    <- 2*pnorm(abs(bml),lower.tail=FALSE)
  ppml    <- 2*pnorm(abs(pml),lower.tail=FALSE)
  #########
  if(max(data_t) < min(data_c)){
    lower <- sample_shift(data_t,data_c)
    ppm <- ppmt <- ppmt1 <- ppmt2 <- ppmt3 <- ppmt4 <- ppmt_tn <- ppmt1_tn <- ppmt2_tn <- ppmt3_tn <- ppmt4_tn <- ppml <- ifelse(0.5 < lower,0,1)
  }
  if(max(data_c) < min(data_t)){
    upper <- 1-sample_shift(data_c,data_t)
    ppm <- ppmt <- ppmt1 <- ppmt2 <- ppmt3 <- ppmt4 <- ppmt_tn <- ppmt1_tn <- ppmt2_tn <- ppmt3_tn <- ppmt4_tn <- ppml <- ifelse(0.5 > upper,0,1)
  }
  #########
  return(c(p=p,
           pwmw=pwmw,
           pbm=pbm,
           pbm1=pbm1,
           pbm2=pbm2,
           pbm3=pbm3,
           pbm4=pbm4,
           ##########
           pbm_tn=pbm_tn,
           pbm1_tn=pbm1_tn,
           pbm2_tn=pbm2_tn,
           pbm3_tn=pbm3_tn,
           pbm4_tn=pbm4_tn,
           ##########
           punbia=punbia,
           punbia1=punbia1,
           punbia2=punbia2,
           punbia3=punbia3,
           punbia4=punbia4,
           ##########
           punbia_tn=punbia_tn,
           punbia1_tn=punbia1_tn,
           punbia2_tn=punbia2_tn,
           punbia3_tn=punbia3_tn,
           punbia4_tn=punbia4_tn,
           ##########
           ppm=ppm,
           ppmt=ppmt,
           ppmt1=ppmt1,
           ppmt2=ppmt2,
           ppmt3=ppmt3,
           ppmt4=ppmt4,
           ###########
           ppmt_tn=ppmt_tn,
           ppmt1_tn=ppmt1_tn,
           ppmt2_tn=ppmt2_tn,
           ppmt3_tn=ppmt3_tn,
           ppmt4_tn=ppmt4_tn,
           ###########
           punbial=punbial,
           pbml=pbml,
           ppml=ppml,
           s2_wmw=1/inf_wmw,
           s2_bm=s2_bm,
           s2_unbia=s2_unbia,
           s2_pm=s2_pm,
           t1mt1=t1mt1,
           p_u=p_u,
           bm=bm,
           unbia=unbia,
           pm=pm,
           bml=bml,
           unbial=unbial,
           pml=pml
  ))
}

getZ(data_t,data_c) # Test the function getZ with my standard example

##########################################################
### Simulation function for the Bernoulli distribution ###
##########################################################

getProbBinary <- function(prob){
  Fp1 <- 1-prob
  Fp2 <- 1
  ######
  p1 <- Fp1
  p2 <- Fp2 - Fp1
  ######
  p  <- c(p1,p2)
  Fp <- c(Fp1,Fp2)
  Fm <- Fp - p
  Fn <- 0.5*(Fp+Fm)
  ######
  return(list(p=p,Fn=Fn,Fp=Fp,Fm=Fm))
}

SimBinary   <- function(nt,nc,p=0.5,nsim,nrep,probc){
  rejection <- data.frame(pwmw=NA, 
                          pbm=NA, pbm1=NA, pbm2=NA, pbm3=NA, pbm4=NA, 
                          pbm_tn=NA, pbm1_tn=NA, pbm2_tn=NA, pbm3_tn=NA, pbm4_tn=NA, 
                          punbia=NA, punbia1=NA, punbia2=NA, punbia3=NA, punbia4=NA, 
                          punbia_tn=NA, punbia1_tn=NA, punbia2_tn=NA, punbia3_tn=NA, punbia4_tn=NA, 
                          ppm=NA, ppmt=NA, ppmt1=NA, ppmt2=NA, ppmt3=NA, ppmt4=NA, 
                          ppmt_tn=NA, ppmt1_tn=NA, ppmt2_tn=NA, ppmt3_tn=NA, ppmt4_tn=NA, 
                          punbial=NA, pbml=NA, ppml=NA)
  sumrej    <- rejection
  vari      <- data.frame(s2_wmw=NA, s2_bm=NA, s2_unbia=NA, s2_pm=NA, t1mt1=NA)
  meanvari  <- vari
  ##################################################################################################
  dist2 <- getProbBinary(probc)
  d_f2  <- dist2$p
  f_f2  <- dist2$Fn
  s_f2  <- 1-f_f2
  ##################################################################################################
  npe_beta <- function(delta) {sum(getProbBinary(delta)$Fn*d_f2)-p}
  delta    <- uniroot(npe_beta,c(0,1),tol=0.00000001)$root
  ##################################################################################################
  dist1 <- getProbBinary(delta)
  d_f1  <- dist1$p
  f_f1  <- dist1$Fn
  ##################################################################################################
  t     <- nt/(nt+nc)
  mt    <- 1-t
  f_f0  <- t*f_f1+mt*f_f2
  d_f0  <- t*d_f1+mt*d_f2
  ##################################################################################################
  s22df1 <- sum(s_f2^2*d_f1)
  f12df2 <- sum(f_f1^2*d_f2)
  f02df0 <- sum(f_f0^2*d_f0)
  ties   <- sum(d_f0*d_f0)
  vart   <- getTheoriticalUnbia(n1=nt,n2=nc,p=p,s22df1=s22df1,f12df2=f12df2,ties=ties)
  ##################################################################################################
  for (k in 1:nrep){
    for (i in 1:nsim){
      data_t <- sample(x=c(0,1),size=nt,replace=TRUE,prob=d_f1)
      data_c <- sample(x=c(0,1),size=nc,replace=TRUE,prob=d_f2)
      random_data   <- getZ(data_t,data_c)
      rejection[i,] <- random_data[2:36]  <= 0.05
      vari[i,]      <- random_data[37:41]
    }
    sumrej[k,]     <- colSums(rejection)
    meanvari[k,]   <- colMeans(vari)
  }
  rej     <- colSums(sumrej)/(nrep*nsim)
  varim <- colMeans(meanvari)
  res <- data.frame(p=p,nsim=nsim*nrep,alpha=0.05,nt=nt,nc=nc,prob_t=delta,prob_c=probc,vart,t(varim),t(rej))#,t(rejperm))
  return(res)	
}

# Test the function SimBinary()

resss <- SimBinary(nt=15,nc=15,p=0.5,nsim=10,nrep=10,probc=0.7)
resss

# As for the simulations of the different scenarios, I used 
set.seed(470)
# as well as nsim=nrep=100.

==> anc/SimNormal.R <==
#################################################################
### The nonparametric Behrens-Fisher problem in small samples ###
### Simulation code for the normal distribution               ###
#################################################################

# Test data (my standard example)
data_t   <- c(3,4,4,5)
data_c   <- c(3,5,6,8,9)

# Sample shift as proposed by Perme and Manevski
sample_shift <- function(x,y, alpha = 0.05){ 
  gettheta <- function(data_t,data_c){
    n_t <- length(data_t)
    n_c <- length(data_c)
    n   <- n_t + n_c
    #########
    ranks       <- rank(c(data_t,data_c),ties.method="average")
    ranks_t     <- ranks[1:n_t]
    ranks_c     <- ranks[(n_t+1):n]
    meanrank_t  <- mean(ranks_t)
    meanrank_c  <- mean(ranks_c)
    #########
    p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
    return(p_u)
  }
  ####
  nx <- length(x)
  ny <- length(y)
  y_step <- y
  x_sort <- sort(x, decreasing = TRUE) 
  s <- Sys.time()
  
  while(TRUE){
    # we calculate how much should we reduce the values of Y so that # hat.theta changes.
    step <- min(sapply(y_step, function(yi)
      ifelse( length(x[x<yi])>0, yi - max(x[x<yi]), Inf)))
    if(step == Inf){break} 
    y_step <- y_step - step
    
    # calculate P(hat.theta=1) 
    denominator <- nx^nx * ny^ny 
    numerator <- 0
    x_komb <- NA 
    y_komb <- NA
    
    for(i in 1:length(x_sort)){
      x_komb <- (nx-i+1)^nx - (nx-i)^nx
      sty <- sum(y_step > x_sort[i]) 
      y_komb <- sty^ny
      numerator <- numerator + x_komb*y_komb }
    p.hat.theta1 <- numerator/denominator
    if(p.hat.theta1 <= alpha){
      return(gettheta(x,y_step)) # calculate hat.theta on (x, y_step) # using an implemented function.
    }
    if(Sys.time() - s > 100){
      warning("While loop lasts more than 100 seconds.")
      return(c(1)) }
  } 
}

getTheoriticalUnbia <- function(n1,n2,p,s22df1,f12df2,ties){
  var_unbia <- ( p - 0.25*ties + (n2-1)*s22df1 + (n1-1)*f12df2 - (n1+n2-1)*p^2 ) / (n1*n2)
  return(var_unbia)
}

#####################################
### group 1 is t and group 2 is c ###
#####################################
getZ <- function(data_t,data_c){
  n_t <- length(data_t)
  n_c <- length(data_c)
  n   <- n_t + n_c
  #########
  np1d2    <- ( n  + 1)/2
  n_t_p1d2 <- (n_t + 1)/2
  n_c_p1d2 <- (n_c + 1)/2
  n_t_m1   <- n_t - 1
  n_c_m1   <- n_c - 1
  n_tc     <- n_t*n_c
  n_tc_m1  <- n_t_m1*n_c_m1
  n_t2     <- n_t^2
  n_c2     <- n_c^2
  #########
  ranks       <- rank(c(data_t,data_c),ties.method="average")
  ranks_t     <- ranks[1:n_t]
  ranks_c     <- ranks[(n_t+1):n]
  meanrank_t  <- mean(ranks_t)
  meanrank_c  <- mean(ranks_c)
  ######### internal ranks
  ranks_t_int <- rank(data_t,ties.method="average")
  ranks_c_int <- rank(data_c,ties.method="average")
  #########
  p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
  p_max   <- 1-1/(n_t*n_c)
  p_min   <- 1/(n_t*n_c)
  p       <- max(min(p_u,p_max),p_min)
  t1mt1   <- 1 - as.numeric(p_u==p)
  theta   <- p - 0.5
  #########
  psi     <- log(p/(1-p))
  psi_u   <- log(p_u/(1-p_u))
  p1mp    <- p*(1-p)
  pu1mpu  <- p_u*(1-p_u)
  #########
  s2R_hat <- sum( (ranks - np1d2)^2 ) / ( n - 1 )
  sst_hat <- sum( (ranks_t - ranks_t_int - meanrank_t + n_t_p1d2)^2 ) 
  ssc_hat <- sum( (ranks_c - ranks_c_int - meanrank_c + n_c_p1d2)^2 )
  s2t_hat <- sst_hat / ( n_c2*(n_t_m1) )
  s2c_hat <- ssc_hat / ( n_t2*(n_c_m1) )
  ######### U statistics variances
  tau_help   <- expand.grid(data_t,data_c)
  beta       <- mean(tau_help$Var1 == tau_help$Var2)
  #tau_0_hat  <- mean(tau_help$Var2 > tau_help$Var1) + 0.25*mean(tau_help$Var1 == tau_help$Var2)
  #tau_t_hat  <- sum( (n_c - ranks_t + ranks_t_int)^2 ) / ( n_t*n_c*n_c )
  #tau_c_hat  <- sum( (ranks_c - ranks_c_int)^2 ) / (n_c*n_t*n_t)
  #########
  s2_min     <- 1/(n_t2*n_c2)
  #s2_unbia <- ( n_c*tau_t_hat + n_t*tau_c_hat - tau_0_hat - (n_t+n_c-1)*psquared ) / n_tc_m1
  s2_unbia   <- ( sst_hat + ssc_hat - n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia_t <- ( sst_hat - 0.5*n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia_c <- ( ssc_hat - 0.5*n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
  s2_unbia   <- max(s2_unbia,s2_min)
  inf_unbia  <- 1 / s2_unbia
  sinf_unbia <- sqrt(inf_unbia)
  unbia      <- theta*sinf_unbia
  unbial     <- psi*sinf_unbia*p1mp
  #########
  #s2_bm2    <- ( n_c_m1*s2t_hat + n_t_m1*s2c_hat + 0.5*p - 0.25*beta ) / (n_tc)
  #s2_bm2    <- max(s2_bm2,s2_min)
  #inf_bm2   <- 1 / s2_bm2
  #bm2       <- theta*sqrt(inf_bm2)
  #########
  s2_pm     <- ( p_u*(1-p_u) +  n_c_m1*s2t_hat + n_t_m1*s2c_hat ) / n_tc
  inf_pm    <- 1/s2_pm
  sinf_pm   <- sqrt(inf_pm)
  pm        <- (p_u - 0.5)*sinf_pm
  if(is.nan(pm)==TRUE){pm <- 0}
  pml       <- psi_u*sinf_pm*pu1mpu
  if(is.nan(pml)==TRUE){pml <- pm}
  #########
  if(round(s2R_hat,7)==0){s2R_hat <- n/4}
  inf_wmw   <- (n*n_tc)/s2R_hat
  wmw       <- theta*sqrt(inf_wmw)
  #########
  #if(round(t1mt1)==0 & round(s2t_hat,7)==0 & round(s2c_hat,7)==0){
  #  s2_bm    <- 1/inf_wmw
  #  df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )
  #} else {
  fracpart1  <- ( s2t_hat / n_t + s2c_hat / n_c )
  fracpart2  <- s2t_hat^2/ ( n_t2*(n_t-1) ) + s2c_hat^2/ ( n_c2*(n_c-1) )
  df         <- fracpart1^(2)/fracpart2
  ###
  df_unbia3  <- 2/(1/n_t_m1 + 1/n_c_m1)
  df_unbia4  <- s2_unbia^2/( s2_unbia_t^2 / n_t_m1 +  s2_unbia_c^2 / n_c_m1 )
  ###
  fracpart1a <- ( s2t_hat / n_t_m1 + s2c_hat / n_c_m1 )^2
  fracpart2a <- s2t_hat^2/ ( n_t_m1^2*(n_t-2) ) + s2c_hat^2/ ( n_c_m1^2*(n_c-2) )
  df_unbia1  <- fracpart1a/fracpart2a
  fracpart1b <- ( s2t_hat / (n_t-2) + s2c_hat / (n_c-2) )^2
  fracpart2b <- s2t_hat^2/ ( (n_t-2)^2*(n_t-3) ) + s2c_hat^2/ ( (n_c-2)^2*(n_c-3) )
  df_unbia2  <- fracpart1b/fracpart2b
  if(is.nan(df)==TRUE){df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )}
  if(is.nan(df_unbia1)==TRUE){df_unbia1 <- ((n_t_m1+n_c_m1)^2 * (n_c-2)*(n_t-2) ) / ( n_t_m1^2*(n_t-2) + n_c_m1^2*(n_c-2))}
  if(is.nan(df_unbia2)==TRUE){df_unbia2 <- ((n_t_m1+n_c_m1-2)^2 * (n_c-3)*(n_t-3) ) / ( (n_t-2)^2*(n_t-3) + (n_c-2)^2*(n_c-3))}
  if(is.nan(df_unbia3)==TRUE){df_unbia3 <- df_unbia4}
  s2_bm     <- max(fracpart1,s2_min)
  #}
  inf_bm     <- 1/s2_bm
  sinf_bm    <- sqrt(inf_bm)
  bm         <- theta*sinf_bm
  bml        <- psi*sinf_bm*p1mp
  #########
  sd_unbia   <- sqrt(df/(df-2))
  sd_unbia1  <- sqrt(df_unbia1/(df_unbia1-2))
  sd_unbia2  <- sqrt(df_unbia2/(df_unbia2-2))
  sd_unbia3  <- sqrt(df_unbia3/(df_unbia3-2))
  sd_unbia4  <- sqrt(df_unbia4/(df_unbia4-2))
  if(is.nan(sd_unbia)==TRUE){sd_unbia <- Inf}
  if(is.nan(sd_unbia1)==TRUE){sd_unbia1 <- Inf}
  if(is.nan(sd_unbia2)==TRUE){sd_unbia2 <- Inf}
  if(is.nan(sd_unbia3)==TRUE){sd_unbia3 <- Inf}
  if(is.nan(sd_unbia4)==TRUE){sd_unbia4 <- Inf}
  #########
  punbia <- 2*pt(abs(unbia),df=df,lower.tail=FALSE)
  punbia1<- 2*pt(abs(unbia),df=df_unbia1,lower.tail=FALSE)
  punbia2<- 2*pt(abs(unbia),df=df_unbia2,lower.tail=FALSE)
  punbia3<- 2*pt(abs(unbia),df=df_unbia3,lower.tail=FALSE)
  punbia4<- 2*pt(abs(unbia),df=df_unbia4,lower.tail=FALSE)
  pwmw   <- 2*pnorm(abs(wmw),lower.tail=FALSE)
  pbm    <- 2*pt(abs(bm),df=df,lower.tail=FALSE)
  pbm1   <- 2*pt(abs(bm),df=df_unbia1,lower.tail=FALSE)
  pbm2   <- 2*pt(abs(bm),df=df_unbia2,lower.tail=FALSE)
  pbm3   <- 2*pt(abs(bm),df=df_unbia3,lower.tail=FALSE)
  pbm4   <- 2*pt(abs(bm),df=df_unbia4,lower.tail=FALSE)
  ppm    <- 2*pnorm(abs(pm),lower.tail=FALSE)
  ppmt   <- 2*pt(abs(pm),df=df,lower.tail=FALSE)
  ppmt1  <- 2*pt(abs(pm),df=df_unbia1,lower.tail=FALSE)
  ppmt2  <- 2*pt(abs(pm),df=df_unbia2,lower.tail=FALSE)
  ppmt3  <- 2*pt(abs(pm),df=df_unbia3,lower.tail=FALSE)
  ppmt4  <- 2*pt(abs(pm),df=df_unbia4,lower.tail=FALSE)
  #########
  punbia_tn  <- 2*pnorm(abs(unbia)/sd_unbia, lower.tail=FALSE)
  punbia1_tn <- 2*pnorm(abs(unbia)/sd_unbia1,lower.tail=FALSE)
  punbia2_tn <- 2*pnorm(abs(unbia)/sd_unbia2,lower.tail=FALSE)
  punbia3_tn <- 2*pnorm(abs(unbia)/sd_unbia3,lower.tail=FALSE)
  punbia4_tn <- 2*pnorm(abs(unbia)/sd_unbia4,lower.tail=FALSE)
  pbm_tn     <- 2*pnorm(abs(bm)/sd_unbia,lower.tail=FALSE)
  pbm1_tn    <- 2*pnorm(abs(bm)/sd_unbia1,lower.tail=FALSE)
  pbm2_tn    <- 2*pnorm(abs(bm)/sd_unbia2,lower.tail=FALSE)
  pbm3_tn    <- 2*pnorm(abs(bm)/sd_unbia3,lower.tail=FALSE)
  pbm4_tn    <- 2*pnorm(abs(bm)/sd_unbia4,lower.tail=FALSE)
  ppmt_tn    <- 2*pnorm(abs(pm)/sd_unbia,lower.tail=FALSE)
  ppmt1_tn   <- 2*pnorm(abs(pm)/sd_unbia1,lower.tail=FALSE)
  ppmt2_tn   <- 2*pnorm(abs(pm)/sd_unbia2,lower.tail=FALSE)
  ppmt3_tn   <- 2*pnorm(abs(pm)/sd_unbia3,lower.tail=FALSE)
  ppmt4_tn   <- 2*pnorm(abs(pm)/sd_unbia4,lower.tail=FALSE)
  #########
  punbial <- 2*pnorm(abs(unbial),lower.tail=FALSE)
  pbml    <- 2*pnorm(abs(bml),lower.tail=FALSE)
  ppml    <- 2*pnorm(abs(pml),lower.tail=FALSE)
  #########
  if(max(data_t) < min(data_c)){
    lower <- sample_shift(data_t,data_c)
    ppm <- ppmt <- ppmt1 <- ppmt2 <- ppmt3 <- ppmt4 <- ppmt_tn <- ppmt1_tn <- ppmt2_tn <- ppmt3_tn <- ppmt4_tn <- ppml <- ifelse(0.5 < lower,0,1)
  }
  if(max(data_c) < min(data_t)){
    upper <- 1-sample_shift(data_c,data_t)
    ppm <- ppmt <- ppmt1 <- ppmt2 <- ppmt3 <- ppmt4 <- ppmt_tn <- ppmt1_tn <- ppmt2_tn <- ppmt3_tn <- ppmt4_tn <- ppml <- ifelse(0.5 > upper,0,1)
  }
  #########
  return(c(p=p,
           pwmw=pwmw,
           pbm=pbm,
           pbm1=pbm1,
           pbm2=pbm2,
           pbm3=pbm3,
           pbm4=pbm4,
           ##########
           pbm_tn=pbm_tn,
           pbm1_tn=pbm1_tn,
           pbm2_tn=pbm2_tn,
           pbm3_tn=pbm3_tn,
           pbm4_tn=pbm4_tn,
           ##########
           punbia=punbia,
           punbia1=punbia1,
           punbia2=punbia2,
           punbia3=punbia3,
           punbia4=punbia4,
           ##########
           punbia_tn=punbia_tn,
           punbia1_tn=punbia1_tn,
           punbia2_tn=punbia2_tn,
           punbia3_tn=punbia3_tn,
           punbia4_tn=punbia4_tn,
           ##########
           ppm=ppm,
           ppmt=ppmt,
           ppmt1=ppmt1,
           ppmt2=ppmt2,
           ppmt3=ppmt3,
           ppmt4=ppmt4,
           ###########
           ppmt_tn=ppmt_tn,
           ppmt1_tn=ppmt1_tn,
           ppmt2_tn=ppmt2_tn,
           ppmt3_tn=ppmt3_tn,
           ppmt4_tn=ppmt4_tn,
           ###########
           punbial=punbial,
           pbml=pbml,
           ppml=ppml,
           s2_wmw=1/inf_wmw,
           s2_bm=s2_bm,
           s2_unbia=s2_unbia,
           s2_pm=s2_pm,
           t1mt1=t1mt1,
           p_u=p_u,
           bm=bm,
           unbia=unbia,
           pm=pm,
           bml=bml,
           unbial=unbial,
           pml=pml
  ))
}

getZ(data_t,data_c) # Test the function getZ with my standard example

#######################################################
### Simulation function for the normal distribution ###
#######################################################

SimNormal <- function(nt,nc,p=0.5,nsim,nrep,sdt,sdc){
  rejection <- data.frame(pwmw=NA, 
                          pbm=NA, pbm1=NA, pbm2=NA, pbm3=NA, pbm4=NA, 
                          pbm_tn=NA, pbm1_tn=NA, pbm2_tn=NA, pbm3_tn=NA, pbm4_tn=NA, 
                          punbia=NA, punbia1=NA, punbia2=NA, punbia3=NA, punbia4=NA, 
                          punbia_tn=NA, punbia1_tn=NA, punbia2_tn=NA, punbia3_tn=NA, punbia4_tn=NA, 
                          ppm=NA, ppmt=NA, ppmt1=NA, ppmt2=NA, ppmt3=NA, ppmt4=NA, 
                          ppmt_tn=NA, ppmt1_tn=NA, ppmt2_tn=NA, ppmt3_tn=NA, ppmt4_tn=NA, 
                          punbial=NA, pbml=NA, ppml=NA)
  sumrej    <- rejection
  vari      <- data.frame(s2_wmw=NA, s2_bm=NA, s2_unbia=NA, s2_pm=NA, t1mt1=NA)
  meanvari  <- vari
  ##################################################################################################
  npe_norm <- function(delta) {integrate(f=function(x) pnorm(q=x,mean=delta,sd=sdt)*dnorm(x=x,mean=0,sd=sdc),lower=-Inf,upper=Inf,rel.tol=0.0000001)$value-p}
  delta    <- uniroot(npe_norm,c(-11,1),tol=0.0000001)$root
  ##################################################################################################
  f1_2   <- function(x){pnorm(q=x,mean=delta,sd=sdt)^2}
  #f1     <- function(x){pnorm(q=x,mean=delta,sd=sdt)}
  s2_2   <- function(x){pnorm(q=x,mean=0,sd=sdc,lower.tail=F)^2}
  d_f1   <- function(x){dnorm(x=x,mean=delta,sd=sdt)}
  d_f2   <- function(x){dnorm(x=x,mean=0,sd=sdc)}
  s22df1 <- integrate(f=function(x) s2_2(x)*d_f1(x),lower=-Inf,upper=Inf,rel.tol=0.0000001)$value
  f12df2 <- integrate(f=function(x) f1_2(x)*d_f2(x),lower=-Inf,upper=Inf,rel.tol=0.0000001)$value
  #p      <- integrate(f=function(x) f1(x)*d_f2(x),lower=-Inf,upper=Inf,rel.tol=0.0000001)$value
  ties   <- 0
  vart   <- getTheoriticalUnbia(n1=nt,n2=nc,p=p,s22df1=s22df1,f12df2=f12df2,ties=ties)
  ##################################################################################################
  for (k in 1:nrep){
    for (i in 1:nsim){
      random_data   <- getZ(rnorm(nt,delta,sdt),rnorm(nc,0,sdc))
      rejection[i,] <- random_data[2:36]  <= 0.05
      vari[i,]      <- random_data[37:41]
    }
    sumrej[k,]     <- colSums(rejection)
    meanvari[k,]   <- colMeans(vari)
  }
  rej   <- colSums(sumrej)/(nrep*nsim)
  varim <- colMeans(meanvari)
  res   <- data.frame(p=p,nsim=nsim*nrep,alpha=0.05,nt=nt,nc=nc,mut=delta,muc=0,sdt=sdt,sdc=sdc,vart,t(varim),t(rej))#,t(rejperm))
  return(res)	
}

# Test the function SimNormal()

resss <- SimNormal(nt=15,nc=15,p=0.5,nsim=10,nrep=10,sdt=1,sdc=1)
resss

# As for the simulations of the different scenarios, I used 
set.seed(470)
# as well as nsim=nrep=100.

==> anc/SimPermutation.R <==
#################################################################
### The nonparametric Behrens-Fisher problem in small samples ###
### Permutation Simulations                                   ###
#################################################################

# This code exploiting multiple cores might not be optimal for your particular computer.
# There are 12 settings, with settings  1-4  corresponding to normal distributions
#                             settings  5-8  corresponding to 5-point Beta distributions
#                             settings  9-10 corresponding to exponential distributions
#                             settings 11-12 corresponding to binomial distribution

############################
# Permutation distribution #
############################
xxx <- 100
getperm <- function(data_t,data_c,nper=xxx,nper2=xxx){
  n_t  <- length(data_t)
  n_c  <- length(data_c)
  n    <- n_t + n_c
  n_t1 <- n_t+1
  gettest <- function(data_t,data_c){
    np1d2    <- ( n  + 1)/2
    n_t_p1d2 <- (n_t + 1)/2
    n_c_p1d2 <- (n_c + 1)/2
    n_t_m1   <- n_t - 1
    n_c_m1   <- n_c - 1
    n_tc     <- n_t*n_c
    n_tc_m1  <- n_t_m1*n_c_m1
    n_t2     <- n_t^2
    n_c2     <- n_c^2
    #########
    ranks       <- rank(c(data_t,data_c),ties.method="average")
    ranks_t     <- ranks[1:n_t]
    ranks_c     <- ranks[(n_t+1):n]
    meanrank_t  <- mean(ranks_t)
    meanrank_c  <- mean(ranks_c)
    ######### internal ranks
    ranks_t_int <- rank(data_t,ties.method="average")
    ranks_c_int <- rank(data_c,ties.method="average")
    #########
    p_u     <- 1/n * ( meanrank_c - meanrank_t ) + 0.5
    p_max   <- 1-1/(n_t*n_c)
    p_min   <- 1/(n_t*n_c)
    p       <- max(min(p_u,p_max),p_min)
    t1mt1   <- 1 - as.numeric(p_u==p)
    theta   <- p - 0.5
    #########
    psi     <- log(p/(1-p))
    psi_u   <- log(p_u/(1-p_u))
    p1mp    <- p*(1-p)
    pu1mpu  <- p_u*(1-p_u)
    #########
    s2R_hat <- sum( (ranks - np1d2)^2 ) / ( n - 1 )
    sst_hat <- sum( (ranks_t - ranks_t_int - meanrank_t + n_t_p1d2)^2 ) 
    ssc_hat <- sum( (ranks_c - ranks_c_int - meanrank_c + n_c_p1d2)^2 )
    s2t_hat <- sst_hat / ( n_c2*(n_t_m1) )
    s2c_hat <- ssc_hat / ( n_t2*(n_c_m1) )
    ######### U statistics variances
    tau_help   <- expand.grid(data_t,data_c)
    beta       <- mean(tau_help$Var1 == tau_help$Var2)
    #########
    s2_min     <- 1/(n_t2*n_c2)
    #s2_unbia <- ( n_c*tau_t_hat + n_t*tau_c_hat - tau_0_hat - (n_t+n_c-1)*psquared ) / n_tc_m1
    s2_unbia   <- ( sst_hat + ssc_hat - n_t*n_c*(p*(1-p)-0.25*beta) ) / (n_tc*n_tc_m1)
    s2_unbia   <- max(s2_unbia,s2_min)
    inf_unbia  <- 1 / s2_unbia
    sinf_unbia <- sqrt(inf_unbia)
    unbia      <- theta*sinf_unbia
    unbial     <- psi*sinf_unbia*p1mp
    #########
    #s2_bm2    <- ( n_c_m1*s2t_hat + n_t_m1*s2c_hat + 0.5*p - 0.25*beta ) / (n_tc)
    #s2_bm2    <- max(s2_bm2,s2_min)
    #inf_bm2   <- 1 / s2_bm2
    #bm2       <- theta*sqrt(inf_bm2)
    #########
    s2_pm     <- ( p_u*(1-p_u) +  n_c_m1*s2t_hat + n_t_m1*s2c_hat ) / n_tc
    inf_pm    <- 1/s2_pm
    sinf_pm   <- sqrt(inf_pm)
    pm        <- (p_u - 0.5)*sinf_pm
    if(is.nan(pm)==TRUE){pm <- 0}
    pml       <- psi_u*sinf_pm*pu1mpu
    if(is.nan(pml)==TRUE){pml <- pm}
    #########
    if(round(s2R_hat,7)==0){s2R_hat <- n/4}
    inf_wmw   <- (n*n_tc)/s2R_hat
    wmw       <- theta*sqrt(inf_wmw)
    #########
 #   if(round(t1mt1)==0 & round(s2t_hat,7)==0 & round(s2c_hat,7)==0){
 #    s2_bm    <- 1/inf_wmw
  #    #df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )
  #  } else {
      fracpart1 <- ( s2t_hat / n_t + s2c_hat / n_c )
      #fracpart2 <- s2t_hat^2/ ( n_t2*(n_t-1) ) + s2c_hat^2/ ( n_c2*(n_c-1) )
      #df        <- fracpart1^(2)/fracpart2
      #if(is.nan(df)==TRUE){df <- ( n^2*n_t_m1*n_c_m1 ) / ( n_t2*n_t_m1 + n_c2*n_c_m1 )}
      s2_bm     <- max(fracpart1,s2_min)
   # }
    inf_bm     <- 1/s2_bm
    sinf_bm    <- sqrt(inf_bm)
    bm         <- theta*sinf_bm
    bml        <- psi*sinf_bm*p1mp
    return(c(bm=bm,
             unbia=unbia,
             pm=pm,
             bml=bml,
             unbial=unbial,
             pml=pml))
  }
  truet <- gettest(data_t,data_c)
  ####
  left   <- data.frame(bm=NA,unbia=NA,pm=NA,bml=NA,unbial=NA,pml=NA)
  right  <- sumleft <- sumright <- pval <- left
  for(k in 1:nper){
    for(i in 1:nper2){
      datap     <- sample(c(data_t,data_c),replace=FALSE)
      datap_t   <- datap[1:n_t]
      datap_c   <- datap[n_t1:n]
      perm      <- gettest(datap_t,datap_c)
      left[i,]  <- perm <= truet
      right[i,] <- perm >= truet
    }
    sumleft[k,]  <- colSums(left)
    sumright[k,] <- colSums(right)
  }
  p_left  <- colSums(sumleft)/(nper*nper2)
  p_right <- colSums(sumright)/(nper*nper2)
  p_twosided <- 2*pmin(p_left,p_right)
  return(p_twosided)
}
getProbTobias <- function(alpha,beta){
  Fp1 <- pbeta(0.2,shape1=alpha,shape2=beta)
  Fp2 <- pbeta(0.4,shape1=alpha,shape2=beta)
  Fp3 <- pbeta(0.6,shape1=alpha,shape2=beta) 
  Fp4 <- pbeta(0.8,shape1=alpha,shape2=beta)
  Fp5 <- pbeta(1.0,shape1=alpha,shape2=beta)
  ######
  p1 <- Fp1
  p2 <- Fp2 - Fp1
  p3 <- Fp3 - Fp2
  p4 <- Fp4 - Fp3
  p5 <- Fp5 - Fp4
  ######
  p  <- c(p1,p2,p3,p4,p5)
  ######
  return(p)
}
getProbTobias2 <- function(alpha,beta){
  Fp1 <- pbeta(0.2,shape1=alpha,shape2=beta)
  Fp2 <- pbeta(0.4,shape1=alpha,shape2=beta)
  Fp3 <- pbeta(0.6,shape1=alpha,shape2=beta) 
  Fp4 <- pbeta(0.8,shape1=alpha,shape2=beta)
  Fp5 <- pbeta(1.0,shape1=alpha,shape2=beta)
  ######
  p1 <- Fp1
  p2 <- Fp2 - Fp1
  p3 <- Fp3 - Fp2
  p4 <- Fp4 - Fp3
  p5 <- Fp5 - Fp4
  ######
  p  <- c(p1,p2,p3,p4,p5)
  Fp <- c(Fp1,Fp2,Fp3,Fp4,Fp5)
  Fm <- Fp - p
  Fn <- 0.5*(Fp+Fm)
  ######
  return(list(p=p,Fn=Fn,Fp=Fp,Fm=Fm))
}

### Normalsetting Power ###
mut_normal_sd1_07 <- -sqrt(2)*qnorm(0.7)
mut_normal_sd3_07 <- -sqrt(10)*qnorm(0.7)

### mut=mut_normal_sd1_07=-0.7416143, sdt=1, muc=0, sdc=1 
### mut=mut_normal_sd3_07=-1.6583, sdt=1, muc=0, sdc=3 
#####################################################################################
### 5 point Beta distribution ###
npe_beta <- function(a_t) {sum(getProbTobias2(a_t,1)$Fn*getProbTobias2(5,4)$p)-0.5}
a_t_1_54_05 <- uniroot(npe_beta,c(0,6),tol=0.0000001)$root

npe_beta <- function(a_t) {sum(getProbTobias2(a_t,4)$Fn*getProbTobias2(5,4)$p)-0.7}
a_t_4_54_07 <- uniroot(npe_beta,c(0,6),tol=0.0000001)$root

npe_beta <- function(a_t) {sum(getProbTobias2(a_t,1)$Fn*getProbTobias2(5,4)$p)-0.7}
a_t_1_54_07 <- uniroot(npe_beta,c(0,6),tol=0.0000001)$root

### at=a_t_1_54_05=1.207099,  bt=1, ac=5, bc=4
### at=a_t_4_54_07=2.86332,   bt=4, ac=5, bc=4
### at=a_t_1_54_07=0.5760564, bt=1, ac=5, bc=4
#####################################################################################
### binomial setting power ### 
npe_binom <- function(prob_t) {sum((pbinom(q=-1:4,size=5,prob=prob_t)+0.5*dbinom(x=0:5,size=5,prob=prob_t))*dbinom(x=0:5,size=5,prob=0.6))-0.7}
prob_t <- uniroot(npe_binom,c(0,1),tol=0.0000001)$root

### prob_t = 0.4312864, prob_c = 0.6
#####################################################################################
### exponential setting power ###
lambda_t <- (1-0.3)/0.3
### lambda_t = 2.3333333, lambda_c=1
#####################################################################################

#######################################
### Permutation Simulation function ###
#######################################
SimPerm <- function(param,nrep=xxx,nsim=xxx){
  setting   <- param[1]
  nt        <- param[2]
  nc        <- param[3]
  rejectionperm <- data.frame(perm_bm=NA,perm_unbia=NA,perm_pm=NA,perm_bml=NA,perm_unbial=NA,perm_pml=NA)
  sumrejperm    <- rejectionperm
  ############# Normal Settings 1-4
  if(setting==1){
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t   <- rnorm(nt,0,1)
        data_c   <- rnorm(nc,0,1)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  if(setting==2){
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t   <- rnorm(nt,0,1)
        data_c   <- rnorm(nc,0,3)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  if(setting==3){
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t   <- rnorm(nt,mut_normal_sd1_07,1)
        data_c   <- rnorm(nc,0,1)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  if(setting==4){
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t   <- rnorm(nt,mut_normal_sd3_07,1)
        data_c   <- rnorm(nc,0,3)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  ############# 5 point Beta distribution settings 5-8
  if(setting==5){
    pt <- getProbTobias(5,4)
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t <- sample(x=c(0,1,2,3,4),size=nt,replace=TRUE,prob=pt)
        data_c <- sample(x=c(0,1,2,3,4),size=nc,replace=TRUE,prob=pt)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  if(setting==6){
    pt <- getProbTobias(a_t_1_54_05,1)
    pc <- getProbTobias(5,4)
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t <- sample(x=c(0,1,2,3,4),size=nt,replace=TRUE,prob=pt)
        data_c <- sample(x=c(0,1,2,3,4),size=nc,replace=TRUE,prob=pc)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  if(setting==7){
    pt <- getProbTobias(a_t_4_54_07,4)
    pc <- getProbTobias(5,4)
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t <- sample(x=c(0,1,2,3,4),size=nt,replace=TRUE,prob=pt)
        data_c <- sample(x=c(0,1,2,3,4),size=nc,replace=TRUE,prob=pc)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  if(setting==8){
    pt <- getProbTobias(a_t_1_54_07,1)
    pc <- getProbTobias(5,4)
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t <- sample(x=c(0,1,2,3,4),size=nt,replace=TRUE,prob=pt)
        data_c <- sample(x=c(0,1,2,3,4),size=nc,replace=TRUE,prob=pc)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  ############# Exponential Settings 9-10
  if(setting==9){
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t <- rexp(n=nt,rate=1)
        data_c <- rexp(n=nc,rate=1)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  if(setting==10){
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t <- rexp(n=nt,rate=lambda_t)
        data_c <- rexp(n=nc,rate=1)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  ############# Binomial Settings 9-10
  if(setting==11){
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t <- rbinom(n=nt,size=5,prob=0.6)
        data_c <- rbinom(n=nc,size=5,prob=0.6)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  if(setting==12){
    for (k in 1:nrep){
      for (i in 1:nsim){
        data_t <- rbinom(n=nt,size=5,prob=prob_t)
        data_c <- rbinom(n=nc,size=5,prob=0.6)
        rejectionperm[i,] <- getperm(data_t,data_c) <= 0.05
      }
      sumrejperm[k,] <- colSums(rejectionperm)
    }
  }
  ############# Settings End
  rejperm <- colSums(sumrejperm)/(nrep*nsim)
  res <- data.frame(setting=setting,nt=nt,nc=nc,t(rejperm))
  return(res)	
}

######################
# mclapply multicore # 
######################
nset <- 10
parm <- matrix(data= c( rep(1,nset), rep(2,nset), rep(3,nset), rep(4,nset), 
                        rep(5,nset), rep(6,nset), rep(7,nset), rep(8,nset), 
                        rep(9,nset), rep(10,nset), 
                        rep(11,nset), rep(12,nset),
                        rep(c(7,7,10,10,15,15,30,30,15,45),12),
                        rep(c(7,10,7,10,15,30,15,30,45,15),12)),
               ncol=3, byrow=F)
param <- as.list(as.data.frame(t(parm)))

### Run Parallel scenarios ###
library(parallel)
cl <- makeCluster(detectCores())
toexport <- c("xxx","getperm","getProbTobias","a_t_1_54_05","a_t_4_54_07","a_t_1_54_07","lambda_t","mut_normal_sd1_07","mut_normal_sd3_07","prob_t")
clusterExport(cl, toexport)

resperm <- parLapply(cl=cl,X=param,fun=SimPerm)

### Save results as a data.frame ###
resperm_n <- length(resperm)
resperm2  <- resperm[[1]]
for(i in 2:resperm_n){resperm2[i,]<-resperm[[i]]}
resperm2

### Save results as a text.file ###
write.table(resperm2,file="Pauly_SimResults_Permutation.txt")

==> anc/SimResults10pointBeta.txt <==
"p" "nsim" "alpha" "nt" "nc" "alpha_t" "beta_t" "alpha_c" "beta_c" "vart" "s2_wmw" "s2_bm" "s2_unbia" "s2_pm" "t1mt1" "pwmw" "pbm" "pbm1" "pbm2" "pbm3" "pbm4" "pbm_tn" "pbm1_tn" "pbm2_tn" "pbm3_tn" "pbm4_tn" "punbia" "punbia1" "punbia2" "punbia3" "punbia4" "punbia_tn" "punbia1_tn" "punbia2_tn" "punbia3_tn" "punbia4_tn" "ppm" "ppmt" "ppmt1" "ppmt2" "ppmt3" "ppmt4" "ppmt_tn" "ppmt1_tn" "ppmt2_tn" "ppmt3_tn" "ppmt4_tn" "punbial" "pbml" "ppml"
"1" 0.5 10000 0.05 15 15 5.00000000000167 4 5 4 0.0109484648066279 0.0109480784163474 0.011159062292769 0.0109545849634669 0.0114780773289438 0 0.0482 0.0538 0.0536 0.0528 0.0456 0.0537 0.0561 0.0553 0.0539 0.0484 0.056 0.0565 0.0559 0.0548 0.0477 0.0562 0.0583 0.0572 0.0567 0.0503 0.0581 0.0609 0.0508 0.05 0.049 0.043 0.0505 0.0525 0.0518 0.0508 0.0452 0.0523 0.0402 0.0385 0.0361
"2" 0.5 10000 0.05 15 30 5.00000000000167 4 5 4 0.00816027446196291 0.00816098675645342 0.00826920702304932 0.00816689257373959 0.00843829261183212 0 0.0502 0.0549 0.0537 0.0532 0.0502 0.0549 0.0562 0.0554 0.0548 0.0522 0.0563 0.0563 0.0556 0.0543 0.0517 0.0563 0.0579 0.0571 0.0563 0.0531 0.0579 0.0614 0.0523 0.052 0.0511 0.0479 0.0524 0.054 0.0535 0.0525 0.0501 0.0539 0.0465 0.0448 0.0427
"3" 0.5 10000 0.05 30 15 5.00000000000167 4 5 4 0.00816027446196343 0.00816098675645342 0.00825774024387277 0.00815542956820531 0.00842694025540216 0 0.0487 0.0536 0.0529 0.0521 0.0496 0.0536 0.0554 0.0546 0.0537 0.0518 0.0554 0.055 0.0546 0.0537 0.0511 0.0548 0.0565 0.0559 0.0549 0.0529 0.0565 0.0604 0.0516 0.0508 0.0501 0.0477 0.0517 0.0529 0.0524 0.0516 0.0495 0.0529 0.0464 0.0447 0.0422
"4" 0.5 10000 0.05 30 30 5.00000000000167 4 5 4 0.0054231582603062 0.00542351078154426 0.00546665347169008 0.00541559214849312 0.00555592205490398 0 0.0539 0.0568 0.0565 0.0564 0.0533 0.0568 0.0572 0.0571 0.0571 0.0544 0.0572 0.0575 0.0573 0.0571 0.0541 0.0575 0.0582 0.0581 0.058 0.0548 0.0582 0.0594 0.0548 0.0548 0.0548 0.0514 0.0548 0.0554 0.0551 0.0551 0.053 0.0553 0.0503 0.0489 0.0476
"5" 0.5 10000 0.05 15 45 5.00000000000167 4 5 4 0.00723087768040792 0.00723134770872567 0.00729112640585752 0.00722298345037678 0.00740601075277644 0 0.0507 0.0548 0.0545 0.0532 0.0532 0.0549 0.0568 0.0553 0.0546 0.0554 0.0568 0.0559 0.0549 0.0542 0.0545 0.056 0.0575 0.057 0.0556 0.0567 0.0576 0.0639 0.0533 0.0528 0.0517 0.0514 0.0534 0.0547 0.0543 0.0531 0.0533 0.0547 0.0502 0.0484 0.0466
"6" 0.5 10000 0.05 45 15 5.00000000000167 4 5 4 0.00723087768040861 0.00723134770872567 0.00729815104270215 0.00722996793223238 0.00741305087343907 0 0.0496 0.0549 0.0548 0.0538 0.053 0.0549 0.0558 0.0551 0.0549 0.0544 0.0559 0.0555 0.0552 0.0548 0.0538 0.0556 0.0568 0.0559 0.0553 0.0552 0.0569 0.0623 0.0539 0.0529 0.0516 0.0517 0.054 0.0547 0.0546 0.0534 0.053 0.0547 0.0501 0.049 0.0478
"7" 0.525 10000 0.05 15 15 4.71354438889512 4 5 4 0.0109227451259498 0.0109573215836526 0.0111154970723104 0.0109101006903502 0.0114331320076818 0 0.0557 0.0617 0.061 0.06 0.0541 0.0617 0.0633 0.0627 0.0618 0.0564 0.0633 0.064 0.0633 0.0622 0.0558 0.0639 0.0659 0.0648 0.0642 0.0585 0.0656 0.0704 0.0587 0.0579 0.057 0.0506 0.0587 0.0602 0.0597 0.0587 0.0531 0.0602 0.0482 0.0461 0.042
"8" 0.525 10000 0.05 15 30 4.71354438889512 4 5 4 0.00818616721389985 0.00816560600448934 0.00827941560299215 0.00817660736361978 0.00844778561934765 0 0.0614 0.0662 0.0653 0.0642 0.0596 0.0661 0.0674 0.0664 0.0661 0.0627 0.0674 0.0675 0.0665 0.0656 0.0619 0.0675 0.0695 0.0688 0.0676 0.0649 0.0694 0.0742 0.0632 0.0621 0.0611 0.0578 0.0634 0.0651 0.0643 0.0632 0.0597 0.065 0.056 0.0545 0.0517
"9" 0.525 10000 0.05 30 15 4.71354438889512 4 5 4 0.00809528692474166 0.00816927749719416 0.00818965789697744 0.0080867954235845 0.00835839963937373 0 0.0621 0.0666 0.0658 0.065 0.0623 0.0665 0.0678 0.0674 0.0667 0.0639 0.0678 0.068 0.0675 0.0665 0.0633 0.0679 0.0697 0.0689 0.068 0.0651 0.0696 0.0748 0.0636 0.063 0.0629 0.0609 0.0634 0.0659 0.0651 0.0637 0.0622 0.0658 0.0585 0.0568 0.0541
"10" 0.525 10000 0.05 30 30 4.71354438889512 4 5 4 0.00541005265768557 0.00542771698053986 0.00545801013409962 0.00540662762837451 0.005547033756893 0 0.0648 0.0683 0.0681 0.068 0.0633 0.0683 0.0689 0.0687 0.0687 0.0645 0.0689 0.0691 0.069 0.069 0.0643 0.0691 0.0701 0.0699 0.0699 0.0653 0.07 0.0711 0.0654 0.0652 0.0651 0.0608 0.0654 0.0667 0.0665 0.0662 0.063 0.0666 0.0605 0.0593 0.0574
"11" 0.525 10000 0.05 15 45 4.71354438889512 4 5 4 0.0072740707642176 0.00723408989328311 0.00733271605401457 0.00726423474123956 0.00744717651275892 0 0.0603 0.0628 0.0615 0.0599 0.0595 0.0631 0.0647 0.0639 0.0622 0.0627 0.0647 0.0643 0.0631 0.0616 0.0612 0.0643 0.0661 0.0647 0.064 0.064 0.0661 0.0732 0.0599 0.0594 0.0586 0.0586 0.0599 0.0622 0.0613 0.0598 0.0596 0.0621 0.0575 0.0561 0.0538
"12" 0.525 10000 0.05 45 15 4.71354438889512 4 5 4 0.0071527007133871 0.00723919409918393 0.00722195000872927 0.00715338572265869 0.00733658405842421 0 0.0604 0.0671 0.0663 0.0656 0.0643 0.067 0.0684 0.0675 0.067 0.0662 0.0684 0.0678 0.0673 0.0664 0.0654 0.0679 0.0694 0.0686 0.0676 0.0673 0.0694 0.0751 0.0658 0.0647 0.0638 0.0622 0.0658 0.0668 0.0661 0.0657 0.0641 0.0668 0.0616 0.06 0.0575
"13" 0.55 10000 0.05 15 15 4.44002056091227 4 5 4 0.0108282860963015 0.0109682674329502 0.0110253774955908 0.0108189823985891 0.0113413822134431 0 0.0762 0.0842 0.0826 0.0814 0.0737 0.0837 0.087 0.0859 0.0843 0.0763 0.0866 0.087 0.0862 0.0851 0.0757 0.0867 0.0902 0.0889 0.0872 0.0793 0.0898 0.0947 0.0798 0.0782 0.0776 0.0697 0.0792 0.0816 0.0808 0.0801 0.073 0.0812 0.0657 0.0616 0.0572
"14" 0.55 10000 0.05 15 30 4.44002056091227 4 5 4 0.00816012629275794 0.00817123647586981 0.00825535142857143 0.00815200819923372 0.00842280673650794 0 0.0913 0.0958 0.0943 0.0926 0.0888 0.0955 0.0981 0.097 0.0954 0.0916 0.0981 0.0979 0.0965 0.0949 0.0908 0.0977 0.1002 0.0989 0.0976 0.0941 0.1 0.1076 0.0923 0.0905 0.0889 0.0855 0.0923 0.0943 0.0932 0.0924 0.0885 0.0942 0.0839 0.0811 0.0775
"15" 0.55 10000 0.05 30 15 4.44002056091227 4 5 4 0.00797945439365504 0.00817880460157127 0.00807068197348416 0.00796738732408928 0.00823854172931812 0 0.0889 0.0972 0.096 0.0946 0.0904 0.0973 0.1002 0.0985 0.0973 0.0925 0.1002 0.1001 0.0986 0.0971 0.0919 0.0999 0.103 0.1013 0.1 0.0955 0.1028 0.108 0.0932 0.092 0.091 0.0879 0.0931 0.0955 0.0944 0.0931 0.0901 0.0957 0.0851 0.0836 0.0809
"16" 0.55 10000 0.05 30 30 4.44002056091227 4 5 4 0.00536276602555887 0.00543263986189579 0.00540858336313325 0.00535699250510122 0.0054971282340192 0 0.1066 0.1121 0.1119 0.111 0.1049 0.1121 0.1139 0.1136 0.1133 0.1065 0.1138 0.1143 0.1139 0.1135 0.106 0.1142 0.1153 0.115 0.1149 0.1077 0.1152 0.1176 0.1081 0.1078 0.1073 0.1014 0.1081 0.1096 0.1092 0.1087 0.104 0.1095 0.1003 0.0985 0.0958
"17" 0.55 10000 0.05 15 45 4.44002056091227 4 5 4 0.00727091961449643 0.00723803785310734 0.00732584096413874 0.00725705724653947 0.00743957737484268 0 0.0942 0.0995 0.0975 0.0953 0.096 0.0994 0.1019 0.1004 0.0991 0.0989 0.1017 0.1006 0.0994 0.0979 0.0978 0.1005 0.1026 0.102 0.1004 0.1004 0.1026 0.1116 0.096 0.0949 0.0931 0.0935 0.096 0.0991 0.0973 0.0955 0.0961 0.0989 0.0907 0.0893 0.0858
"18" 0.55 10000 0.05 45 15 4.44002056091227 4 5 4 0.00702964816771064 0.00724767223268466 0.0070924008194823 0.00702357987369284 0.00720646069044221 0 0.0905 0.0997 0.0989 0.0964 0.0954 0.0997 0.1025 0.1011 0.0997 0.099 0.1025 0.1019 0.1002 0.0987 0.0973 0.1017 0.1038 0.1028 0.1015 0.1011 0.1038 0.1121 0.0967 0.0953 0.0937 0.0923 0.0966 0.0997 0.098 0.0961 0.0953 0.0997 0.0907 0.0887 0.0861
"19" 0.575 10000 0.05 15 15 4.17782330963637 4 5 4 0.010665417365414 0.0109805833971903 0.0108733386243386 0.0106662214663643 0.0111870762139918 0 0.1084 0.1194 0.118 0.1159 0.1045 0.1192 0.1227 0.1211 0.1194 0.1087 0.1221 0.1234 0.122 0.1205 0.1078 0.1229 0.1264 0.1253 0.1236 0.1123 0.126 0.1322 0.1122 0.1109 0.1097 0.0994 0.1116 0.116 0.1145 0.1125 0.1035 0.1155 0.0947 0.0896 0.0844
"20" 0.575 10000 0.05 15 30 4.17782330963637 4 5 4 0.00808185067029669 0.00817742654320988 0.00818192137201241 0.00807831083196497 0.00834803596978654 0 0.133 0.136 0.1341 0.132 0.1284 0.1356 0.1394 0.1379 0.1357 0.1317 0.1394 0.1391 0.1371 0.1348 0.1306 0.1386 0.1416 0.1407 0.1388 0.1344 0.1414 0.1503 0.1315 0.1302 0.1283 0.1247 0.1315 0.1343 0.1328 0.1313 0.1278 0.1341 0.1217 0.1185 0.1143
"21" 0.575 10000 0.05 30 15 4.17782330963637 4 5 4 0.00781358544308849 0.00818822446689113 0.0079063480982789 0.00780278842607797 0.00807308054502896 0 0.131 0.1427 0.1414 0.1394 0.1344 0.1427 0.1453 0.1442 0.1426 0.1379 0.1451 0.145 0.1443 0.1426 0.1368 0.145 0.1467 0.146 0.1453 0.1402 0.1466 0.1535 0.1384 0.1372 0.1357 0.1298 0.1384 0.1409 0.1397 0.1386 0.1337 0.1409 0.128 0.1247 0.1196
"22" 0.575 10000 0.05 30 30 4.17782330963637 4 5 4 0.00528146945148153 0.00543789295354677 0.00532891651766709 0.00527718369482245 0.00541680386179698 0 0.1794 0.1853 0.1849 0.1842 0.1761 0.1853 0.1874 0.1873 0.1867 0.1792 0.1874 0.188 0.1874 0.1874 0.1784 0.188 0.1894 0.189 0.1888 0.1813 0.1893 0.1911 0.1816 0.1811 0.1805 0.1728 0.1815 0.1832 0.1828 0.1824 0.1756 0.1831 0.1709 0.1684 0.1622
"23" 0.575 10000 0.05 15 45 4.17782330963637 4 5 4 0.0072209132186432 0.00724239309478971 0.00728091381255233 0.00721193911994727 0.00739368464462193 0 0.1484 0.1494 0.1469 0.1451 0.147 0.149 0.1523 0.1508 0.1485 0.1496 0.1521 0.1512 0.1492 0.1472 0.1486 0.151 0.1539 0.1525 0.1505 0.1513 0.1537 0.1658 0.1456 0.1444 0.1425 0.1437 0.1456 0.1495 0.1473 0.1452 0.1472 0.1494 0.1397 0.1363 0.1322
"24" 0.575 10000 0.05 45 15 4.17782330963637 4 5 4 0.0068626881102136 0.00725602722326847 0.00692489805640176 0.006855894039157 0.00703819498739172 0 0.1393 0.1529 0.1508 0.1485 0.1472 0.1529 0.1562 0.1546 0.1526 0.1524 0.156 0.1551 0.1532 0.1508 0.1506 0.155 0.1579 0.1567 0.155 0.1541 0.1579 0.1675 0.1487 0.1471 0.1448 0.1431 0.1486 0.1528 0.151 0.1481 0.1476 0.1529 0.1411 0.1381 0.1345
"25" 0.6 10000 0.05 15 15 3.92553003636623 4 5 4 0.0104347340829712 0.0109951328224776 0.0106383102645503 0.0104311940589569 0.0109485123358025 0 0.1599 0.1716 0.1701 0.1682 0.1577 0.1709 0.1738 0.173 0.1719 0.1615 0.1737 0.1745 0.1734 0.1723 0.1611 0.1741 0.178 0.1763 0.1748 0.1651 0.1773 0.1829 0.1655 0.1642 0.1629 0.1513 0.1651 0.1685 0.1671 0.1658 0.1566 0.1681 0.144 0.1396 0.1318
"26" 0.6 10000 0.05 15 30 3.92553003636623 4 5 4 0.00795123553011694 0.00818511122334456 0.0080639205011251 0.00796030775101867 0.00822808005776183 0 0.2041 0.2072 0.2057 0.204 0.1981 0.2071 0.211 0.2092 0.2071 0.2017 0.2108 0.2107 0.2088 0.2071 0.2006 0.2105 0.2145 0.2128 0.2107 0.2055 0.2144 0.2258 0.2024 0.2005 0.1989 0.1926 0.2026 0.2056 0.2042 0.202 0.1976 0.2055 0.1858 0.1822 0.1771
"27" 0.6 10000 0.05 30 15 3.92553003636623 4 5 4 0.00759869994478317 0.00819969528619529 0.0076952380034057 0.00759155007723651 0.00786014554419375 0 0.1972 0.2154 0.2137 0.2118 0.2043 0.2153 0.2185 0.2167 0.2152 0.2088 0.2184 0.2183 0.2171 0.2149 0.2073 0.218 0.2217 0.2201 0.2182 0.2124 0.2216 0.2295 0.2103 0.2083 0.2062 0.1996 0.2103 0.2133 0.2122 0.2101 0.2038 0.213 0.1956 0.1902 0.1841
"28" 0.6 10000 0.05 30 30 3.92553003636623 4 5 4 0.00516647158554507 0.00544470215003139 0.00520945540655598 0.0051576497724637 0.00529633543689986 0 0.2802 0.2905 0.29 0.2895 0.2785 0.2904 0.2925 0.2923 0.2919 0.2815 0.2924 0.2936 0.2928 0.2924 0.2808 0.2935 0.2959 0.2954 0.2948 0.2843 0.2959 0.2997 0.2844 0.2837 0.2833 0.2725 0.2842 0.2874 0.2869 0.2859 0.2769 0.2874 0.2693 0.2656 0.2595
"29" 0.6 10000 0.05 15 45 3.92553003636623 4 5 4 0.00712371345058526 0.0072479195647625 0.0071808930176545 0.00711182927030446 0.00729232336796722 0 0.2268 0.2225 0.2201 0.2167 0.2198 0.2223 0.227 0.2246 0.2214 0.225 0.2266 0.2256 0.2227 0.2197 0.2226 0.2254 0.2291 0.2268 0.2247 0.2272 0.2287 0.2438 0.2184 0.2156 0.2125 0.2147 0.2183 0.2223 0.2203 0.2175 0.2201 0.2218 0.2086 0.2058 0.2008
"30" 0.6 10000 0.05 45 15 3.92553003636623 4 5 4 0.0066529820043548 0.00726531374764595 0.00670630283968432 0.00663722671245079 0.00681847639093133 0 0.2194 0.2387 0.2358 0.2336 0.2329 0.2387 0.2431 0.2411 0.2379 0.2377 0.2429 0.242 0.2391 0.2362 0.2351 0.2418 0.2455 0.2436 0.2411 0.2406 0.2455 0.2592 0.2338 0.2315 0.2282 0.2276 0.2339 0.2377 0.2351 0.2334 0.233 0.2375 0.2246 0.2205 0.2153
"31" 0.625 10000 0.05 15 15 3.68185997792072 4 5 4 0.0101371096348819 0.0110094196679438 0.0103349041269841 0.010128224399093 0.0106410482765432 0 0.2212 0.2364 0.2349 0.2319 0.2182 0.2357 0.2398 0.2383 0.2367 0.223 0.2395 0.2404 0.2392 0.2377 0.2224 0.24 0.2453 0.2428 0.2408 0.2277 0.2443 0.252 0.228 0.2259 0.224 0.2096 0.2275 0.232 0.2302 0.2284 0.2167 0.2316 0.201 0.1951 0.1851
"32" 0.625 10000 0.05 15 30 3.68185997792072 4 5 4 0.00776837734996783 0.00819296088664422 0.00788235850270632 0.00777897485434531 0.0080442158174191 0 0.2863 0.2855 0.2831 0.2806 0.2748 0.2852 0.2893 0.2878 0.2851 0.2799 0.289 0.2892 0.287 0.2849 0.2785 0.2886 0.2935 0.291 0.2887 0.2847 0.2931 0.3086 0.2799 0.2771 0.2745 0.2683 0.2794 0.283 0.2818 0.2791 0.274 0.2827 0.2596 0.2548 0.2493
"33" 0.625 10000 0.05 30 15 3.68185997792072 4 5 4 0.00733604362652201 0.00821007210998878 0.00743093129234325 0.0073274132469744 0.00759378476299675 0 0.2759 0.2995 0.2975 0.2948 0.2843 0.2996 0.3046 0.3023 0.2995 0.2904 0.3046 0.3053 0.3032 0.2999 0.2886 0.305 0.3094 0.3071 0.3051 0.2953 0.309 0.3206 0.2917 0.2902 0.2876 0.2786 0.2916 0.2971 0.2951 0.2918 0.2842 0.297 0.2752 0.2699 0.2627
"34" 0.625 10000 0.05 30 30 3.68185997792072 4 5 4 0.00501822528711998 0.00545092923728814 0.00506015362281822 0.00500844259729012 0.00514587669314129 0 0.4032 0.4172 0.4164 0.4159 0.4019 0.417 0.4198 0.4191 0.4187 0.407 0.4197 0.4211 0.4204 0.4196 0.4056 0.4211 0.4237 0.4235 0.423 0.4107 0.4236 0.4276 0.4106 0.4099 0.4094 0.3948 0.4105 0.4137 0.413 0.4123 0.4005 0.4137 0.3923 0.3878 0.381
"35" 0.625 10000 0.05 15 45 3.68185997792072 4 5 4 0.00697915758015151 0.00725337671060891 0.00703211172465395 0.00696319905884239 0.00714198467067382 0 0.3233 0.3111 0.3075 0.3038 0.3087 0.3106 0.3165 0.3137 0.3095 0.3145 0.3158 0.3145 0.3108 0.3076 0.3117 0.3142 0.3198 0.3165 0.3136 0.3182 0.3197 0.3395 0.3059 0.3026 0.2987 0.3024 0.3059 0.3113 0.3081 0.3049 0.3089 0.3107 0.2938 0.2902 0.2843
"36" 0.625 10000 0.05 45 15 3.68185997792072 4 5 4 0.00640189989604846 0.00727394197530864 0.00645574726702653 0.0063867923150375 0.0065665250220483 0 0.3154 0.337 0.3342 0.3305 0.3299 0.337 0.3414 0.339 0.3363 0.3356 0.3412 0.3401 0.3376 0.3346 0.3335 0.3402 0.3444 0.3419 0.3393 0.3393 0.3446 0.3604 0.3316 0.3287 0.3257 0.3248 0.3317 0.3362 0.3335 0.3307 0.3305 0.3363 0.3217 0.3191 0.3114
"37" 0.65 10000 0.05 15 15 3.44563940141195 4 5 4 0.00977371503425237 0.0110248076628352 0.00997706222222222 0.00977127933484505 0.0102783903473251 0 0.2994 0.3202 0.3174 0.3138 0.2942 0.3193 0.3247 0.3235 0.3207 0.3016 0.3244 0.3262 0.3243 0.3217 0.3 0.3256 0.3314 0.3289 0.3266 0.3094 0.3306 0.3396 0.3097 0.3064 0.3024 0.2854 0.3089 0.3147 0.3128 0.3099 0.2928 0.3141 0.2758 0.269 0.2563
"38" 0.65 10000 0.05 15 30 3.44563940141195 4 5 4 0.0075335836963472 0.00820158877665544 0.00764864470473758 0.00754576050234142 0.00780776324133336 0 0.3889 0.3828 0.3802 0.3765 0.3721 0.3821 0.3883 0.3856 0.3824 0.3791 0.3877 0.3879 0.3846 0.3811 0.3768 0.3871 0.3929 0.3902 0.3875 0.3838 0.3924 0.4083 0.3763 0.3738 0.3701 0.365 0.3756 0.3818 0.379 0.3755 0.3711 0.3811 0.3554 0.3498 0.3425
"39" 0.65 10000 0.05 30 15 3.44563940141195 4 5 4 0.00702710816085115 0.00822078641975309 0.00711633186279876 0.00701329939244663 0.00727660251956456 0 0.3902 0.4115 0.41 0.4073 0.3972 0.4115 0.4162 0.414 0.4119 0.4028 0.4159 0.417 0.4146 0.4121 0.4005 0.4168 0.4225 0.4201 0.4168 0.4068 0.4223 0.4338 0.4051 0.4032 0.4003 0.3904 0.4052 0.4089 0.4072 0.4052 0.3968 0.4089 0.3871 0.3817 0.3731
"40" 0.65 10000 0.05 30 30 3.44563940141195 4 5 4 0.0048373377374459 0.00545757321092279 0.00487750277990634 0.00482603581656171 0.00496179332565158 0 0.5433 0.5546 0.5541 0.5538 0.5402 0.5543 0.5569 0.5564 0.5563 0.5445 0.5568 0.5583 0.5574 0.557 0.5435 0.5582 0.561 0.5604 0.5599 0.5492 0.5609 0.5644 0.5489 0.5484 0.5478 0.5352 0.5488 0.5517 0.5514 0.5506 0.5396 0.5515 0.5326 0.5274 0.5215
"41" 0.65 10000 0.05 15 45 3.44563940141195 4 5 4 0.00678726483240547 0.00725941282695125 0.00683949987672136 0.00677087718169348 0.00694753571579034 0 0.4361 0.4197 0.4155 0.4106 0.4176 0.4189 0.426 0.4228 0.4179 0.424 0.4256 0.4238 0.4192 0.4151 0.4206 0.4234 0.4303 0.4266 0.4229 0.4289 0.43 0.4514 0.4134 0.4094 0.4059 0.4093 0.4131 0.4199 0.4164 0.4116 0.4179 0.4196 0.3994 0.3947 0.3878
"42" 0.65 10000 0.05 45 15 3.44563940141195 4 5 4 0.00611104076522083 0.00728252184557439 0.00616483824167602 0.00609619691197691 0.00627388548244586 0 0.4285 0.4531 0.4505 0.4471 0.4459 0.4532 0.4583 0.4547 0.4525 0.4524 0.4581 0.4564 0.4539 0.4504 0.45 0.4565 0.4624 0.4594 0.4555 0.4559 0.4624 0.4787 0.4475 0.4447 0.4424 0.4401 0.4475 0.4523 0.4497 0.4462 0.4462 0.4525 0.4381 0.4333 0.4258
"43" 0.675 10000 0.05 15 15 3.21577040241244 4 5 4 0.00934604624226713 0.0110382794380587 0.00957277072310406 0.00936823282942807 0.00986930154183813 0 0.3845 0.4051 0.4026 0.3995 0.3802 0.4046 0.4088 0.4074 0.4054 0.3873 0.4084 0.4105 0.4084 0.4065 0.387 0.4095 0.416 0.4141 0.411 0.394 0.4156 0.4268 0.3943 0.3923 0.3898 0.3702 0.3938 0.4 0.3974 0.3945 0.3786 0.3994 0.3598 0.351 0.3363
"44" 0.675 10000 0.05 15 30 3.21577040241244 4 5 4 0.00724738851442737 0.00821146980920314 0.00736070228243021 0.00725837959861339 0.00751669901480671 0 0.4985 0.4892 0.486 0.482 0.4786 0.4882 0.4953 0.4914 0.4886 0.4853 0.4946 0.4945 0.4909 0.487 0.4828 0.4936 0.4996 0.4974 0.4937 0.4899 0.4993 0.5156 0.4816 0.4783 0.4753 0.471 0.4811 0.4868 0.4839 0.4812 0.4788 0.4862 0.4614 0.4553 0.4459
"45" 0.675 10000 0.05 30 15 3.21577040241244 4 5 4 0.00667365796800333 0.00823110510662177 0.00677943926412455 0.00667710625859028 0.00693689317741964 0 0.497 0.5264 0.5237 0.521 0.5074 0.5262 0.532 0.5297 0.5266 0.5157 0.5317 0.5322 0.5297 0.5266 0.5133 0.5323 0.538 0.5355 0.5323 0.5209 0.5381 0.5482 0.5185 0.5161 0.5133 0.4989 0.5184 0.5225 0.5204 0.5185 0.506 0.5223 0.4938 0.4895 0.4795
"46" 0.675 10000 0.05 30 30 3.21577040241244 4 5 4 0.00462458468558289 0.00546402470182046 0.00467909255214985 0.00462799345095492 0.00476181335634431 0 0.6679 0.6777 0.6771 0.6764 0.6643 0.6777 0.6802 0.6795 0.6791 0.6694 0.68 0.6809 0.6804 0.68 0.6687 0.6808 0.6829 0.6825 0.682 0.673 0.6828 0.6864 0.6725 0.672 0.6712 0.6591 0.6722 0.6749 0.6745 0.6739 0.6636 0.6747 0.6562 0.652 0.6446
"47" 0.675 10000 0.05 15 45 3.21577040241244 4 5 4 0.00654824761229707 0.00726586036827788 0.00661601517716851 0.00654786288760622 0.00672191594370988 0 0.5492 0.5224 0.5182 0.5133 0.5224 0.5217 0.5294 0.5252 0.5215 0.5286 0.5288 0.5264 0.522 0.5175 0.5253 0.5258 0.533 0.5297 0.525 0.5327 0.5323 0.5566 0.517 0.5123 0.5083 0.5162 0.5165 0.5231 0.5202 0.5155 0.5231 0.523 0.5016 0.4984 0.4905
"48" 0.675 10000 0.05 45 15 3.21577040241244 4 5 4 0.00578225920112102 0.00729089175559741 0.00585372151426077 0.00578559323802398 0.00596076733096779 0 0.5506 0.5791 0.5757 0.5708 0.5699 0.5791 0.5847 0.5818 0.5778 0.5776 0.5844 0.583 0.5796 0.5755 0.5746 0.5831 0.5883 0.5855 0.5822 0.5828 0.5883 0.6025 0.5725 0.5678 0.5634 0.5636 0.572 0.578 0.5752 0.571 0.5699 0.5779 0.5588 0.5538 0.5461
"49" 0.7 10000 0.05 15 15 2.99120111853159 4 5 4 0.00885596129196339 0.0110558288633461 0.00907510955908289 0.00887286989669942 0.0093646664866941 0 0.4894 0.5116 0.5081 0.5044 0.4843 0.5108 0.516 0.5141 0.512 0.4917 0.5155 0.5191 0.5157 0.5132 0.4907 0.5179 0.5246 0.5226 0.5194 0.4995 0.5241 0.5355 0.4995 0.4969 0.4932 0.4727 0.4984 0.5054 0.5028 0.4997 0.483 0.5046 0.4622 0.4535 0.4401
"50" 0.7 10000 0.05 15 30 2.99120111853159 4 5 4 0.00691057413818747 0.00822165499438833 0.00701847025056255 0.00691730373046281 0.00717062536962166 0 0.6211 0.605 0.6019 0.5988 0.5973 0.6041 0.6117 0.6079 0.6044 0.603 0.6108 0.6106 0.6073 0.603 0.6014 0.6098 0.6157 0.6133 0.6097 0.6068 0.6155 0.6347 0.599 0.5967 0.5931 0.5905 0.5986 0.603 0.6009 0.5988 0.5971 0.6025 0.5785 0.5723 0.5636
"51" 0.7 10000 0.05 30 15 2.99120111853159 4 5 4 0.00627776543070284 0.00824271835016835 0.00637838713434288 0.00627724700176367 0.00653209702575902 0 0.6215 0.6494 0.6475 0.6443 0.6342 0.6493 0.6538 0.6513 0.6495 0.6408 0.6537 0.6542 0.6517 0.6491 0.6384 0.6543 0.6576 0.6566 0.6543 0.6452 0.6577 0.669 0.6424 0.6405 0.6385 0.6263 0.6424 0.6465 0.6444 0.6424 0.6334 0.6465 0.6213 0.6159 0.6059
"52" 0.7 10000 0.05 30 30 2.99120111853159 4 5 4 0.00438092982806424 0.00547183005335844 0.00443408247977863 0.00438357238006635 0.00451474809118656 0 0.7941 0.8027 0.8023 0.8018 0.7918 0.8027 0.8049 0.8043 0.804 0.7961 0.8048 0.8052 0.8052 0.8047 0.7953 0.8052 0.8072 0.8068 0.8066 0.7987 0.8072 0.8105 0.7988 0.7982 0.7979 0.7877 0.7988 0.8001 0.7998 0.7995 0.7912 0.8001 0.7855 0.7808 0.7755
"53" 0.7 10000 0.05 15 45 2.99120111853159 4 5 4 0.00626252838865039 0.00727306716886378 0.00632820596369337 0.00626082095523133 0.0064314799225258 0 0.6687 0.6391 0.6368 0.6325 0.6395 0.6386 0.6448 0.6421 0.6381 0.6453 0.6445 0.6427 0.6391 0.6361 0.6421 0.6419 0.6482 0.6449 0.6414 0.6483 0.6475 0.6706 0.6357 0.6319 0.6277 0.6341 0.6352 0.64 0.6374 0.6343 0.6402 0.6398 0.6212 0.6174 0.6103
"54" 0.7 10000 0.05 45 15 2.99120111853159 4 5 4 0.00541770005302447 0.00730018035153798 0.00548693874904245 0.00541959117185969 0.00559144851900018 0 0.6749 0.7047 0.7025 0.6998 0.6977 0.7046 0.71 0.7077 0.704 0.7025 0.7102 0.709 0.7055 0.7026 0.7001 0.7092 0.7138 0.712 0.7088 0.7063 0.7137 0.7261 0.7 0.6966 0.6929 0.6928 0.6999 0.7037 0.702 0.6994 0.6973 0.7037 0.6886 0.685 0.6781
"55" 0.725 10000 0.05 15 15 2.77089502301496 4 5 4 0.00830572987521447 0.0110738794380587 0.00852349537918871 0.00832501586797682 0.00880430495912208 0 0.5962 0.6179 0.6157 0.6119 0.5921 0.617 0.6222 0.6205 0.6181 0.6001 0.6218 0.6239 0.622 0.6193 0.5991 0.6233 0.6291 0.6263 0.6243 0.6073 0.6284 0.6378 0.6068 0.6035 0.6012 0.5811 0.606 0.6132 0.6107 0.6075 0.5904 0.6125 0.5667 0.5561 0.5423
"56" 0.725 10000 0.05 15 30 2.77089502301496 4 5 4 0.0065242018672346 0.00823176296296296 0.00663570935474062 0.00653632475582315 0.00678335946344476 0 0.7239 0.7114 0.708 0.7046 0.7025 0.7107 0.7147 0.7128 0.7109 0.7091 0.7144 0.7144 0.7122 0.7086 0.707 0.7136 0.7208 0.7175 0.7137 0.7122 0.7201 0.7335 0.7039 0.7008 0.6979 0.6957 0.7034 0.7107 0.7077 0.7034 0.7026 0.7101 0.6823 0.6772 0.6697
"57" 0.725 10000 0.05 30 15 2.77089502301496 4 5 4 0.00584185689843939 0.00825383501683502 0.0059338533527945 0.00583459352551238 0.00608308019939049 0 0.7343 0.76 0.7576 0.7551 0.7457 0.7597 0.7626 0.7614 0.7598 0.7514 0.7626 0.763 0.7619 0.7601 0.7507 0.7629 0.7668 0.765 0.7629 0.7551 0.7669 0.7748 0.7533 0.7511 0.7482 0.7382 0.7531 0.7572 0.7552 0.753 0.7452 0.7571 0.735 0.7305 0.7217
"58" 0.725 10000 0.05 30 30 2.77089502301496 4 5 4 0.00410755078943341 0.00548015133396108 0.00414941646658152 0.00409978687313751 0.00422758617578875 0 0.8913 0.8954 0.8951 0.895 0.8895 0.8953 0.8961 0.8961 0.896 0.8913 0.8961 0.8965 0.8964 0.8962 0.891 0.8964 0.8974 0.8973 0.8973 0.8924 0.8974 0.8995 0.8924 0.8922 0.8917 0.8867 0.8924 0.8935 0.8933 0.8932 0.8891 0.8935 0.8847 0.883 0.8787
"59" 0.725 10000 0.05 15 45 2.77089502301496 4 5 4 0.00593076377052605 0.00728051994141034 0.00598532544456915 0.00591905678192863 0.00608551774141599 0 0.7756 0.7462 0.7415 0.7378 0.7477 0.7451 0.7512 0.7484 0.7441 0.7528 0.751 0.7489 0.7449 0.7406 0.7506 0.7485 0.7544 0.7515 0.748 0.7553 0.7542 0.7756 0.7408 0.7376 0.7338 0.7419 0.7405 0.7475 0.7435 0.7399 0.7489 0.7467 0.7274 0.7239 0.7172
"60" 0.725 10000 0.05 45 15 2.77089502301496 4 5 4 0.00501984337509628 0.00730897769407826 0.00507562591024887 0.0050094568223683 0.00517705726114341 0 0.7943 0.8193 0.8171 0.8146 0.8131 0.8193 0.8224 0.8207 0.8187 0.8175 0.8227 0.8218 0.82 0.8174 0.8158 0.8219 0.8256 0.8236 0.8213 0.8207 0.8256 0.8372 0.8147 0.8125 0.8102 0.8083 0.8147 0.8183 0.8168 0.8142 0.8132 0.8185 0.8066 0.8036 0.7985
"61" 0.75 10000 0.05 15 15 2.55379639267579 4 5 4 0.00769809909092977 0.0110921476372925 0.00792801862433862 0.00773362541194255 0.00819962971522634 0 0.696 0.7136 0.7103 0.7084 0.6914 0.7124 0.7171 0.7156 0.7137 0.6989 0.7164 0.7184 0.717 0.7149 0.6982 0.7178 0.7233 0.7211 0.7186 0.7046 0.7225 0.7332 0.7042 0.7022 0.6998 0.6824 0.7034 0.7089 0.7075 0.7046 0.6904 0.7088 0.6706 0.6602 0.6454
"62" 0.75 10000 0.05 15 30 2.55379639267579 4 5 4 0.00608965387238142 0.00824304074074074 0.00619846968740497 0.00610120261874354 0.00634105157424503 0 0.817 0.8026 0.8004 0.7965 0.7973 0.8024 0.8077 0.8055 0.8025 0.8009 0.8071 0.8068 0.8042 0.8013 0.7998 0.8063 0.8105 0.8094 0.8066 0.8052 0.8104 0.8244 0.7982 0.7948 0.7932 0.7928 0.7972 0.8019 0.7995 0.7974 0.7973 0.8013 0.7813 0.7771 0.7726
"63" 0.75 10000 0.05 30 15 2.55379639267579 4 5 4 0.00536877275806902 0.00826524887766554 0.00546946598126863 0.00537234168886456 0.00561365597401258 0 0.8278 0.8502 0.8483 0.8458 0.8386 0.8501 0.8528 0.8515 0.8501 0.8423 0.8525 0.8533 0.8519 0.8501 0.8416 0.8534 0.8568 0.8552 0.8534 0.8459 0.8568 0.8631 0.844 0.8433 0.8409 0.8332 0.8441 0.8476 0.8458 0.8445 0.8379 0.8478 0.8304 0.8266 0.8185
"64" 0.75 10000 0.05 30 30 2.55379639267579 4 5 4 0.00380587384904411 0.0054882841650973 0.00385424712005109 0.00380569501596424 0.0039296747622428 0 0.9476 0.9506 0.9504 0.9501 0.9471 0.9505 0.9516 0.9513 0.9509 0.948 0.9515 0.9518 0.9515 0.9514 0.9478 0.9518 0.9524 0.9523 0.9523 0.949 0.9524 0.9532 0.9488 0.9485 0.9484 0.9452 0.9488 0.9497 0.9496 0.9494 0.9464 0.9497 0.9444 0.9435 0.9419
"65" 0.75 10000 0.05 15 45 2.55379639267579 4 5 4 0.00555387811945206 0.00728851401966939 0.00561995723513798 0.00555514104074252 0.00571658291962832 0 0.8624 0.8345 0.8322 0.8292 0.8364 0.8343 0.8387 0.8364 0.8339 0.841 0.8383 0.8368 0.8341 0.8317 0.8386 0.8363 0.8412 0.8386 0.8358 0.843 0.8407 0.8578 0.8318 0.829 0.8259 0.8335 0.8317 0.8357 0.8334 0.8314 0.8374 0.8353 0.82 0.817 0.8129
"66" 0.75 10000 0.05 45 15 2.55379639267579 4 5 4 0.00459156289167824 0.00731750474994769 0.00466087046550158 0.00459611397520175 0.00475885929645346 0 0.886 0.9022 0.9007 0.899 0.8985 0.9021 0.9043 0.9031 0.9018 0.9015 0.9042 0.9038 0.9025 0.9005 0.9002 0.9037 0.9058 0.9047 0.9035 0.9031 0.9059 0.9117 0.8991 0.898 0.8959 0.8952 0.8991 0.9015 0.9004 0.8986 0.8986 0.9016 0.8943 0.891 0.8878
"67" 0.775 10000 0.05 15 15 2.33878780064482 4 5 4 0.00703638040171689 0.0111107366538953 0.00727417361552028 0.00708504765432099 0.00753515170589849 0 0.7951 0.8094 0.8082 0.8065 0.7928 0.8089 0.8131 0.8112 0.8094 0.7987 0.8127 0.8142 0.8128 0.8105 0.7976 0.8138 0.8168 0.8157 0.8144 0.8034 0.8166 0.825 0.8035 0.8014 0.7994 0.783 0.8027 0.8072 0.8054 0.8037 0.7909 0.8065 0.7738 0.7644 0.7529
"68" 0.775 10000 0.05 15 30 2.33878780064482 4 5 4 0.00560869059403329 0.00825446223344557 0.00574666134160433 0.00565219834093535 0.00588329093478211 0 0.8901 0.8772 0.8753 0.8724 0.8722 0.8768 0.8797 0.8782 0.8769 0.8758 0.8794 0.8793 0.8777 0.8756 0.8746 0.879 0.8818 0.8805 0.8791 0.8791 0.8811 0.893 0.873 0.8712 0.8686 0.8692 0.8727 0.8763 0.8746 0.8728 0.8726 0.8762 0.8592 0.8557 0.8512
"69" 0.775 10000 0.05 30 15 2.33878780064482 4 5 4 0.0048618460159085 0.00827689983164983 0.0049704700869671 0.00487600808672383 0.00510883191859826 0 0.9113 0.9248 0.9241 0.922 0.9178 0.9247 0.926 0.9253 0.9247 0.9208 0.9259 0.9262 0.9256 0.9245 0.9197 0.9262 0.9279 0.9272 0.9263 0.9225 0.9277 0.9315 0.9212 0.9205 0.9196 0.9154 0.9212 0.9235 0.9224 0.9213 0.9176 0.9235 0.9147 0.9125 0.9089
"70" 0.775 10000 0.05 30 30 2.33878780064482 4 5 4 0.0034776205744995 0.00549646548964218 0.00353168384206045 0.00348449831002921 0.00360396919852538 0 0.9809 0.982 0.982 0.982 0.9804 0.982 0.9821 0.9821 0.982 0.9811 0.9821 0.9822 0.9822 0.9822 0.9809 0.9822 0.9826 0.9825 0.9825 0.9816 0.9826 0.983 0.9816 0.9814 0.9813 0.9799 0.9815 0.9818 0.9817 0.9816 0.9804 0.9818 0.9794 0.9786 0.9776
"71" 0.775 10000 0.05 15 45 2.33878780064482 4 5 4 0.00513311031663024 0.00729664002929483 0.00520128677248677 0.00513823130244241 0.00529401554257844 0 0.9188 0.8984 0.8967 0.8955 0.9006 0.8982 0.9018 0.9001 0.8981 0.9033 0.9015 0.9004 0.8982 0.8961 0.9019 0.9003 0.9039 0.9019 0.9001 0.9048 0.9032 0.914 0.8968 0.895 0.893 0.8981 0.8964 0.8992 0.898 0.8963 0.9014 0.8989 0.8878 0.8863 0.8828
"72" 0.775 10000 0.05 45 15 2.33878780064482 4 5 4 0.00413620243882824 0.00732571165515798 0.00420897821281599 0.00414610031104698 0.00430286308801359 0 0.9426 0.9523 0.9516 0.9504 0.9504 0.9523 0.955 0.9537 0.9522 0.9522 0.9549 0.9547 0.9528 0.9515 0.9515 0.9546 0.9557 0.9553 0.954 0.9535 0.9556 0.961 0.9505 0.9496 0.9481 0.9477 0.9504 0.9523 0.9515 0.9504 0.9505 0.9523 0.9466 0.9454 0.943
"73" 0.8 10000 0.05 15 15 2.12463301318878 4 5 4 0.00632456451895165 0.0111313650063857 0.00654244049382716 0.00636094022171832 0.00678969559835391 4e-04 0.873 0.8841 0.8829 0.8803 0.8699 0.8837 0.8874 0.8862 0.8843 0.874 0.8869 0.8883 0.887 0.8858 0.8735 0.8879 0.8909 0.8901 0.8885 0.8786 0.8904 0.8959 0.8781 0.8765 0.8749 0.8637 0.8774 0.8809 0.8799 0.8782 0.8691 0.8804 0.855 0.8488 0.8411
"74" 0.8 10000 0.05 15 30 2.12463301318878 4 5 4 0.00508353001701929 0.00826655645342312 0.00522678655476495 0.00513611439579152 0.00535626272510964 0 0.9405 0.9301 0.9283 0.9268 0.9277 0.9294 0.9321 0.9312 0.9297 0.93 0.9318 0.9314 0.9303 0.9284 0.9295 0.9312 0.9344 0.9331 0.9313 0.9327 0.9339 0.9421 0.9274 0.9255 0.9237 0.9251 0.9269 0.93 0.9286 0.927 0.9276 0.9294 0.9164 0.9135 0.91
"75" 0.8 10000 0.05 30 15 2.12463301318878 4 5 4 0.0043250052763637 0.0082883069023569 0.00443195939731193 0.00434120505443046 0.00456318760331516 0 0.9549 0.9644 0.9638 0.9631 0.9599 0.9644 0.9657 0.9651 0.9644 0.9621 0.9657 0.966 0.965 0.9643 0.9614 0.966 0.9669 0.9662 0.966 0.9631 0.9668 0.9692 0.9622 0.9616 0.9611 0.9581 0.9622 0.9636 0.963 0.9624 0.9596 0.9636 0.9573 0.9553 0.953
"76" 0.8 10000 0.05 30 30 2.12463301318878 4 5 4 0.00312487107966982 0.00550551145637163 0.00317365222860792 0.00312830435009028 0.00324205784248971 0 0.994 0.9943 0.9942 0.9941 0.9936 0.9943 0.9944 0.9944 0.9944 0.9939 0.9944 0.9944 0.9944 0.9944 0.9939 0.9944 0.9944 0.9944 0.9944 0.994 0.9944 0.9947 0.994 0.994 0.994 0.9933 0.994 0.994 0.994 0.994 0.9936 0.994 0.993 0.9928 0.9927
"77" 0.8 10000 0.05 15 45 2.12463301318878 4 5 4 0.0046700793923656 0.00730617673153379 0.00472656695811733 0.0046660629055992 0.00481416948725929 0 0.9658 0.9478 0.9467 0.9453 0.9492 0.9477 0.9498 0.9486 0.9477 0.9507 0.9496 0.9485 0.9479 0.9461 0.9499 0.9485 0.9505 0.9496 0.9485 0.952 0.9505 0.9598 0.9467 0.9453 0.9442 0.9476 0.9461 0.9483 0.9474 0.9461 0.9495 0.9483 0.9411 0.9399 0.9384
"78" 0.8 10000 0.05 45 15 2.12463301318878 4 5 4 0.00365767646527188 0.00733356296296296 0.00372683763276504 0.00366639801311172 0.00381583835364237 0 0.977 0.9831 0.9828 0.9819 0.9816 0.9831 0.9837 0.9831 0.983 0.9826 0.9837 0.9834 0.9832 0.9828 0.9822 0.9835 0.9845 0.9839 0.9834 0.9831 0.9845 0.9859 0.9822 0.9817 0.981 0.9802 0.9822 0.9829 0.9826 0.9819 0.9816 0.9829 0.9799 0.9788 0.9777
"79" 0.825 10000 0.05 15 15 1.9098937173624 4 5 4 0.0055674730688031 0.0111513249042146 0.00578926257495591 0.00561722188964475 0.00602080896790123 0.001 0.9283 0.9349 0.9337 0.933 0.9262 0.9345 0.9367 0.9355 0.9349 0.9298 0.9361 0.937 0.9359 0.9355 0.9292 0.9364 0.9396 0.9386 0.9371 0.9326 0.9394 0.9426 0.9321 0.931 0.9297 0.922 0.9315 0.934 0.9334 0.9322 0.9259 0.9338 0.9164 0.9108 0.9051
"80" 0.825 10000 0.05 15 30 1.9098937173624 4 5 4 0.00451695907847429 0.0082797101010101 0.00465130786535304 0.00456531606154595 0.0047723763307277 1e-04 0.9744 0.9663 0.9657 0.9651 0.9655 0.9661 0.967 0.9668 0.9663 0.9667 0.967 0.967 0.9664 0.9658 0.9664 0.9667 0.9683 0.9675 0.9669 0.9677 0.9679 0.9734 0.9653 0.9644 0.9637 0.9644 0.9649 0.9662 0.9658 0.965 0.9657 0.966 0.9605 0.9591 0.9564
"81" 0.825 10000 0.05 30 15 1.9098937173624 4 5 4 0.00376290978103022 0.00829916391694725 0.00386958573861218 0.00378347721522836 0.00399240370720401 0 0.9836 0.9869 0.9867 0.9865 0.9852 0.9869 0.9874 0.9871 0.987 0.9863 0.9873 0.9874 0.9871 0.987 0.9862 0.9874 0.9881 0.9878 0.9873 0.9871 0.9881 0.9888 0.9864 0.9862 0.9861 0.9847 0.9864 0.9868 0.9866 0.9864 0.9852 0.9868 0.9844 0.9836 0.9823
"82" 0.825 10000 0.05 30 30 1.9098937173624 4 5 4 0.00275015123491297 0.00551406748273697 0.00279812750532141 0.00275513666079476 0.00286208825281207 0 0.9985 0.9985 0.9985 0.9985 0.9984 0.9985 0.9986 0.9986 0.9986 0.9984 0.9986 0.9986 0.9986 0.9986 0.9984 0.9986 0.9987 0.9986 0.9986 0.9984 0.9986 0.9987 0.9984 0.9984 0.9984 0.9984 0.9984 0.9985 0.9984 0.9984 0.9984 0.9984 0.9983 0.9981 0.998
"83" 0.825 10000 0.05 15 45 1.9098937173624 4 5 4 0.00416687849613469 0.00731540983469345 0.00421916044857749 0.00416175774820516 0.0043011238713748 0 0.9855 0.9766 0.9756 0.9751 0.9775 0.9764 0.9774 0.9769 0.9765 0.9783 0.9772 0.9768 0.9762 0.9755 0.9779 0.9767 0.9781 0.9772 0.9767 0.9787 0.978 0.9819 0.9757 0.9751 0.9746 0.9771 0.9756 0.9768 0.9766 0.9756 0.9777 0.9768 0.9725 0.9724 0.9707
"84" 0.825 10000 0.05 45 15 1.9098937173624 4 5 4 0.00316060291321544 0.00733961445909186 0.00323567784298007 0.00317835139543584 0.00331901930656279 0 0.993 0.996 0.9957 0.9957 0.9958 0.996 0.9961 0.996 0.9958 0.9959 0.9961 0.996 0.996 0.9958 0.9959 0.996 0.9961 0.9961 0.996 0.9959 0.9961 0.9963 0.9957 0.9957 0.9955 0.9951 0.9957 0.9958 0.9957 0.9957 0.9958 0.9958 0.9952 0.9951 0.9946
"85" 0.85 10000 0.05 15 15 1.6927981740523 4 5 4 0.00477095694365253 0.011169266155811 0.00498498631393298 0.00482384422776518 0.00519949521646091 0.001 0.9631 0.9662 0.9658 0.9652 0.9615 0.9662 0.9678 0.9674 0.9664 0.9634 0.9674 0.9683 0.9679 0.967 0.9629 0.9679 0.969 0.9687 0.9683 0.9649 0.969 0.9719 0.9648 0.9641 0.9635 0.9591 0.9644 0.9655 0.965 0.9648 0.9609 0.9652 0.9553 0.9534 0.9513
"86" 0.85 10000 0.05 15 30 1.6927981740523 4 5 4 0.00391249354159702 0.00829269416386083 0.00405411722191814 0.00397364709846135 0.00416575543824255 0 0.9902 0.9847 0.9842 0.9837 0.9844 0.9845 0.9859 0.9856 0.9846 0.9855 0.9859 0.9856 0.985 0.9842 0.9852 0.9856 0.9863 0.9859 0.9856 0.9864 0.986 0.9887 0.9841 0.9837 0.9833 0.984 0.984 0.9849 0.9843 0.984 0.9844 0.9846 0.9804 0.9797 0.979
"87" 0.85 10000 0.05 30 15 1.6927981740523 4 5 4 0.0031811249767257 0.00830775578002245 0.00328746007237122 0.00320701317338685 0.00340069669662741 0 0.9955 0.9968 0.9967 0.9967 0.9966 0.9968 0.9969 0.9968 0.9968 0.9967 0.9969 0.9969 0.9969 0.9968 0.9966 0.9969 0.9969 0.9969 0.9969 0.9967 0.9969 0.9969 0.9967 0.9966 0.9965 0.9962 0.9967 0.9967 0.9967 0.9967 0.9965 0.9967 0.9963 0.9961 0.9957
"88" 0.85 10000 0.05 30 30 1.6927981740523 4 5 4 0.00235655503448568 0.00552245492780916 0.00240174846317582 0.00236159322022577 0.00246063269746228 0 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 1 1 0.9999 0.9999 1 1 1 1 0.9999 1 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"89" 0.85 10000 0.05 15 45 1.6927981740523 4 5 4 0.00362621292886196 0.00732445601590291 0.00366534256070404 0.00361172197513049 0.00374100156372847 0 0.9941 0.99 0.9897 0.9892 0.9905 0.9899 0.9906 0.9904 0.99 0.9911 0.9906 0.9902 0.9899 0.9896 0.9907 0.9902 0.9909 0.9906 0.9902 0.9913 0.9909 0.9918 0.9897 0.9894 0.989 0.9902 0.9897 0.9902 0.9899 0.9897 0.9908 0.9902 0.9874 0.987 0.9867
"90" 0.85 10000 0.05 45 15 1.6927981740523 4 5 4 0.00265047879605416 0.00734345354676711 0.00272345865676162 0.0026698651468833 0.00280030029585977 0 0.9988 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9994 0.9994 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9994 0.9994 0.9992
"91" 0.875 10000 0.05 15 15 1.47101640549451 4 5 4 0.00394215209891504 0.0111858610472542 0.00414913904761905 0.00400252900982615 0.00434212994238683 0.003 0.9864 0.9876 0.9872 0.9868 0.9856 0.9874 0.9885 0.9883 0.9877 0.9861 0.9884 0.9889 0.9883 0.9881 0.986 0.9889 0.9891 0.9889 0.9889 0.9866 0.9889 0.9906 0.9867 0.9864 0.9859 0.9848 0.9867 0.9868 0.9868 0.9867 0.9854 0.9868 0.9826 0.981 0.9788
"92" 0.875 10000 0.05 15 30 1.47101640549451 4 5 4 0.00327461600435293 0.00830595527497194 0.00341444598309311 0.00334108077358146 0.00351469276485908 1e-04 0.9974 0.9954 0.9952 0.9952 0.9954 0.9954 0.9956 0.9956 0.9953 0.9956 0.9956 0.9956 0.9954 0.9953 0.9955 0.9955 0.9958 0.9956 0.9956 0.9957 0.9957 0.9965 0.9952 0.9952 0.9947 0.9952 0.9952 0.9955 0.9953 0.9952 0.9954 0.9955 0.9936 0.9935 0.9932
"93" 0.875 10000 0.05 30 15 1.47101640549451 4 5 4 0.00258634716082052 0.00831208282828283 0.00269180713738369 0.00261844161953415 0.00279364807460926 2e-04 0.9988 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9994 0.9992 0.9992 0.9992 0.9991 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9991 0.9989
"94" 0.875 10000 0.05 30 30 1.47101640549451 4 5 4 0.0019479214267897 0.00553029952919021 0.00199136758833546 0.00195479318664582 0.00204413790785322 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"95" 0.875 10000 0.05 15 45 1.47101640549451 4 5 4 0.00305161199297946 0.00733463350073237 0.00308764725669392 0.00303886735966366 0.00315545240255557 2e-04 0.9988 0.9973 0.9972 0.997 0.9973 0.9973 0.9973 0.9973 0.9973 0.9973 0.9973 0.9973 0.9973 0.997 0.9973 0.9973 0.9973 0.9973 0.9973 0.9973 0.9973 0.998 0.9972 0.997 0.9969 0.9973 0.9972 0.9973 0.9973 0.9972 0.9973 0.9973 0.9965 0.9965 0.9964
"96" 0.875 10000 0.05 45 15 1.47101640549451 4 5 4 0.0021339115383312 0.00734162910650764 0.00220827874262911 0.00215943275221349 0.00227728702721301 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"97" 0.9 10000 0.05 15 15 1.24123792029598 4 5 4 0.0030897934581303 0.0111965977011494 0.00328994462081129 0.00316106704459562 0.00345769054375857 0.0065 0.996 0.9961 0.996 0.996 0.9956 0.996 0.9962 0.9962 0.9961 0.9959 0.9962 0.9964 0.9963 0.996 0.9959 0.9964 0.9965 0.9964 0.9964 0.9961 0.9965 0.9969 0.996 0.996 0.9959 0.9955 0.996 0.9961 0.996 0.996 0.9956 0.996 0.9949 0.9945 0.9937
"98" 0.9 10000 0.05 15 30 1.24123792029598 4 5 4 0.00260914612794709 0.00831775740740741 0.00274284172657058 0.00267818372377303 0.00282992845085447 4e-04 0.9995 0.9986 0.9986 0.9985 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9992 0.9986 0.9986 0.9984 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9986 0.9981 0.9978 0.9975
"99" 0.9 10000 0.05 30 15 1.24123792029598 4 5 4 0.00198667543300222 0.00830438232323232 0.0020925804695007 0.0020279710448215 0.00218095133046011 6e-04 0.9998 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9998 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9998 0.9998 0.9998
"100" 0.9 10000 0.05 30 30 1.24123792029598 4 5 4 0.00152909840994384 0.00553486064030132 0.00157334604299702 0.0015411219535459 0.00161905990332647 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"101" 0.9 10000 0.05 15 45 1.24123792029598 4 5 4 0.00244777187370069 0.00734459365976146 0.0024846374563982 0.00244168605561791 0.00254339139385547 4e-04 0.9999 0.9998 0.9996 0.9994 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9995 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9995 0.9994 0.9998 0.9997 0.9998 0.9998 0.9997 0.9998 0.9998 0.9994 0.9993 0.9992
"102" 0.9 10000 0.05 45 15 1.24123792029598 4 5 4 0.00161891590414423 0.00732478786356978 0.00169251679297383 0.00164954756595942 0.00175240706624096 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"103" 0.925 10000 0.05 15 15 0.998278829049894 4 5 4 0.00222454833828934 0.0111883478927203 0.00241737566137566 0.00231072523557571 0.00255422306721536 0.0193 0.999 0.9991 0.9991 0.9991 0.999 0.9991 0.9991 0.9991 0.9991 0.999 0.9991 0.9991 0.9991 0.9991 0.999 0.9991 0.9992 0.9992 0.9991 0.9991 0.9992 0.9995 0.9991 0.999 0.999 0.9988 0.9991 0.9991 0.9991 0.9991 0.999 0.9991 0.9985 0.9982 0.9981
"104" 0.925 10000 0.05 15 30 0.998278829049894 4 5 4 0.00192385645147973 0.00832526907968575 0.00204534281457155 0.00199158611810497 0.00211681478856386 0.0039 1 0.9999 0.9999 0.9999 1 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9999 0.9999 0.9999 1 0.9999 1 0.9999 0.9999 1 0.9999 1 0.9999 0.9999 0.9999 1 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9998 0.9998 0.9997
"105" 0.925 10000 0.05 30 15 0.998278829049894 4 5 4 0.00139188929435196 0.00826134915824916 0.00149898868089765 0.00144544073101016 0.00157135118561225 0.002 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"106" 0.925 10000 0.05 30 30 0.998278829049894 4 5 4 0.00110635725970354 0.00552926699623352 0.00114968980842912 0.00112298686821979 0.00118701978957476 1e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"107" 0.925 10000 0.05 15 45 0.998278829049894 4 5 4 0.00182115612491423 0.00735298625235405 0.00186209819963301 0.00182656027880213 0.00191003081919806 0.0021 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"108" 0.925 10000 0.05 45 15 0.998278829049894 4 5 4 0.00111526548688175 0.00726359160912325 0.00118998189585449 0.00115436734968735 0.00123898845972772 1e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"109" 0.95 10000 0.05 15 15 0.732848584757613 4 5 4 0.00135916834871927 0.0111225956577267 0.00155338095238095 0.00147355578735198 0.00165379314567901 0.0616 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"110" 0.95 10000 0.05 15 30 0.732848584757613 4 5 4 0.00122961048926955 0.00832090622895623 0.00134618279450222 0.00130596674329502 0.00139887987196848 0.0194 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"111" 0.95 10000 0.05 30 15 0.732848584757613 4 5 4 0.000813526273874601 0.00811569971941639 0.000933913070607553 0.000893868744754607 0.000987280772700305 0.0096 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"112" 0.95 10000 0.05 30 30 0.732848584757613 4 5 4 0.00068809301707921 0.00549504215317012 0.000732010483184334 0.0007120716338941 0.000759485152229081 0.0012 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"113" 0.95 10000 0.05 15 45 0.732848584757613 4 5 4 0.00118118116091588 0.00735667710818163 0.00121763838383838 0.00119116266438637 0.00125283781258031 0.0094 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"114" 0.95 10000 0.05 45 15 0.732848584757613 4 5 4 0.000634783383234534 0.00707458633605357 0.000719946417615307 0.000693346618566619 0.00075602910001445 0.0021 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"115" 0.975 10000 0.05 15 15 0.42419409450323 4 5 4 0.0005074670933368 0.0108747379310345 0.000728890017636684 0.000683929045099521 0.000781889933607682 0.2262 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"116" 0.975 10000 0.05 15 30 0.42419409450323 4 5 4 0.000542888115324508 0.00827640173961841 0.000645270091832391 0.000622314343489631 0.000674576846360829 0.1104 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"117" 0.975 10000 0.05 30 15 0.42419409450323 4 5 4 0.000263748840700657 0.0076449076318743 0.000415791014413428 0.000393021424314298 0.000445546822584416 0.0653 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"118" 0.975 10000 0.05 30 30 0.42419409450323 4 5 4 0.000286169185531398 0.00536975725047081 0.000338280161770966 0.000326980230398849 0.00035359513069273 0.0225 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"119" 0.975 10000 0.05 15 45 0.42419409450323 4 5 4 0.000543077028949723 0.00734566846620632 0.000588731608144942 0.000573842786774268 0.000608140001941949 0.0802 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"120" 0.975 10000 0.05 45 15 0.42419409450323 4 5 4 0.000190888356574966 0.00647260581711655 0.000306913230719897 0.000291804383339569 0.000327064298778232 0.0251 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"121" 0.5 10000 0.05 15 15 1.19831522757886 1 5 4 0.0121237659676 0.0111766602809706 0.0123529670546737 0.012155612249937 0.0125878086211248 0 0.0554 0.0512 0.0507 0.0501 0.0463 0.0511 0.0534 0.0523 0.0513 0.0488 0.0526 0.0536 0.0523 0.0516 0.0483 0.0528 0.055 0.0546 0.0538 0.0503 0.0547 0.0617 0.0498 0.0488 0.0473 0.0445 0.0489 0.0512 0.0504 0.0498 0.0466 0.0506 0.0382 0.0365 0.0342
"122" 0.5 10000 0.05 15 30 1.19831522757886 1 5 4 0.0110781098311634 0.00827984012345679 0.0111944865492915 0.0110957838466217 0.0113173064990722 0 0.0915 0.0536 0.0522 0.0513 0.0541 0.0534 0.0551 0.0545 0.0534 0.0555 0.0548 0.0543 0.0534 0.0521 0.0549 0.0537 0.0563 0.0551 0.054 0.0569 0.0556 0.0671 0.0522 0.0515 0.0501 0.0529 0.0519 0.0542 0.0534 0.0522 0.0547 0.0539 0.0433 0.0419 0.0401
"123" 0.5 10000 0.05 30 15 1.19831522757886 1 5 4 0.00701565164824132 0.00835087918069585 0.00711976204463906 0.00702083004622028 0.00725190109743423 0 0.0308 0.0523 0.0519 0.0515 0.0458 0.0521 0.0529 0.0529 0.0528 0.0477 0.0529 0.0533 0.053 0.0529 0.047 0.0532 0.0547 0.0544 0.0541 0.049 0.0546 0.0566 0.0504 0.0498 0.0496 0.0436 0.0501 0.0512 0.0509 0.0505 0.0461 0.0512 0.0445 0.043 0.0405
"124" 0.5 10000 0.05 30 30 1.19831522757886 1 5 4 0.00601690440328978 0.0055266368173258 0.0060705353810132 0.0060211527270592 0.00613928093525377 0 0.0613 0.0532 0.0531 0.0528 0.0504 0.0532 0.0545 0.0542 0.0538 0.0519 0.0543 0.0541 0.0539 0.0535 0.0511 0.054 0.0551 0.0551 0.0549 0.053 0.0551 0.0587 0.0521 0.0516 0.0511 0.0492 0.0518 0.053 0.0528 0.0528 0.0506 0.0528 0.0451 0.0432 0.0417
"125" 0.5 10000 0.05 15 45 1.19831522757886 1 5 4 0.0107315204733978 0.00731162584222641 0.0108223428040547 0.0107565035569095 0.0109055556492019 0 0.1004 0.0512 0.0498 0.0483 0.054 0.051 0.0529 0.0519 0.051 0.0556 0.0526 0.0517 0.0508 0.0492 0.0547 0.0515 0.0534 0.0526 0.0514 0.0563 0.0532 0.0642 0.0503 0.0488 0.0477 0.0534 0.0499 0.0521 0.0514 0.05 0.0551 0.0516 0.0427 0.0418 0.0406
"126" 0.5 10000 0.05 45 15 1.19831522757886 1 5 4 0.00531066246891274 0.00740285208202553 0.00538073708050523 0.00531488153261005 0.00547207708442396 0 0.0183 0.0472 0.0465 0.0464 0.0408 0.0471 0.0481 0.0478 0.0475 0.0422 0.0481 0.0489 0.0484 0.0478 0.0414 0.0488 0.05 0.0497 0.0495 0.0433 0.0501 0.0512 0.0452 0.0448 0.0445 0.0393 0.0452 0.0462 0.0461 0.0459 0.0408 0.0461 0.0415 0.0402 0.0387
"127" 0.525 10000 0.05 15 15 1.10571936469698 1 5 4 0.0121458928977862 0.0111830904214559 0.0123732256084656 0.012178138276644 0.0126032592 0 0.0634 0.0582 0.0575 0.0569 0.0543 0.0579 0.0602 0.0593 0.0582 0.0562 0.0595 0.06 0.059 0.0582 0.0556 0.0593 0.062 0.061 0.0599 0.0578 0.0611 0.068 0.0567 0.0559 0.0544 0.052 0.0562 0.0581 0.0575 0.0568 0.0545 0.0575 0.0428 0.0411 0.0386
"128" 0.525 10000 0.05 15 30 1.10571936469698 1 5 4 0.0111420816657913 0.00828324938271605 0.0112554213038983 0.0111576430183057 0.0113759253937305 0 0.105 0.0593 0.058 0.0561 0.0601 0.0591 0.0617 0.0602 0.0593 0.0629 0.0607 0.0603 0.0593 0.0572 0.0609 0.0599 0.0629 0.0618 0.0601 0.0645 0.0622 0.074 0.0581 0.0564 0.0549 0.059 0.0571 0.0599 0.0591 0.0578 0.061 0.0597 0.047 0.0458 0.0446
"129" 0.525 10000 0.05 30 15 1.10571936469698 1 5 4 0.0069860744065258 0.00835570852974186 0.00708756147904884 0.00698959793529161 0.00721758696931487 0 0.0371 0.0606 0.06 0.0598 0.0515 0.0603 0.0622 0.0618 0.0613 0.0546 0.0618 0.0628 0.0625 0.0618 0.0534 0.0627 0.0639 0.0635 0.0633 0.0566 0.0634 0.0661 0.0583 0.0581 0.0577 0.05 0.0582 0.0592 0.059 0.0589 0.0516 0.0592 0.0503 0.0484 0.046
"130" 0.525 10000 0.05 30 30 1.10571936469698 1 5 4 0.00602861566620889 0.00552936632140615 0.0060821713452533 0.00603323932238223 0.00614981497969822 0 0.0716 0.0618 0.0616 0.0615 0.0594 0.0617 0.0628 0.0626 0.0626 0.0611 0.0626 0.0627 0.0627 0.0622 0.0605 0.0627 0.0639 0.0638 0.0635 0.0621 0.0638 0.0669 0.0605 0.0603 0.0601 0.0576 0.0603 0.062 0.0619 0.0615 0.0601 0.0619 0.0552 0.0542 0.053
"131" 0.525 10000 0.05 15 45 1.10571936469698 1 5 4 0.0108094892085085 0.00731394413057125 0.0109027174859708 0.0108375108780931 0.0109843271940696 0 0.1161 0.0579 0.0573 0.0562 0.0615 0.0577 0.0599 0.0584 0.0578 0.0629 0.0598 0.0583 0.0576 0.0568 0.0621 0.0581 0.0606 0.0594 0.0582 0.0638 0.0603 0.0723 0.0573 0.0565 0.0556 0.0603 0.0573 0.0587 0.0579 0.0573 0.0622 0.0584 0.0495 0.0487 0.0477
"132" 0.525 10000 0.05 45 15 1.10571936469698 1 5 4 0.00526378667122452 0.00740707838459929 0.00533087455507456 0.00526566463844797 0.00542086016387271 0 0.0241 0.0639 0.0636 0.0633 0.054 0.0641 0.0649 0.0648 0.0644 0.0565 0.065 0.0656 0.0654 0.0648 0.0558 0.0656 0.0666 0.0663 0.066 0.0582 0.0667 0.0679 0.0615 0.0613 0.0608 0.0521 0.0616 0.0629 0.0624 0.0617 0.0542 0.063 0.0559 0.0541 0.0517
"133" 0.55 10000 0.05 15 15 1.01865731279499 1 5 4 0.0120976067490974 0.0111894656449553 0.0123142294885362 0.0121213476240867 0.0125395601272977 0 0.0837 0.0765 0.0753 0.0741 0.07 0.0756 0.0789 0.0778 0.0765 0.0733 0.0781 0.0787 0.0775 0.076 0.0724 0.078 0.081 0.08 0.0788 0.0758 0.0802 0.0926 0.0738 0.0731 0.0714 0.0676 0.0734 0.0762 0.0749 0.0738 0.0703 0.0751 0.0579 0.0558 0.0519
"134" 0.55 10000 0.05 15 30 1.01865731279499 1 5 4 0.0111413457284217 0.00828748439955107 0.0112569517898194 0.0111604676847291 0.0113746084204099 0 0.1326 0.0789 0.0778 0.0762 0.0802 0.0786 0.0811 0.0798 0.0787 0.0828 0.0804 0.0795 0.0788 0.0773 0.0813 0.0792 0.0817 0.0809 0.0795 0.0843 0.0815 0.0979 0.0778 0.0766 0.0751 0.0793 0.0771 0.0797 0.0786 0.0775 0.0814 0.0794 0.0668 0.0651 0.063
"135" 0.55 10000 0.05 30 15 1.01865731279499 1 5 4 0.00691603215941765 0.00836053428731762 0.00701644943684243 0.00691961401325792 0.00714397254618717 0 0.0618 0.0936 0.0932 0.0926 0.0823 0.0936 0.0949 0.0946 0.0945 0.0854 0.0948 0.0959 0.0951 0.0948 0.0842 0.0957 0.098 0.0971 0.0968 0.0872 0.0973 0.1005 0.0899 0.0893 0.0887 0.0799 0.0896 0.0918 0.0913 0.0909 0.0828 0.0917 0.0807 0.0785 0.076
"136" 0.55 10000 0.05 30 30 1.01865731279499 1 5 4 0.00600537044543187 0.00553219016007533 0.00605759268837803 0.00600923026874972 0.00612398041306584 0 0.1131 0.0989 0.0986 0.0979 0.0944 0.0986 0.1008 0.1004 0.1001 0.0968 0.1005 0.1007 0.1002 0.0998 0.096 0.1002 0.1025 0.1023 0.1017 0.0985 0.1023 0.1078 0.0962 0.0959 0.0956 0.0926 0.0961 0.0982 0.0979 0.0976 0.0947 0.0979 0.0867 0.0851 0.0838
"137" 0.55 10000 0.05 15 45 1.01865731279499 1 5 4 0.0108246168554687 0.0073164173048755 0.0109118374906027 0.0108473765134591 0.0109917637106085 0 0.1459 0.0758 0.0738 0.0723 0.0816 0.0753 0.079 0.0779 0.0753 0.0835 0.0786 0.077 0.0748 0.0731 0.0821 0.0763 0.0796 0.0783 0.0764 0.0839 0.0794 0.0954 0.0743 0.0729 0.0712 0.0804 0.0741 0.0781 0.0762 0.0741 0.0824 0.0777 0.0647 0.0638 0.062
"138" 0.55 10000 0.05 45 15 1.01865731279499 1 5 4 0.00518645476599004 0.00741064170328521 0.0052524840771026 0.00518804323303583 0.00534087634313479 0 0.0482 0.11 0.1097 0.1086 0.0963 0.1101 0.1113 0.1107 0.1104 0.0995 0.1113 0.1116 0.1115 0.1111 0.0982 0.1116 0.1131 0.1126 0.1121 0.1013 0.1133 0.1153 0.1059 0.1055 0.1048 0.0932 0.1059 0.1078 0.107 0.1062 0.0961 0.1077 0.0985 0.0957 0.0927
"139" 0.575 10000 0.05 15 15 0.936568499068816 1 5 4 0.0119790021023713 0.0111961026819923 0.0122102592592593 0.0120200988662132 0.0124302289382716 0 0.1138 0.102 0.1002 0.0986 0.0957 0.1007 0.1048 0.1033 0.102 0.0986 0.1033 0.1044 0.103 0.101 0.098 0.1034 0.1078 0.1063 0.1046 0.1009 0.1067 0.1218 0.0987 0.0974 0.0961 0.0929 0.0977 0.1017 0.1003 0.0986 0.0964 0.1007 0.081 0.0786 0.0745
"140" 0.575 10000 0.05 15 30 0.936568499068816 1 5 4 0.0110754068290626 0.00829075864197531 0.0111993529830323 0.0111041359879584 0.0113145177294898 0 0.1732 0.1093 0.1073 0.1054 0.1117 0.1081 0.1127 0.1105 0.1087 0.1152 0.1118 0.1105 0.1087 0.1063 0.1139 0.1101 0.1146 0.1121 0.1102 0.1171 0.1136 0.1337 0.1073 0.106 0.1038 0.1093 0.1067 0.1106 0.1087 0.1072 0.1132 0.1098 0.0918 0.0896 0.0869
"141" 0.575 10000 0.05 30 15 0.936568499068816 1 5 4 0.00680619424587829 0.00836412396184063 0.00690768029435018 0.00681237364471204 0.00703239446104861 0 0.107 0.1471 0.1469 0.1464 0.1345 0.1471 0.1492 0.1488 0.1484 0.1382 0.1489 0.1501 0.1495 0.1487 0.1371 0.1495 0.1521 0.1518 0.1513 0.1414 0.152 0.1561 0.1442 0.1437 0.1432 0.1315 0.144 0.1461 0.1454 0.1451 0.1345 0.1457 0.1321 0.1296 0.1257
"142" 0.575 10000 0.05 30 30 0.936568499068816 1 5 4 0.0059472348340618 0.00553517274011299 0.0059993714559387 0.00595169531201832 0.00606428539300412 0 0.184 0.1645 0.1637 0.1633 0.1591 0.1638 0.1662 0.166 0.1654 0.1624 0.166 0.1657 0.1654 0.1652 0.1614 0.1656 0.1679 0.1677 0.1675 0.1649 0.1677 0.1754 0.1616 0.1613 0.1605 0.1566 0.1613 0.1643 0.1638 0.1631 0.1595 0.1638 0.149 0.1474 0.1439
"143" 0.575 10000 0.05 15 45 0.936568499068816 1 5 4 0.0107762049766939 0.0073193042268257 0.0108700143459284 0.0108065649945665 0.0109479792965189 0 0.1963 0.1061 0.1041 0.1014 0.1112 0.1056 0.1091 0.1082 0.1057 0.1148 0.109 0.1072 0.1052 0.1022 0.1126 0.1067 0.1105 0.1087 0.1068 0.1161 0.11 0.1309 0.1047 0.102 0.0995 0.1102 0.1039 0.1084 0.1068 0.1042 0.113 0.108 0.0905 0.0894 0.0878
"144" 0.575 10000 0.05 45 15 0.936568499068816 1 5 4 0.00507953344758504 0.00741368964218456 0.00514514248873212 0.00508158873140577 0.00523156829090804 0 0.0925 0.182 0.181 0.1802 0.1657 0.1821 0.184 0.1834 0.1826 0.1694 0.184 0.1853 0.1847 0.1835 0.1683 0.1853 0.1873 0.1868 0.1862 0.172 0.1873 0.1899 0.1778 0.1773 0.1764 0.1621 0.1779 0.1796 0.1788 0.1783 0.1663 0.1796 0.1683 0.1661 0.1612
"145" 0.6 10000 0.05 15 15 0.858970632353537 1 5 4 0.011790286927011 0.0112019203065134 0.0120274491005291 0.0118408271201814 0.0122415108938272 0 0.1626 0.1447 0.1431 0.1406 0.1355 0.1435 0.1483 0.1465 0.1447 0.1403 0.1467 0.1476 0.1458 0.1438 0.1391 0.1462 0.1531 0.1508 0.1477 0.1437 0.1514 0.1692 0.141 0.1391 0.1366 0.1302 0.1395 0.1446 0.1426 0.1411 0.1364 0.1431 0.115 0.1118 0.1061
"146" 0.6 10000 0.05 15 30 0.858970632353537 1 5 4 0.0109438781467935 0.00829499882154882 0.0110675091060026 0.0109739373891626 0.0111795678643678 0 0.2378 0.1576 0.155 0.1516 0.1617 0.1564 0.1621 0.16 0.157 0.1658 0.1616 0.1592 0.157 0.1533 0.1638 0.1582 0.1643 0.1621 0.1589 0.1683 0.1631 0.1867 0.155 0.1526 0.1493 0.1595 0.1541 0.16 0.1576 0.1547 0.1633 0.1592 0.1337 0.1313 0.1288
"147" 0.6 10000 0.05 30 15 0.858970632353537 1 5 4 0.00665730312309632 0.00836665134680135 0.00675752442924041 0.00666397540108253 0.00687906823887639 0 0.1679 0.2262 0.2254 0.2248 0.2089 0.2254 0.2297 0.2291 0.2281 0.2135 0.2291 0.2306 0.2298 0.2288 0.2127 0.2303 0.2336 0.2331 0.2321 0.2175 0.2333 0.2382 0.2212 0.2209 0.22 0.2053 0.221 0.2245 0.2228 0.2227 0.2092 0.2236 0.2066 0.2028 0.1967
"148" 0.6 10000 0.05 30 30 0.858970632353537 1 5 4 0.00585433838282374 0.00553775914940364 0.00590617372498936 0.0058593473647627 0.00596944053449931 0 0.2784 0.2496 0.2481 0.2472 0.2434 0.2483 0.2525 0.2517 0.2512 0.2468 0.2517 0.252 0.2513 0.2505 0.2456 0.2513 0.2555 0.2547 0.2542 0.2497 0.255 0.2657 0.2454 0.2451 0.2446 0.2397 0.2451 0.2492 0.2484 0.2473 0.2439 0.2485 0.2301 0.2281 0.2248
"149" 0.6 10000 0.05 15 45 0.858970632353537 1 5 4 0.0106636596097315 0.00732239512450303 0.0107618464518198 0.0106995168499813 0.0108376661546225 0 0.2636 0.153 0.1506 0.1474 0.1601 0.1522 0.157 0.1549 0.1524 0.1648 0.1565 0.1541 0.1522 0.1489 0.1621 0.1536 0.1585 0.1562 0.1537 0.1655 0.1576 0.1835 0.1516 0.1486 0.1455 0.1584 0.1505 0.1557 0.1536 0.1507 0.1628 0.155 0.1333 0.1315 0.1292
"150" 0.6 10000 0.05 45 15 0.858970632353537 1 5 4 0.00494395097223704 0.00741452607240008 0.0050108063859049 0.00494839408333779 0.00509512060504767 0 0.1661 0.2887 0.2881 0.2871 0.2663 0.2887 0.2913 0.2904 0.2896 0.2716 0.2912 0.2926 0.2918 0.2911 0.2691 0.2927 0.2951 0.2948 0.2939 0.2755 0.295 0.2974 0.2834 0.2823 0.281 0.2602 0.2832 0.2856 0.2848 0.2841 0.2668 0.2857 0.2698 0.2654 0.2595
"151" 0.625 10000 0.05 15 15 0.78544602689216 1 5 4 0.0115317679090305 0.0112069609195402 0.0117612005643739 0.0115781062585034 0.0119693312153635 1e-04 0.2211 0.202 0.1992 0.1966 0.192 0.1998 0.2062 0.205 0.2021 0.1987 0.2054 0.2058 0.2035 0.2007 0.1967 0.2036 0.2103 0.2078 0.2057 0.2018 0.2083 0.2294 0.1973 0.1949 0.1923 0.1872 0.1951 0.202 0.2 0.1973 0.1928 0.2002 0.1681 0.1619 0.1554
"152" 0.625 10000 0.05 15 30 0.78544602689216 1 5 4 0.0107464689673343 0.00829863939393939 0.0108628105443046 0.0107710775673539 0.0109717302981019 0 0.3107 0.217 0.2133 0.2087 0.2213 0.2157 0.2215 0.2195 0.2166 0.2265 0.2207 0.219 0.2161 0.2117 0.2239 0.2182 0.2245 0.2212 0.2188 0.2287 0.2228 0.2515 0.2139 0.2093 0.2059 0.2183 0.2122 0.2192 0.2164 0.2133 0.224 0.2186 0.1871 0.1844 0.1802
"153" 0.625 10000 0.05 30 15 0.78544602689216 1 5 4 0.00647016542778863 0.00836735162738496 0.00657107279754303 0.00647944562610229 0.00668928971834958 0 0.2541 0.3288 0.3278 0.3272 0.3069 0.3279 0.3316 0.3309 0.3302 0.313 0.3311 0.3327 0.3318 0.331 0.3116 0.332 0.3361 0.3353 0.3345 0.3179 0.3358 0.3412 0.3232 0.322 0.3207 0.3018 0.3225 0.3261 0.3249 0.3243 0.3076 0.3252 0.3032 0.2981 0.2904
"154" 0.625 10000 0.05 30 30 0.78544602689216 1 5 4 0.00572686732870473 0.00553985174199623 0.00577501676458067 0.00572917274900545 0.00583652432050754 0 0.4036 0.3657 0.3645 0.3639 0.3596 0.3647 0.3695 0.3685 0.3676 0.3639 0.3687 0.3684 0.3675 0.3666 0.3621 0.3675 0.3721 0.3717 0.3713 0.3664 0.3717 0.3865 0.3621 0.3614 0.3604 0.3558 0.3615 0.3654 0.3651 0.3645 0.3602 0.3651 0.3418 0.3383 0.3348
"155" 0.625 10000 0.05 15 45 0.78544602689216 1 5 4 0.0104864794484717 0.00732539481062984 0.010580226157875 0.0105191828240073 0.0106537776323676 0 0.3494 0.2136 0.2104 0.2077 0.2225 0.2126 0.2188 0.216 0.2131 0.2265 0.218 0.2145 0.2119 0.2088 0.2242 0.2141 0.2203 0.2175 0.2142 0.2281 0.2198 0.2509 0.2119 0.2089 0.2063 0.2212 0.2105 0.2171 0.2144 0.2107 0.2253 0.2162 0.1906 0.1887 0.1863
"156" 0.625 10000 0.05 45 15 0.78544602689216 1 5 4 0.00478069043620496 0.0074131331659343 0.00484875202144906 0.00478767175387027 0.00493076890516874 0 0.2693 0.4245 0.423 0.4221 0.3958 0.4247 0.4272 0.4268 0.4258 0.4031 0.4274 0.4289 0.4281 0.4269 0.4011 0.429 0.4316 0.4309 0.4301 0.4094 0.4316 0.435 0.4178 0.4169 0.4165 0.3911 0.4178 0.4208 0.4199 0.419 0.3961 0.4208 0.4024 0.3959 0.3898
"157" 0.65 10000 0.05 15 15 0.715630729734249 1 5 4 0.0112038389169991 0.0112112265644955 0.0114395685361552 0.0112611117107584 0.0116404938403292 1e-04 0.2997 0.2703 0.2673 0.2642 0.26 0.2679 0.2761 0.2732 0.2703 0.2676 0.2737 0.2751 0.2717 0.2683 0.265 0.2725 0.2806 0.2777 0.2752 0.2703 0.2777 0.3046 0.2657 0.2631 0.2599 0.2538 0.2634 0.2707 0.268 0.2658 0.2614 0.2685 0.2291 0.2238 0.2159
"158" 0.65 10000 0.05 15 30 0.715630729734249 1 5 4 0.01048297533875 0.00830298047138047 0.0106067465006386 0.0105174227713921 0.0107117385224067 0 0.3995 0.2881 0.2843 0.2799 0.2944 0.2867 0.2946 0.2916 0.2875 0.2999 0.2939 0.2917 0.2873 0.2825 0.2969 0.2895 0.2972 0.2946 0.2907 0.3023 0.2955 0.3287 0.2851 0.2813 0.2768 0.2915 0.2831 0.2918 0.2886 0.284 0.2966 0.2904 0.2528 0.2513 0.2467
"159" 0.65 10000 0.05 30 15 0.715630729734249 1 5 4 0.00624564504377308 0.00836560252525253 0.00634788227938941 0.00625861500395305 0.00646224528776717 0 0.365 0.4476 0.4467 0.4456 0.424 0.447 0.4526 0.4514 0.4505 0.4303 0.4514 0.4539 0.4531 0.4518 0.4281 0.4532 0.4589 0.4576 0.4569 0.4364 0.4578 0.4666 0.4414 0.4403 0.4398 0.4178 0.4406 0.4452 0.4444 0.4438 0.4246 0.4446 0.4189 0.4114 0.4045
"160" 0.65 10000 0.05 30 30 0.715630729734249 1 5 4 0.00556505951735563 0.00554137962962963 0.00561243047467007 0.00556776904232909 0.00567192828419067 0 0.5345 0.4966 0.4956 0.4946 0.4904 0.4958 0.5012 0.5002 0.4996 0.4956 0.5004 0.4996 0.4983 0.4977 0.493 0.4984 0.504 0.5033 0.5022 0.4983 0.5034 0.5159 0.4932 0.492 0.491 0.4847 0.492 0.4971 0.4962 0.4953 0.4913 0.4962 0.4722 0.4687 0.464
"161" 0.65 10000 0.05 15 45 0.715630729734249 1 5 4 0.0102442468362696 0.00732858208830299 0.0103274377132881 0.0102679053057916 0.0103985194791714 0 0.4452 0.2904 0.2861 0.281 0.3028 0.2887 0.2967 0.2933 0.2892 0.3068 0.2957 0.2912 0.2877 0.2825 0.3041 0.2907 0.2986 0.2951 0.291 0.3091 0.2973 0.338 0.2877 0.2835 0.2788 0.3012 0.2863 0.2949 0.2914 0.2867 0.305 0.2941 0.256 0.2534 0.2508
"162" 0.65 10000 0.05 45 15 0.715630729734249 1 5 4 0.00459078471064727 0.00740857378112576 0.00465930934316712 0.00459983755598311 0.00473868955782714 0 0.401 0.5675 0.5671 0.5658 0.542 0.5673 0.5708 0.57 0.5687 0.5496 0.5709 0.573 0.5715 0.5704 0.5474 0.5726 0.5748 0.5744 0.5741 0.5554 0.5747 0.5776 0.563 0.5624 0.5621 0.5354 0.563 0.5653 0.5646 0.5638 0.5427 0.5654 0.5488 0.5425 0.5352
"163" 0.675 10000 0.05 15 15 0.649205844980723 1 5 4 0.0108069693309145 0.0112135463601533 0.0110435843386243 0.0108704117561099 0.0112366767890261 2e-04 0.392 0.3586 0.3549 0.3504 0.3457 0.3558 0.3655 0.362 0.3586 0.3545 0.3622 0.3636 0.3603 0.3564 0.3517 0.3605 0.3697 0.3676 0.3635 0.3598 0.368 0.3926 0.3526 0.3484 0.3442 0.3395 0.3488 0.3597 0.3563 0.3525 0.3486 0.3564 0.3034 0.2966 0.289
"164" 0.675 10000 0.05 15 30 0.649205844980723 1 5 4 0.0101532710397255 0.00830685039281706 0.0102851780623974 0.0101987865681445 0.0103857980420118 0 0.4919 0.3688 0.3654 0.3606 0.3764 0.3675 0.3762 0.3717 0.3682 0.382 0.374 0.3713 0.3676 0.3633 0.379 0.3698 0.379 0.3749 0.3705 0.3849 0.3775 0.4139 0.3665 0.3624 0.3575 0.3733 0.3644 0.3725 0.369 0.3658 0.3799 0.3707 0.3293 0.3255 0.3217
"165" 0.675 10000 0.05 30 15 0.649205844980723 1 5 4 0.00598465574071993 0.00836018922558922 0.00608756877516268 0.00600117422976343 0.00619753631835094 0 0.4909 0.5722 0.5714 0.5708 0.5491 0.5715 0.5765 0.5756 0.575 0.5563 0.5756 0.5773 0.5767 0.5758 0.5543 0.5767 0.5799 0.5793 0.5786 0.5616 0.5791 0.5869 0.5672 0.5665 0.5653 0.5426 0.5663 0.5706 0.5697 0.5688 0.5501 0.5696 0.5441 0.5364 0.5299
"166" 0.675 10000 0.05 30 30 0.649205844980723 1 5 4 0.00536919931555822 0.00554199273383553 0.00541595970625798 0.00537269515677985 0.00547316436522634 0 0.6618 0.6223 0.622 0.6215 0.6164 0.622 0.6262 0.6253 0.6243 0.6215 0.6253 0.6248 0.6241 0.6236 0.6197 0.6241 0.6292 0.6285 0.628 0.6237 0.6285 0.6408 0.6194 0.6187 0.6174 0.6121 0.6188 0.6228 0.6223 0.622 0.6175 0.6223 0.5989 0.5958 0.5918
"167" 0.675 10000 0.05 15 45 0.649205844980723 1 5 4 0.0099366191926131 0.00733180776313036 0.0100138647529973 0.00995612822386119 0.0100821575159198 0 0.5435 0.3775 0.3736 0.3686 0.3922 0.376 0.3847 0.381 0.3766 0.3971 0.384 0.3789 0.3749 0.3703 0.3937 0.3776 0.3867 0.3833 0.3783 0.3992 0.3857 0.4247 0.3758 0.3709 0.3661 0.3902 0.3741 0.383 0.3794 0.3749 0.3947 0.3817 0.3392 0.337 0.3329
"168" 0.675 10000 0.05 45 15 0.649205844980723 1 5 4 0.00437531087468308 0.00739929750993932 0.00444493899845011 0.00438731537330982 0.00452136170244875 0 0.5455 0.7104 0.7096 0.7088 0.6866 0.7104 0.7128 0.7125 0.7115 0.694 0.7128 0.7142 0.7137 0.7129 0.6921 0.7141 0.7162 0.7155 0.7148 0.6972 0.7162 0.7187 0.7051 0.7039 0.7031 0.6817 0.7052 0.708 0.7076 0.7066 0.6873 0.7082 0.6927 0.6881 0.6808
"169" 0.7 10000 0.05 15 15 0.585890511744914 1 5 4 0.0103416941317645 0.0112130615581098 0.0105858538271605 0.0104186576165281 0.01077030838738 3e-04 0.4829 0.4416 0.4387 0.434 0.4326 0.4386 0.4477 0.4454 0.4418 0.4394 0.4458 0.4468 0.4431 0.4392 0.4367 0.4432 0.4532 0.4501 0.4464 0.4431 0.4504 0.4845 0.4368 0.4332 0.4302 0.4265 0.4337 0.4428 0.44 0.4368 0.4347 0.4402 0.387 0.3803 0.372
"170" 0.7 10000 0.05 15 30 0.585890511744914 1 5 4 0.00975730025600739 0.00831020387205387 0.00989514889922763 0.00981178578422429 0.00999128642567928 0 0.5895 0.4574 0.454 0.4487 0.4654 0.456 0.4635 0.4611 0.4569 0.4719 0.4627 0.4602 0.4563 0.4517 0.4676 0.4586 0.4663 0.463 0.4598 0.475 0.4642 0.5032 0.4553 0.4505 0.446 0.4627 0.4534 0.4618 0.4578 0.4543 0.469 0.4602 0.4118 0.4083 0.4045
"171" 0.7 10000 0.05 30 15 0.585890511744914 1 5 4 0.00568815489001582 0.00834974090909091 0.00579513323055404 0.00571185274463297 0.0059003726617838 0 0.6115 0.6935 0.693 0.6921 0.6714 0.6932 0.6966 0.6958 0.6949 0.6779 0.6961 0.6976 0.6974 0.6963 0.6765 0.6971 0.7008 0.7004 0.6997 0.6833 0.7 0.7075 0.6892 0.6884 0.6875 0.665 0.6883 0.6921 0.6917 0.6907 0.6726 0.6915 0.6648 0.6587 0.6508
"172" 0.7 10000 0.05 30 30 0.585890511744914 1 5 4 0.00513961348824041 0.00554152069993723 0.00518653907407407 0.00514478962005109 0.00524127592788066 0 0.7759 0.7414 0.7409 0.7405 0.7365 0.741 0.7452 0.7444 0.7436 0.7407 0.7444 0.7439 0.7434 0.7424 0.7392 0.7434 0.7469 0.7465 0.7456 0.7429 0.7465 0.7571 0.7383 0.7381 0.737 0.7333 0.7381 0.7416 0.7414 0.7408 0.7373 0.7414 0.721 0.7179 0.7145
"173" 0.7 10000 0.05 15 45 0.585890511744914 1 5 4 0.00956332210541349 0.00733502879263444 0.00963893617444284 0.00958314299502966 0.00970426994032981 0 0.6379 0.4694 0.4647 0.4575 0.4849 0.4683 0.4778 0.4741 0.4687 0.4909 0.4772 0.4714 0.4672 0.4597 0.4864 0.4697 0.4797 0.4762 0.4703 0.4926 0.4785 0.518 0.4679 0.4611 0.456 0.4832 0.4663 0.4758 0.4713 0.4668 0.4878 0.4746 0.4261 0.4235 0.4207
"174" 0.7 10000 0.05 45 15 0.585890511744914 1 5 4 0.00413538551871783 0.00738405317011927 0.00420907319010208 0.00415347070065737 0.00428222932882974 0 0.6908 0.8256 0.8248 0.8244 0.8075 0.8255 0.8272 0.8269 0.8263 0.8113 0.8271 0.8288 0.8278 0.8273 0.8105 0.8286 0.8312 0.8308 0.8299 0.8141 0.8313 0.8342 0.8217 0.8212 0.8209 0.8028 0.8216 0.823 0.8225 0.8224 0.808 0.8231 0.8111 0.8079 0.8027
"175" 0.725 10000 0.05 15 15 0.525436188037395 1 5 4 0.00980860463933977 0.0112087826309068 0.0100485906878307 0.00988821630133535 0.0102239468224966 4e-04 0.5837 0.537 0.5343 0.5299 0.5267 0.5342 0.5435 0.5404 0.5371 0.5358 0.5404 0.5409 0.5379 0.5342 0.5326 0.5381 0.5476 0.5449 0.5408 0.5411 0.545 0.5795 0.5327 0.528 0.5237 0.5205 0.5285 0.5395 0.5364 0.5328 0.5306 0.5367 0.4791 0.4714 0.4632
"176" 0.725 10000 0.05 15 30 0.525436188037395 1 5 4 0.00929507105192929 0.00831279152637486 0.00942764198017393 0.00934770630298607 0.00951895239662403 0 0.6862 0.5517 0.5466 0.5419 0.559 0.5502 0.5577 0.5546 0.5511 0.5657 0.5567 0.5536 0.5505 0.5444 0.5615 0.5526 0.5607 0.5571 0.5531 0.568 0.5589 0.5976 0.5485 0.544 0.5394 0.5566 0.5462 0.5558 0.5517 0.5478 0.5623 0.5534 0.5041 0.5003 0.4954
"177" 0.725 10000 0.05 30 15 0.525436188037395 1 5 4 0.00535713745046096 0.00833202109988777 0.00546617267895153 0.00538638298242413 0.00556613514734673 0 0.733 0.7994 0.7985 0.7977 0.7815 0.7987 0.8025 0.8017 0.8012 0.7859 0.8015 0.8035 0.8025 0.8018 0.7843 0.8022 0.8066 0.8059 0.8054 0.7891 0.8058 0.8128 0.7941 0.793 0.7918 0.7771 0.7927 0.7972 0.7967 0.796 0.7819 0.7968 0.7771 0.7719 0.7674
"178" 0.725 10000 0.05 30 30 0.525436188037395 1 5 4 0.00487666745607747 0.00553896307281858 0.00492340921668795 0.00488341127589143 0.00497540189951989 0 0.8638 0.8356 0.8346 0.8335 0.832 0.8346 0.8383 0.8379 0.8374 0.8349 0.8379 0.8376 0.837 0.8362 0.8337 0.8371 0.8399 0.8393 0.8386 0.8367 0.8393 0.8485 0.8328 0.832 0.8318 0.8296 0.8321 0.8357 0.8352 0.8346 0.8329 0.8353 0.8196 0.8168 0.8146
"179" 0.725 10000 0.05 15 45 0.525436188037395 1 5 4 0.00912414324612399 0.00733821910441515 0.0091957197128249 0.00914222093545686 0.00925771742107943 0 0.7284 0.5652 0.5609 0.5544 0.5805 0.5633 0.5728 0.5687 0.564 0.5858 0.572 0.5668 0.5626 0.5563 0.5818 0.5649 0.5741 0.5708 0.5663 0.5873 0.5732 0.615 0.5631 0.5579 0.5527 0.578 0.5615 0.5707 0.5672 0.5618 0.5841 0.5696 0.5176 0.5158 0.5129
"180" 0.725 10000 0.05 45 15 0.525436188037395 1 5 4 0.00387216020926409 0.00735965850596359 0.003946453294497 0.00389317161812125 0.00401598940437519 0 0.8184 0.9091 0.9088 0.9085 0.8963 0.9089 0.9102 0.9098 0.9096 0.9005 0.9102 0.9106 0.9104 0.91 0.8986 0.9109 0.9123 0.9119 0.9115 0.902 0.9123 0.9139 0.9069 0.9067 0.906 0.8938 0.9069 0.908 0.9077 0.9074 0.8966 0.9079 0.8996 0.8968 0.894
"181" 0.75 10000 0.05 15 15 0.467621958608239 1 5 4 0.00920833995530684 0.0111989070242656 0.00945753178130511 0.00930514958931721 0.00962272207846365 5e-04 0.6773 0.6314 0.6282 0.6232 0.6222 0.6282 0.6386 0.635 0.6315 0.6315 0.6352 0.6361 0.6327 0.6285 0.6272 0.6329 0.6442 0.6404 0.6358 0.6353 0.6407 0.6749 0.6266 0.6226 0.6173 0.6169 0.6227 0.6338 0.6304 0.6264 0.626 0.6307 0.5715 0.5649 0.5571
"182" 0.75 10000 0.05 15 30 0.467621958608239 1 5 4 0.00876664963335536 0.0083144758698092 0.00890755952016055 0.00883174484522289 0.00899335959310615 2e-04 0.7733 0.6476 0.6423 0.6371 0.6579 0.6461 0.6552 0.6516 0.6471 0.663 0.6535 0.6499 0.6458 0.64 0.6598 0.6478 0.6573 0.6542 0.6491 0.6647 0.6556 0.6951 0.6447 0.6392 0.6346 0.6548 0.6417 0.6528 0.6488 0.6436 0.6609 0.651 0.5987 0.5954 0.5899
"183" 0.75 10000 0.05 30 15 0.467621958608239 1 5 4 0.00499263030282742 0.00830453496071829 0.00510462786170407 0.00502888431490604 0.00519875422448053 0 0.8351 0.8848 0.8846 0.8844 0.8729 0.8847 0.8863 0.8862 0.8858 0.8766 0.8862 0.8869 0.8865 0.8862 0.8756 0.8865 0.8885 0.8883 0.8877 0.8784 0.888 0.8934 0.8822 0.8818 0.8812 0.87 0.8816 0.884 0.8839 0.8836 0.8737 0.8838 0.8695 0.8665 0.8623
"184" 0.75 10000 0.05 30 30 0.467621958608239 1 5 4 0.00458076195533302 0.0055336471123666 0.00462492761174968 0.00458691417800678 0.00467394567736625 0 0.9275 0.9104 0.9103 0.9093 0.9083 0.9103 0.9118 0.9116 0.9114 0.9105 0.9116 0.9113 0.9109 0.9108 0.9093 0.9109 0.9124 0.9121 0.9119 0.9114 0.9121 0.9182 0.9088 0.9085 0.9079 0.9071 0.9085 0.911 0.9104 0.91 0.9091 0.9104 0.9004 0.8995 0.8978
"185" 0.75 10000 0.05 15 45 0.467621958608239 1 5 4 0.00861892708750239 0.00734074674618121 0.00868676639124935 0.0086358579352609 0.00874525158537785 1e-04 0.8092 0.6608 0.6565 0.6512 0.6761 0.6592 0.6681 0.6632 0.6597 0.6809 0.6671 0.6622 0.6583 0.6533 0.6779 0.6611 0.6697 0.6656 0.6614 0.6821 0.669 0.7082 0.659 0.6545 0.6495 0.6732 0.6581 0.6661 0.6618 0.6585 0.6795 0.6645 0.6168 0.6142 0.6116
"186" 0.75 10000 0.05 45 15 0.467621958608239 1 5 4 0.00358681719851399 0.00732252755806654 0.00366391430281653 0.00361329564748009 0.0037294574462667 0 0.9077 0.9608 0.9607 0.9603 0.9547 0.9607 0.9612 0.9611 0.9611 0.9566 0.9613 0.9619 0.9617 0.9615 0.9557 0.9619 0.9628 0.9627 0.9625 0.9576 0.9627 0.9638 0.9594 0.9593 0.9593 0.953 0.9594 0.9601 0.9601 0.9601 0.9552 0.9601 0.9565 0.955 0.9532
"187" 0.775 10000 0.05 15 15 0.41225065585328 1 5 4 0.00854157898799834 0.011180333844189 0.00878273072310406 0.00863925738977072 0.00893743257503429 8e-04 0.767 0.7263 0.7229 0.719 0.7177 0.7232 0.7316 0.7286 0.7263 0.725 0.729 0.73 0.7267 0.7232 0.7223 0.7268 0.7361 0.7327 0.73 0.7288 0.7329 0.7623 0.7214 0.7185 0.7139 0.7128 0.7185 0.7282 0.7252 0.7211 0.7209 0.7253 0.6694 0.6627 0.6544
"188" 0.775 10000 0.05 15 30 0.41225065585328 1 5 4 0.00817215526591852 0.0083145758698092 0.00831719865657119 0.00824585911330049 0.00839722826449485 2e-04 0.8467 0.7346 0.7321 0.7277 0.7446 0.7336 0.7425 0.7386 0.7342 0.7504 0.7402 0.7369 0.7337 0.7296 0.7468 0.7349 0.745 0.741 0.736 0.7519 0.7431 0.7782 0.7332 0.7295 0.7249 0.7426 0.7322 0.7399 0.7362 0.7329 0.7475 0.7381 0.6907 0.6876 0.6838
"189" 0.775 10000 0.05 30 15 0.41225065585328 1 5 4 0.00459568686782524 0.00826366907968575 0.00471358200389223 0.00464223868941191 0.00480153206144188 0 0.9105 0.9392 0.9389 0.9388 0.9314 0.9389 0.9402 0.9401 0.9399 0.9344 0.94 0.9408 0.9405 0.9398 0.9334 0.9402 0.9418 0.9415 0.9412 0.936 0.9412 0.9446 0.9381 0.9376 0.9373 0.9286 0.9376 0.939 0.9388 0.9385 0.9316 0.9386 0.9293 0.9271 0.9241
"190" 0.775 10000 0.05 30 30 0.41225065585328 1 5 4 0.00425233002832685 0.00552454380100439 0.00429578963388676 0.0042599924388221 0.00434159708607682 0 0.97 0.9563 0.956 0.9557 0.9545 0.956 0.9572 0.957 0.957 0.9563 0.957 0.9569 0.9569 0.9565 0.9557 0.9569 0.9576 0.9576 0.9573 0.9568 0.9576 0.9622 0.9555 0.9549 0.9547 0.954 0.9549 0.9566 0.9564 0.9562 0.9553 0.9564 0.9493 0.9483 0.9474
"191" 0.775 10000 0.05 15 45 0.41225065585328 1 5 4 0.00804757028727736 0.00734253454697636 0.00809768980457129 0.00804967789642456 0.008152454821718 1e-04 0.877 0.7507 0.7466 0.7427 0.7623 0.7492 0.7552 0.7532 0.7499 0.7668 0.7547 0.7519 0.7481 0.744 0.7633 0.7507 0.7568 0.7543 0.7514 0.768 0.7558 0.7903 0.7489 0.7453 0.7416 0.7606 0.748 0.7542 0.7522 0.7484 0.765 0.7535 0.7078 0.7057 0.7033
"192" 0.775 10000 0.05 45 15 0.41225065585328 1 5 4 0.0032805653295639 0.00726850880937435 0.00336215666363815 0.00331449306646714 0.00342344465915145 0 0.9598 0.9876 0.9875 0.9874 0.9854 0.9876 0.9878 0.9877 0.9877 0.9859 0.9878 0.9879 0.9879 0.9879 0.9858 0.9879 0.9881 0.9881 0.9881 0.9864 0.9881 0.9882 0.9871 0.9871 0.987 0.9845 0.987 0.9874 0.9873 0.9873 0.9855 0.9874 0.9859 0.9855 0.985
"193" 0.8 10000 0.05 15 15 0.359145632400912 1 5 4 0.00780903289779422 0.0111517090676884 0.00804949735449735 0.00791635980347695 0.00819203545679012 0.0018 0.8432 0.8036 0.8006 0.7979 0.7983 0.8008 0.8087 0.8066 0.8034 0.8039 0.8067 0.807 0.8035 0.8006 0.8011 0.8036 0.8112 0.8094 0.8068 0.807 0.8095 0.8348 0.8001 0.7979 0.7946 0.7952 0.7981 0.8054 0.8028 0.7999 0.8015 0.8028 0.7601 0.7554 0.75
"194" 0.8 10000 0.05 15 30 0.359145632400912 1 5 4 0.00751175569115384 0.00831259988776656 0.00766331084899349 0.00759704694702913 0.00773697330883524 3e-04 0.9057 0.8153 0.8127 0.809 0.8231 0.8142 0.821 0.8186 0.8148 0.8273 0.8199 0.8168 0.8139 0.8103 0.8245 0.8153 0.8227 0.8203 0.8162 0.8293 0.8216 0.8486 0.814 0.8107 0.8078 0.821 0.8121 0.8193 0.8164 0.8135 0.8258 0.818 0.7767 0.7743 0.7716
"195" 0.8 10000 0.05 30 15 0.359145632400912 1 5 4 0.00416738190591507 0.00820361520763187 0.00429346205315332 0.00422726100285836 0.0043744877270544 0 0.9606 0.9746 0.9744 0.9742 0.9712 0.9743 0.9754 0.9753 0.975 0.9724 0.9752 0.9755 0.9753 0.9751 0.972 0.9751 0.9762 0.976 0.9757 0.9728 0.9759 0.9779 0.9738 0.9738 0.9737 0.9704 0.9738 0.9742 0.9741 0.9739 0.9714 0.974 0.97 0.9691 0.9678
"196" 0.8 10000 0.05 30 30 0.359145632400912 1 5 4 0.00389183425368982 0.00551034292215945 0.00393345280544913 0.00390020897307732 0.00397567873038409 0 0.9884 0.9829 0.9827 0.9826 0.9826 0.9827 0.9834 0.9834 0.9832 0.9832 0.9834 0.9829 0.9829 0.9828 0.9827 0.9829 0.9834 0.9834 0.9834 0.9833 0.9834 0.9855 0.9826 0.9826 0.9826 0.9821 0.9826 0.9832 0.9831 0.983 0.9829 0.9831 0.9792 0.9788 0.9783
"197" 0.8 10000 0.05 15 45 0.359145632400912 1 5 4 0.00741001758501113 0.00734383517472275 0.00744952565086491 0.00740489327062512 0.00750005122416272 3e-04 0.9231 0.8263 0.8225 0.8189 0.8387 0.8246 0.8318 0.8288 0.825 0.8418 0.8315 0.8273 0.8235 0.8202 0.8391 0.8261 0.8329 0.8302 0.8266 0.8424 0.8319 0.8621 0.8242 0.8217 0.8178 0.8379 0.8233 0.8308 0.8277 0.8239 0.8407 0.8295 0.7909 0.7898 0.787
"198" 0.8 10000 0.05 45 15 0.359145632400912 1 5 4 0.00295463605268329 0.00719114718560368 0.00304038812249479 0.00299616862968307 0.00309690275213194 0 0.9883 0.997 0.997 0.9969 0.9959 0.997 0.997 0.997 0.997 0.9964 0.997 0.997 0.997 0.997 0.9962 0.997 0.997 0.997 0.997 0.9965 0.997 0.997 0.9969 0.9969 0.9969 0.9955 0.9969 0.9969 0.9969 0.9969 0.9959 0.9969 0.9963 0.996 0.9956
"199" 0.825 10000 0.05 15 15 0.308148053590735 1 5 4 0.00701143837848545 0.0111121397190294 0.00724604338624339 0.00712378304862686 0.00737577322359396 0.0041 0.9036 0.8719 0.8689 0.8657 0.8676 0.8691 0.8756 0.874 0.872 0.8723 0.874 0.8741 0.8718 0.8686 0.8703 0.8716 0.8775 0.8756 0.8739 0.8744 0.8756 0.8972 0.8694 0.8665 0.8637 0.8651 0.8667 0.8736 0.8712 0.8692 0.8702 0.8712 0.8355 0.831 0.828
"200" 0.825 10000 0.05 15 30 0.308148053590735 1 5 4 0.00678566331432467 0.00830817328843995 0.00693706812442985 0.00687645538283768 0.0070038027253056 0.001 0.9466 0.8826 0.8796 0.8766 0.8898 0.8809 0.888 0.8857 0.882 0.8936 0.8871 0.8847 0.8809 0.8774 0.8916 0.8825 0.8889 0.8872 0.8839 0.8941 0.8883 0.9085 0.8811 0.878 0.8752 0.8888 0.8796 0.887 0.8844 0.8806 0.8924 0.8855 0.8523 0.8495 0.8468
"201" 0.825 10000 0.05 30 15 0.308148053590735 1 5 4 0.00370880685238243 0.00812076397306397 0.0038402015429058 0.00377962187678647 0.00391381394770757 1e-04 0.9863 0.9927 0.9926 0.9924 0.9911 0.9924 0.9932 0.9932 0.993 0.9912 0.9932 0.9931 0.993 0.993 0.9911 0.993 0.9933 0.9933 0.9933 0.9919 0.9933 0.9942 0.9924 0.9922 0.9922 0.9908 0.9922 0.9928 0.9927 0.9926 0.9911 0.9926 0.9906 0.9903 0.99
"202" 0.825 10000 0.05 30 30 0.308148053590735 1 5 4 0.00349976442471243 0.00548987592592593 0.00353868094082588 0.0035082672727206 0.00357699852421125 0 0.9962 0.9945 0.9945 0.9943 0.9943 0.9945 0.9947 0.9946 0.9946 0.9946 0.9946 0.9945 0.9945 0.9945 0.9944 0.9945 0.9947 0.9947 0.9947 0.9947 0.9947 0.9951 0.9943 0.9943 0.9942 0.9942 0.9943 0.9946 0.9946 0.9945 0.9944 0.9946 0.9935 0.9934 0.9932
"203" 0.825 10000 0.05 15 45 0.308148053590735 1 5 4 0.00670625844186375 0.00734438510148567 0.00672802167922612 0.00668713529439011 0.00677397173731858 7e-04 0.959 0.8895 0.8872 0.8842 0.8978 0.8884 0.8931 0.8914 0.8892 0.9013 0.8925 0.89 0.888 0.8847 0.8982 0.8895 0.8937 0.8918 0.8899 0.9021 0.8932 0.9151 0.8885 0.8865 0.8831 0.8973 0.8878 0.8923 0.8905 0.8883 0.9002 0.8917 0.8586 0.8571 0.8564
"204" 0.825 10000 0.05 45 15 0.308148053590735 1 5 4 0.00261027988276206 0.00708444519774011 0.00270199857659487 0.00266152294817665 0.00275332108360633 0 0.9977 0.9996 0.9996 0.9996 0.9993 0.9996 0.9996 0.9996 0.9996 0.9993 0.9996 0.9996 0.9996 0.9996 0.9993 0.9996 0.9996 0.9996 0.9996 0.9993 0.9996 0.9996 0.9995 0.9995 0.9995 0.9991 0.9995 0.9995 0.9995 0.9995 0.9993 0.9995 0.9993 0.9993 0.9991
"205" 0.85 10000 0.05 15 15 0.259114628624525 1 5 4 0.00614955030262048 0.0110528927203065 0.00637381227513228 0.00626420696900983 0.00648931599231824 0.0075 0.9471 0.9236 0.9221 0.9198 0.9212 0.9221 0.9265 0.9251 0.9235 0.9249 0.9251 0.9248 0.9235 0.9217 0.923 0.9237 0.9278 0.9264 0.9248 0.926 0.9263 0.941 0.9221 0.9206 0.9178 0.9194 0.9206 0.9254 0.924 0.922 0.9232 0.924 0.8977 0.894 0.8912
"206" 0.85 10000 0.05 15 30 0.259114628624525 1 5 4 0.00599413104698572 0.0082994202020202 0.00615203036307243 0.00609772551176793 0.00621132849751938 0.0036 0.9723 0.9319 0.9295 0.927 0.9378 0.9309 0.9363 0.9339 0.9316 0.9395 0.9354 0.9327 0.9308 0.9278 0.9383 0.9319 0.9369 0.935 0.9327 0.9403 0.9362 0.9492 0.9309 0.9289 0.9262 0.9371 0.9297 0.9352 0.9329 0.9304 0.9392 0.9341 0.9056 0.9048 0.9036
"207" 0.85 10000 0.05 30 15 0.259114628624525 1 5 4 0.00322106453281536 0.00800460342312009 0.00336446880313811 0.00331027306756675 0.00342991189029712 1e-04 0.9962 0.9974 0.9974 0.9974 0.9973 0.9974 0.9977 0.9977 0.9976 0.9973 0.9976 0.9976 0.9976 0.9976 0.9973 0.9975 0.9979 0.9978 0.9978 0.9973 0.9978 0.9981 0.9974 0.9974 0.9974 0.9973 0.9974 0.9974 0.9974 0.9974 0.9973 0.9974 0.9973 0.9973 0.9973
"208" 0.85 10000 0.05 30 30 0.259114628624525 1 5 4 0.00307663490617236 0.00546041269617075 0.00311621549808429 0.00308899433247457 0.00315025010462963 0 0.9989 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9986 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9982 0.9982 0.9982
"209" 0.85 10000 0.05 15 45 0.259114628624525 1 5 4 0.00593632342816286 0.00734358261142498 0.00594346362424955 0.00590685879019472 0.0059843141374801 0.0026 0.9804 0.9365 0.9348 0.9324 0.9423 0.9361 0.939 0.9378 0.9364 0.9452 0.9388 0.9369 0.9353 0.9327 0.9428 0.9365 0.9393 0.9383 0.9368 0.9456 0.9391 0.9542 0.9361 0.9338 0.9315 0.9423 0.9358 0.9386 0.9375 0.936 0.9443 0.9385 0.9153 0.9141 0.9135
"210" 0.85 10000 0.05 45 15 0.259114628624525 1 5 4 0.00224876224584928 0.00693631412429379 0.00234735868597795 0.00231108651791281 0.00239300483219127 0 0.9996 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"211" 0.875 10000 0.05 15 15 0.211915674850577 1 5 4 0.00522413596706506 0.0109723389527458 0.00545060917107584 0.00535544368858655 0.00555008297832647 0.017 0.976 0.961 0.9601 0.959 0.96 0.9601 0.9629 0.962 0.9609 0.9615 0.962 0.9622 0.9606 0.9601 0.9603 0.9606 0.9639 0.963 0.9622 0.9625 0.963 0.9717 0.9604 0.9593 0.9584 0.9587 0.9593 0.9622 0.9612 0.9603 0.9607 0.9611 0.9432 0.9414 0.9397
"212" 0.875 10000 0.05 15 30 0.211915674850577 1 5 4 0.00513744943204554 0.00828575471380471 0.00530215015264854 0.00525493445843216 0.0053532797822133 0.0097 0.9887 0.9638 0.9628 0.9623 0.9662 0.9632 0.9657 0.9648 0.9637 0.9678 0.9655 0.9642 0.963 0.9625 0.9668 0.9639 0.966 0.9654 0.9642 0.9682 0.9657 0.9733 0.9633 0.9625 0.9621 0.966 0.9629 0.9653 0.9643 0.9632 0.9674 0.9648 0.9495 0.9489 0.9484
"213" 0.875 10000 0.05 30 15 0.211915674850577 1 5 4 0.00270526505691493 0.00784975909090909 0.00286059582497111 0.00281340643860609 0.00291715091463304 2e-04 0.9987 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9994 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9991 0.9991 0.9989
"214" 0.875 10000 0.05 30 30 0.211915674850577 1 5 4 0.00262298282249161 0.00541991785938481 0.00266475365687527 0.00264107182139135 0.00269410316714678 3e-04 1 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9999 0.9999 0.9998 0.9998 0.9999 1 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9996 0.9996 0.9996
"215" 0.875 10000 0.05 15 45 0.211915674850577 1 5 4 0.00510028178589214 0.00734132912743252 0.00510397407051111 0.00507222297222668 0.00513906770311304 0.0065 0.9918 0.9698 0.9691 0.9681 0.9728 0.9694 0.9712 0.9704 0.9695 0.9743 0.9708 0.97 0.9692 0.9685 0.9732 0.9698 0.9713 0.9706 0.9699 0.9745 0.9712 0.9788 0.9695 0.9688 0.968 0.9725 0.9692 0.9708 0.9701 0.9693 0.974 0.9708 0.9567 0.956 0.9556
"216" 0.875 10000 0.05 45 15 0.211915674850577 1 5 4 0.00187136036475256 0.00673836105879891 0.00197934850230702 0.00194777411504819 0.00201879381398068 1e-04 0.9999 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"217" 0.9 10000 0.05 15 15 0.166433479884332 1 5 4 0.00423596874780511 0.0108630183908046 0.00446060479717813 0.00438149986394558 0.00454255714677641 0.0427 0.9911 0.9836 0.9832 0.9827 0.9832 0.9832 0.9847 0.9839 0.9835 0.9841 0.9839 0.9839 0.9834 0.9831 0.9834 0.9835 0.9851 0.9845 0.9839 0.9843 0.9845 0.9888 0.9834 0.9829 0.9825 0.9831 0.9829 0.9841 0.9836 0.9833 0.9836 0.9836 0.9734 0.9728 0.9718
"218" 0.9 10000 0.05 15 30 0.166433479884332 1 5 4 0.0042159434089289 0.00826579932659933 0.00438047441646901 0.00434107401508241 0.00442283166454216 0.0244 0.9967 0.9861 0.9855 0.9848 0.9873 0.9861 0.9868 0.9865 0.9861 0.9881 0.9866 0.9862 0.9859 0.9849 0.9876 0.9861 0.987 0.9865 0.9861 0.9884 0.9866 0.9907 0.986 0.9852 0.9846 0.9871 0.9858 0.9869 0.9864 0.9859 0.9881 0.9866 0.9758 0.9754 0.9748
"219" 0.9 10000 0.05 30 15 0.166433479884332 1 5 4 0.00216252115799962 0.00764289197530864 0.00233229237061363 0.00229290192422307 0.00237925696424821 0.0024 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"220" 0.9 10000 0.05 30 30 0.166433479884332 1 5 4 0.00213936593580475 0.0053645748430634 0.00218551622392507 0.00216577744586838 0.00220980364876543 9e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"221" 0.9 10000 0.05 15 45 0.166433479884332 1 5 4 0.00419823870988117 0.00733660225988701 0.00419565994334883 0.00416926569166088 0.00422462167044592 0.0197 0.9984 0.987 0.9866 0.9863 0.9889 0.9869 0.9875 0.9872 0.9869 0.9892 0.9873 0.9871 0.9866 0.9863 0.9889 0.9869 0.9878 0.9872 0.987 0.9893 0.9875 0.9918 0.9868 0.9864 0.9861 0.9887 0.9866 0.9873 0.9872 0.9867 0.9891 0.9873 0.9799 0.9796 0.9794
"222" 0.9 10000 0.05 45 15 0.166433479884332 1 5 4 0.00147935960105616 0.00647377639673572 0.00159996920563661 0.00157364296189407 0.00163268190408521 2e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"223" 0.925 10000 0.05 15 15 0.122560898189267 1 5 4 0.00318582225208979 0.0107175223499361 0.00342381911816578 0.00336223590828924 0.00348598371248285 0.1014 0.9982 0.9954 0.9952 0.995 0.9954 0.9952 0.9958 0.9956 0.9954 0.9955 0.9956 0.9956 0.9952 0.9952 0.9954 0.9952 0.9959 0.9958 0.9956 0.9957 0.9958 0.9975 0.9954 0.995 0.9949 0.9953 0.995 0.9955 0.9954 0.9954 0.9955 0.9954 0.99 0.9899 0.9896
"224" 0.925 10000 0.05 15 30 0.122560898189267 1 5 4 0.00322996950520871 0.0082382 0.00339706207626346 0.00336615616006811 0.00342980903570989 0.0643 0.9994 0.9964 0.9961 0.9957 0.9964 0.9962 0.9964 0.9964 0.9964 0.9965 0.9964 0.9964 0.9962 0.9957 0.9965 0.9964 0.9964 0.9964 0.9964 0.9965 0.9964 0.9976 0.9963 0.9958 0.9956 0.9964 0.996 0.9964 0.9964 0.9962 0.9965 0.9964 0.9925 0.9925 0.9924
"225" 0.925 10000 0.05 30 15 0.122560898189267 1 5 4 0.00159394385487535 0.00736980039281706 0.00178261133917168 0.00175167397007845 0.00181913972549616 0.0114 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"226" 0.925 10000 0.05 30 30 0.122560898189267 1 5 4 0.00162636077246522 0.00529073110483365 0.00167593446785866 0.00166046473433303 0.00169482980061728 0.0055 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"227" 0.925 10000 0.05 15 45 0.122560898189267 1 5 4 0.00323033303565126 0.00732897256748274 0.00322627638572676 0.00320570541214615 0.00324859927088614 0.0567 0.9998 0.9964 0.9963 0.9962 0.9969 0.9964 0.9967 0.9965 0.9964 0.9972 0.9966 0.9964 0.9963 0.9962 0.997 0.9964 0.9968 0.9966 0.9964 0.9972 0.9967 0.9984 0.9964 0.9962 0.9962 0.9969 0.9964 0.9967 0.9965 0.9964 0.9971 0.9966 0.9943 0.9942 0.9941
"228" 0.925 10000 0.05 45 15 0.122560898189267 1 5 4 0.0010740500579191 0.00612517403222431 0.00121043506386617 0.00118982912725135 0.00123586154259084 0.0018 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"229" 0.95 10000 0.05 15 15 0.080200142136115 1 5 4 0.00207446508931642 0.0105248945083014 0.00233536670194004 0.00229244913076342 0.00237580501508916 0.2224 0.9998 0.9993 0.9992 0.9991 0.9992 0.9992 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9992 0.9991 0.9992 0.9992 0.9994 0.9993 0.9993 0.9993 0.9993 0.9997 0.9992 0.9991 0.9991 0.9992 0.9991 0.9994 0.9993 0.9992 0.9994 0.9993 0.9985 0.9985 0.9985
"230" 0.95 10000 0.05 15 30 0.080200142136115 1 5 4 0.0021799135191822 0.00820102508417508 0.00234101034178678 0.00231945920391656 0.00236326409438802 0.1644 1 0.9992 0.9992 0.9991 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9991 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9997 0.9992 0.9991 0.9991 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9984 0.9984 0.9984
"231" 0.95 10000 0.05 30 15 0.080200142136115 1 5 4 0.00100063855112031 0.00701528355780022 0.00121318384966247 0.0011915902244116 0.00123841392341219 0.0489 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"232" 0.95 10000 0.05 30 30 0.080200142136115 1 5 4 0.00108456105647613 0.00519338350596359 0.00114329573861218 0.0011325960994407 0.00115628025874486 0.0307 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"233" 0.95 10000 0.05 15 45 0.080200142136115 1 5 4 0.00219673538140207 0.00731729315756434 0.00220453357668395 0.00219032992606844 0.00221965585435015 0.1461 0.9999 0.9995 0.9995 0.9994 0.9998 0.9995 0.9997 0.9996 0.9995 0.9998 0.9996 0.9995 0.9995 0.9994 0.9998 0.9995 0.9998 0.9996 0.9995 0.9998 0.9996 0.9999 0.9995 0.9995 0.9994 0.9998 0.9995 0.9997 0.9996 0.9995 0.9998 0.9996 0.9988 0.9988 0.9987
"234" 0.95 10000 0.05 45 15 0.080200142136115 1 5 4 0.000656723554905667 0.00566941383134547 0.000814144760835872 0.000799823659166622 0.000831712650993573 0.0128 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"235" 0.975 10000 0.05 15 15 0.0392617463046274 1 5 4 0.000902655028985811 0.010274919284802 0.00119077107583774 0.00116877244142101 0.00120494888120713 0.4751 1 0.9999 0.9998 0.9998 0.9999 0.9998 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9998 0.9998 0.9999 0.9998 0.9999 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9998 0.9998 0.9999 0.9998 0.9999 0.9999 0.9999 0.9999 0.9999 0.9998 0.9998 0.9998
"236" 0.975 10000 0.05 15 30 0.0392617463046274 1 5 4 0.00106618778671131 0.00815119438832772 0.00120210435443654 0.00119064212917351 0.00121249713707826 0.4148 1 0.9999 0.9999 0.9998 0.9999 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9999 0.9999 0.9998 0.9999 0.9999 0.9999 0.9999 0.9999 1 0.9999 1 0.9999 0.9999 0.9998 0.9999 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9998 0.9998 0.9998
"237" 0.975 10000 0.05 30 15 0.0392617463046274 1 5 4 0.000383700577460581 0.00655783709315376 0.000617559974457216 0.000606309099920939 0.000629930339397379 0.2195 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"238" 0.975 10000 0.05 30 30 0.0392617463046274 1 5 4 0.000514575805842831 0.00506756649403641 0.000584192539378459 0.000578647479595132 0.000590752683710562 0.1754 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"239" 0.975 10000 0.05 15 45 0.0392617463046274 1 5 4 0.001097645948727 0.00730095360954174 0.00112222248374397 0.00111490666809185 0.00112936267702619 0.3966 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9998 0.9998 0.9998
"240" 0.975 10000 0.05 45 15 0.0392617463046274 1 5 4 0.000228670057177209 0.00508565482318477 0.00041268937950938 0.000405298746013931 0.000421569649554266 0.1079 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1


==> anc/SimResults5pointBeta.txt <==
"p" "nsim" "alpha" "nt" "nc" "alpha_t" "beta_t" "alpha_c" "beta_c" "vart" "s2_wmw" "s2_bm" "s2_unbia" "s2_pm" "t1mt1" "pwmw" "pbm" "pbm1" "pbm2" "pbm3" "pbm4" "pbm_tn" "pbm1_tn" "pbm2_tn" "pbm3_tn" "pbm4_tn" "punbia" "punbia1" "punbia2" "punbia3" "punbia4" "punbia_tn" "punbia1_tn" "punbia2_tn" "punbia3_tn" "punbia4_tn" "ppm" "ppmt" "ppmt1" "ppmt2" "ppmt3" "ppmt4" "ppmt_tn" "ppmt1_tn" "ppmt2_tn" "ppmt3_tn" "ppmt4_tn" "punbial" "pbml" "ppml"
"1" 0.5 10000 0.05 15 15 5 4 5 4 0.00985518685490234 0.00985737522349936 0.00995419167548501 0.00985924474174855 0.0103579016340192 0 0.0466 0.0538 0.0529 0.0516 0.0453 0.0536 0.0552 0.0541 0.0538 0.0473 0.055 0.0543 0.0538 0.0532 0.0459 0.0542 0.0565 0.0556 0.0544 0.048 0.0564 0.0588 0.0487 0.048 0.047 0.042 0.0486 0.049 0.0489 0.0487 0.0438 0.049 0.0432 0.042 0.0368
"2" 0.5 10000 0.05 15 30 5 4 5 4 0.00736765038079867 0.00737133720538721 0.00741982476859454 0.00737221687709056 0.00762871570998669 0 0.0519 0.0566 0.0563 0.0553 0.0516 0.0566 0.0577 0.0571 0.0565 0.0544 0.0577 0.057 0.0566 0.0559 0.0526 0.057 0.0584 0.0578 0.057 0.0554 0.0583 0.0627 0.0537 0.0526 0.0522 0.0497 0.0536 0.0557 0.0547 0.0536 0.0506 0.0556 0.0494 0.0483 0.0451
"3" 0.5 10000 0.05 30 15 5 4 5 4 0.00736765038079868 0.00737133720538721 0.0074151274518032 0.00736755967098461 0.00762407906267848 0 0.0491 0.0543 0.0538 0.0526 0.0498 0.0543 0.0568 0.0556 0.0543 0.0516 0.0567 0.0556 0.0545 0.0536 0.0502 0.0555 0.0573 0.057 0.0555 0.0525 0.0572 0.0612 0.0512 0.0506 0.0499 0.0467 0.0512 0.0523 0.0517 0.0512 0.0488 0.0523 0.0479 0.0465 0.0432
"4" 0.5 10000 0.05 30 30 5 4 5 4 0.00490385366707309 0.00490534207470182 0.00492844088974032 0.00490468583109467 0.00503648021947874 0 0.0462 0.0499 0.0499 0.0494 0.0453 0.0499 0.051 0.0508 0.0507 0.046 0.051 0.0507 0.0504 0.0502 0.0456 0.0507 0.0517 0.0515 0.0512 0.0466 0.0517 0.0525 0.0466 0.0464 0.0462 0.0431 0.0466 0.0475 0.0472 0.047 0.0443 0.0475 0.0438 0.0436 0.0411
"5" 0.5 10000 0.05 15 45 5 4 5 4 0.00653847155609746 0.00654045609960243 0.00657631459854275 0.00654462975130494 0.00671722619717641 0 0.0484 0.0543 0.0534 0.0523 0.0529 0.0543 0.0558 0.0552 0.0539 0.0537 0.0558 0.055 0.0539 0.0525 0.0532 0.055 0.0559 0.0556 0.0546 0.0542 0.0559 0.0604 0.0522 0.0518 0.0505 0.0493 0.0522 0.0533 0.0525 0.0521 0.0522 0.0533 0.0508 0.0502 0.0473
"6" 0.5 10000 0.05 45 15 5 4 5 4 0.00653847155609746 0.00654045609960243 0.00656738014287496 0.00653571092280833 0.0067083118961968 0 0.0485 0.0539 0.0529 0.0517 0.0521 0.0539 0.0558 0.0547 0.0534 0.0541 0.0557 0.0544 0.0533 0.0519 0.0529 0.0544 0.0561 0.0554 0.0544 0.0547 0.0562 0.0614 0.0514 0.0506 0.0496 0.0492 0.0515 0.0531 0.0523 0.0509 0.0515 0.0531 0.0499 0.0494 0.0464
"7" 0.525 10000 0.05 15 15 4.68826537695694 4 5 4 0.00985147872979565 0.00988823141762452 0.00994741841269841 0.00985057133786848 0.0103483465481481 0 0.0581 0.0656 0.0649 0.0636 0.0555 0.0655 0.067 0.0659 0.0657 0.0583 0.0668 0.0664 0.0658 0.0651 0.0565 0.0664 0.0681 0.0673 0.0664 0.059 0.068 0.0718 0.0597 0.059 0.0578 0.05 0.0596 0.0609 0.0606 0.0598 0.0536 0.0609 0.0512 0.0496 0.0433
"8" 0.525 10000 0.05 15 30 4.68826537695694 4 5 4 0.00740533859997014 0.00738751975308642 0.00746624819558475 0.00741766243933589 0.00767369674362748 0 0.0614 0.0664 0.0659 0.0647 0.0609 0.0664 0.0674 0.0668 0.0663 0.064 0.0674 0.0668 0.0663 0.0654 0.0625 0.0668 0.068 0.0676 0.0668 0.0649 0.068 0.0724 0.0628 0.0618 0.0612 0.0582 0.0626 0.0652 0.0644 0.0626 0.06 0.0651 0.0581 0.0568 0.0532
"9" 0.525 10000 0.05 30 15 4.68826537695694 4 5 4 0.00732364202439846 0.00740106391694725 0.00736995946238521 0.00732143527762574 0.00757761087866907 0 0.0596 0.0648 0.0642 0.0635 0.0604 0.0647 0.0671 0.0659 0.0646 0.0624 0.0668 0.066 0.0648 0.0641 0.0609 0.0657 0.0676 0.067 0.0657 0.0633 0.0675 0.0716 0.0622 0.0616 0.0606 0.0572 0.0622 0.0634 0.0626 0.0623 0.0593 0.0634 0.0582 0.0572 0.0536
"10" 0.525 10000 0.05 30 30 4.68826537695694 4 5 4 0.00490164546291239 0.0049207473477715 0.00492299694338016 0.00489876713884118 0.00503034804437586 0 0.0679 0.0716 0.0711 0.0706 0.0665 0.0716 0.0727 0.0725 0.0724 0.0675 0.0727 0.0723 0.0719 0.0716 0.067 0.0723 0.0731 0.0731 0.0729 0.068 0.0731 0.0744 0.0681 0.0679 0.0676 0.0632 0.068 0.0688 0.0687 0.0685 0.0653 0.0688 0.0639 0.0633 0.06
"11" 0.525 10000 0.05 15 45 4.68826537695694 4 5 4 0.00659014362343876 0.00655138916091232 0.00661590079240376 0.00658360713555306 0.00675578851692205 0 0.0649 0.0703 0.0696 0.0682 0.0685 0.0703 0.0717 0.0712 0.07 0.0699 0.0717 0.0709 0.0699 0.0687 0.069 0.0709 0.0719 0.0716 0.0706 0.07 0.0719 0.0781 0.0679 0.067 0.0652 0.0653 0.0678 0.0694 0.0684 0.0676 0.0678 0.0694 0.0661 0.0655 0.0616
"12" 0.525 10000 0.05 45 15 4.68826537695694 4 5 4 0.00648083644479663 0.00656962261979494 0.00650441502360465 0.00647210523773894 0.00664450079331007 0 0.0607 0.0674 0.066 0.0647 0.0648 0.0674 0.0692 0.0681 0.0668 0.0676 0.0691 0.0681 0.0666 0.0653 0.0659 0.0681 0.0696 0.0689 0.0679 0.0683 0.0697 0.0754 0.0643 0.0633 0.0625 0.0617 0.0643 0.0661 0.0651 0.064 0.0642 0.0661 0.0631 0.0624 0.0591
"13" 0.55 10000 0.05 15 15 4.39280101203034 4 5 4 0.00978404968538267 0.00992354993614304 0.00988212797178131 0.00978336028218695 0.0102791023187929 0 0.0789 0.0882 0.087 0.0859 0.0762 0.0881 0.0898 0.0889 0.0882 0.0792 0.0895 0.0893 0.0885 0.0874 0.0772 0.0893 0.0912 0.0902 0.0894 0.0801 0.0911 0.0956 0.0806 0.0795 0.0784 0.0694 0.0804 0.083 0.0822 0.0809 0.0737 0.083 0.0703 0.0684 0.0605
"14" 0.55 10000 0.05 15 30 4.39280101203034 4 5 4 0.00739440058545043 0.0074062918630752 0.00746018753390501 0.0074106410575929 0.00766563287628508 0 0.0902 0.0942 0.0931 0.0917 0.0886 0.094 0.0954 0.0948 0.0939 0.0918 0.0954 0.0948 0.094 0.0927 0.0899 0.0948 0.0962 0.0954 0.0947 0.0927 0.096 0.1017 0.0901 0.0889 0.0878 0.0849 0.0897 0.0926 0.0917 0.0899 0.0872 0.0925 0.085 0.0836 0.0787
"15" 0.55 10000 0.05 30 15 4.39280101203034 4 5 4 0.00723299075140717 0.00743136548821549 0.00728033786474488 0.00723085967767439 0.00748616459431842 0 0.0877 0.0961 0.0955 0.0945 0.0898 0.096 0.0988 0.0973 0.0959 0.0927 0.0986 0.0971 0.096 0.0954 0.0905 0.097 0.0995 0.0989 0.0969 0.0936 0.0995 0.1045 0.0923 0.0915 0.0893 0.0854 0.0923 0.0943 0.0931 0.0925 0.0881 0.0943 0.0867 0.0853 0.0803
"16" 0.55 10000 0.05 30 30 4.39280101203034 4 5 4 0.00486778190373341 0.00493733363151287 0.00488741793316305 0.00486271461241761 0.00499380946690672 0 0.1161 0.1216 0.1212 0.1208 0.1144 0.1215 0.1225 0.1224 0.1223 0.1168 0.1225 0.1223 0.1222 0.1219 0.1157 0.1223 0.1235 0.1232 0.1231 0.1173 0.1233 0.1257 0.1173 0.1172 0.117 0.11 0.1173 0.1183 0.1178 0.1178 0.1125 0.1183 0.1108 0.1101 0.1049
"17" 0.55 10000 0.05 15 45 4.39280101203034 4 5 4 0.0065981939619648 0.00656429715421636 0.0066189998934673 0.0065860880366273 0.00675751747952159 0 0.1005 0.1031 0.1022 0.1008 0.101 0.1031 0.1059 0.1046 0.1027 0.1039 0.1059 0.1044 0.1025 0.1012 0.1018 0.1045 0.1067 0.1057 0.1038 0.1048 0.1065 0.1164 0.1002 0.0991 0.0972 0.0967 0.1002 0.1021 0.1013 0.1 0.0999 0.1021 0.0978 0.0969 0.0919
"18" 0.55 10000 0.05 45 15 4.39280101203034 4 5 4 0.00638226181137346 0.00659764670433145 0.00640228085261789 0.00636933549605401 0.00654114760638193 0 0.0943 0.107 0.1056 0.1034 0.1023 0.107 0.1092 0.1082 0.1065 0.1057 0.1092 0.1077 0.1063 0.1046 0.1033 0.1078 0.1101 0.109 0.1076 0.1065 0.1102 0.1181 0.102 0.1003 0.0988 0.0988 0.102 0.1053 0.1036 0.1014 0.1016 0.1056 0.099 0.0979 0.0943
"19" 0.575 10000 0.05 15 15 4.11156588726387 4 5 4 0.0096530838640794 0.00996319795657727 0.00975258462081129 0.00965178769967246 0.010144675241701 0 0.1152 0.1302 0.1276 0.1254 0.1125 0.1299 0.1323 0.1312 0.1302 0.1174 0.1319 0.1317 0.1304 0.1286 0.1142 0.1314 0.1336 0.1329 0.1319 0.1189 0.1335 0.1385 0.1191 0.1176 0.1163 0.1044 0.119 0.1223 0.1209 0.1195 0.109 0.1223 0.1048 0.1015 0.0924
"20" 0.575 10000 0.05 15 30 4.11156588726387 4 5 4 0.00733448007918046 0.00742765982042649 0.00739843689898437 0.00734793832269051 0.00760134081643793 0 0.1421 0.1466 0.145 0.1438 0.1397 0.1465 0.1482 0.1475 0.1465 0.1433 0.1481 0.1473 0.1466 0.1448 0.1414 0.1472 0.1494 0.1481 0.1472 0.1444 0.1491 0.1568 0.1412 0.1397 0.1378 0.1342 0.141 0.1445 0.1432 0.1411 0.1378 0.1442 0.1335 0.1315 0.1244
"21" 0.575 10000 0.05 30 15 4.11156588726387 4 5 4 0.00709634156862039 0.00746319416386083 0.00714066718117132 0.00709022648421821 0.00734408379895802 0 0.138 0.15 0.1494 0.1476 0.141 0.15 0.1535 0.1527 0.1502 0.1451 0.1534 0.1524 0.1506 0.149 0.1422 0.1525 0.1553 0.1539 0.1522 0.1467 0.1553 0.1627 0.1446 0.1434 0.1407 0.1336 0.1446 0.1482 0.1463 0.1449 0.1375 0.1481 0.1355 0.1338 0.126
"22" 0.575 10000 0.05 30 30 4.11156588726387 4 5 4 0.00480236043367785 0.004956259086629 0.00482271442741592 0.00479752364366348 0.00492783357709191 0 0.1938 0.2014 0.201 0.2003 0.1916 0.2012 0.2028 0.2027 0.2026 0.1949 0.2028 0.2026 0.2024 0.2018 0.1931 0.2026 0.2035 0.2035 0.2031 0.196 0.2035 0.2058 0.1961 0.196 0.1956 0.1869 0.196 0.1976 0.1973 0.197 0.1894 0.1976 0.1875 0.1854 0.1786
"23" 0.575 10000 0.05 15 45 4.11156588726387 4 5 4 0.00656208679147387 0.0065796607658506 0.00658699503714393 0.00655342656031212 0.00672377879794852 0 0.1585 0.1588 0.1568 0.1544 0.1559 0.1589 0.1627 0.161 0.158 0.1599 0.1626 0.1606 0.1574 0.1553 0.1573 0.1607 0.1634 0.1623 0.1599 0.1611 0.1633 0.1763 0.1544 0.1527 0.1504 0.1517 0.1542 0.1572 0.1557 0.1539 0.1554 0.1571 0.1513 0.15 0.1441
"24" 0.575 10000 0.05 45 15 4.11156588726387 4 5 4 0.0062435459709419 0.0066267909395271 0.00626420064845991 0.00623060628061924 0.00640146090132232 0 0.1535 0.1671 0.1649 0.163 0.1624 0.1671 0.1701 0.169 0.1663 0.1665 0.1701 0.1686 0.1661 0.1638 0.1634 0.1686 0.1715 0.1698 0.1681 0.1672 0.1715 0.1832 0.1623 0.1606 0.1569 0.1567 0.1622 0.165 0.1634 0.1618 0.1611 0.1646 0.1577 0.1565 0.1495
"25" 0.6 10000 0.05 15 15 3.84278824360646 4 5 4 0.0094589560409562 0.0100044089399745 0.00956164070546737 0.0094589478659612 0.00994808485486968 0 0.1679 0.1839 0.1823 0.1799 0.1655 0.1836 0.1879 0.186 0.1842 0.1704 0.1874 0.1873 0.1855 0.1826 0.167 0.1866 0.1908 0.1897 0.1875 0.1728 0.1907 0.1976 0.1733 0.1711 0.1689 0.1562 0.1727 0.1772 0.175 0.1736 0.1616 0.1769 0.1564 0.1523 0.1407
"26" 0.6 10000 0.05 15 30 3.84278824360646 4 5 4 0.00722538880968528 0.00745181655443322 0.00730350135194308 0.00725209009852217 0.00750332597116098 0 0.2118 0.2157 0.2133 0.2107 0.2048 0.2152 0.2194 0.2179 0.2152 0.21 0.2191 0.218 0.2157 0.2131 0.2071 0.2176 0.2208 0.2194 0.2175 0.2119 0.2207 0.231 0.2078 0.2058 0.2033 0.1985 0.2077 0.2115 0.2101 0.208 0.2026 0.2114 0.1967 0.1943 0.1856
"27" 0.6 10000 0.05 30 15 3.84278824360646 4 5 4 0.00691446109462135 0.00749607048260382 0.00696554451195037 0.00691416253603357 0.00716612990439295 0 0.2098 0.2242 0.2226 0.2209 0.2131 0.2241 0.228 0.2263 0.224 0.2176 0.228 0.2264 0.2241 0.2222 0.2147 0.2264 0.2304 0.2282 0.2262 0.2192 0.2301 0.2389 0.2171 0.2154 0.2133 0.2052 0.217 0.2207 0.2189 0.2172 0.2104 0.2206 0.2059 0.2038 0.1955
"28" 0.6 10000 0.05 30 30 3.84278824360646 4 5 4 0.00470557568758079 0.00497573912429379 0.00473224852277565 0.00470659012984249 0.00483590909554184 0 0.2972 0.3084 0.308 0.3074 0.2943 0.3084 0.3103 0.31 0.3096 0.2989 0.3103 0.3099 0.3095 0.3088 0.296 0.3098 0.312 0.3117 0.311 0.3017 0.3119 0.3149 0.3011 0.3006 0.3 0.2873 0.3009 0.3038 0.3034 0.3027 0.292 0.3037 0.2881 0.2868 0.2795
"29" 0.6 10000 0.05 15 45 3.84278824360646 4 5 4 0.00648144702899809 0.00659515748064449 0.00651006490086046 0.00647587352519908 0.00664502293694697 0 0.233 0.2247 0.2212 0.2175 0.2201 0.2243 0.2293 0.2266 0.2235 0.2254 0.2291 0.2261 0.2236 0.2189 0.2212 0.2263 0.2305 0.2283 0.2254 0.2272 0.2302 0.247 0.2175 0.2151 0.2122 0.2153 0.2172 0.2221 0.2197 0.2168 0.2194 0.2221 0.2128 0.211 0.2057
"30" 0.6 10000 0.05 45 15 3.84278824360646 4 5 4 0.00606558556755111 0.00665544318895166 0.00609255596458411 0.00605834230274527 0.00622795808324858 0 0.2298 0.25 0.2468 0.2439 0.243 0.2498 0.2536 0.2514 0.2493 0.2477 0.2533 0.2514 0.2491 0.2455 0.2445 0.2512 0.2555 0.2527 0.2509 0.2504 0.2554 0.2696 0.2423 0.2405 0.2381 0.2371 0.2424 0.2473 0.2446 0.242 0.2418 0.2474 0.238 0.2366 0.229
"31" 0.625 10000 0.05 15 15 3.58490900604848 4 5 4 0.00920224095528299 0.0100518876117497 0.00931144253968254 0.00920696465608466 0.00969059118353909 0 0.2341 0.2544 0.2523 0.2496 0.2313 0.254 0.2593 0.257 0.2548 0.2371 0.2585 0.2583 0.2563 0.2528 0.234 0.2575 0.2626 0.2615 0.2586 0.2408 0.2622 0.2707 0.2415 0.2391 0.2362 0.2205 0.241 0.2465 0.2435 0.2419 0.2265 0.2463 0.2197 0.2159 0.201
"32" 0.625 10000 0.05 15 30 3.58490900604848 4 5 4 0.00706711278899603 0.00747966015712682 0.00715140873624035 0.00709903116523749 0.00734748687594856 0 0.3041 0.3061 0.3028 0.3001 0.2944 0.3056 0.3101 0.3086 0.3056 0.2995 0.3099 0.3086 0.3059 0.3025 0.297 0.3083 0.3118 0.3101 0.3082 0.3015 0.3117 0.3244 0.2973 0.295 0.2927 0.2879 0.297 0.3016 0.2999 0.2973 0.2922 0.3015 0.2849 0.2826 0.273
"33" 0.625 10000 0.05 30 15 3.58490900604848 4 5 4 0.00668824518921995 0.00753267323232323 0.00674137831113544 0.00668905858176732 0.00693830717195294 0 0.3018 0.322 0.3204 0.3175 0.3075 0.322 0.327 0.325 0.3222 0.3139 0.3268 0.3251 0.3226 0.3202 0.3095 0.3251 0.3296 0.3275 0.325 0.3158 0.3295 0.3405 0.3129 0.3115 0.3088 0.2985 0.3128 0.3177 0.3158 0.3134 0.3043 0.3176 0.2992 0.2966 0.2855
"34" 0.625 10000 0.05 30 30 3.58490900604848 4 5 4 0.00457772405695001 0.00499847085687382 0.00460866807790549 0.00458253159807548 0.00471042736841564 0 0.4304 0.4425 0.4419 0.4412 0.4268 0.4425 0.4449 0.4443 0.4439 0.4313 0.4449 0.4441 0.4438 0.4433 0.4285 0.4441 0.4472 0.4466 0.4459 0.4342 0.4472 0.4506 0.4335 0.4333 0.4326 0.4194 0.4335 0.4371 0.4364 0.4356 0.424 0.437 0.4203 0.4184 0.409
"35" 0.625 10000 0.05 15 45 3.58490900604848 4 5 4 0.00635606570447752 0.00661477392759992 0.00639533706767855 0.00636052872570502 0.00652777082586107 0 0.3411 0.3259 0.3221 0.3177 0.3212 0.3252 0.3316 0.3279 0.3245 0.3279 0.3312 0.3276 0.3244 0.3195 0.3232 0.3277 0.3329 0.3303 0.3268 0.3296 0.3327 0.3528 0.3176 0.3148 0.3113 0.3145 0.3173 0.3238 0.3202 0.3167 0.3201 0.3235 0.312 0.3099 0.3028
"36" 0.625 10000 0.05 45 15 3.58490900604848 4 5 4 0.00584938252740087 0.00668625758526888 0.0058768297921009 0.00584198531986532 0.00600978138923865 0 0.3344 0.3588 0.3558 0.3517 0.3512 0.3589 0.3635 0.3604 0.3582 0.3573 0.3635 0.3604 0.358 0.3546 0.3543 0.3607 0.365 0.363 0.3598 0.3596 0.3648 0.3813 0.3511 0.3489 0.3459 0.3436 0.3511 0.3568 0.3535 0.3503 0.3501 0.3567 0.3457 0.3435 0.3341
"37" 0.65 10000 0.05 15 15 3.33653496813958 4 5 4 0.00888373602384207 0.0101036960408685 0.00899974313932981 0.00889349885613505 0.00937034127626886 0 0.3194 0.3427 0.3401 0.3367 0.3159 0.3422 0.3483 0.3457 0.3432 0.3233 0.3476 0.3473 0.3446 0.3406 0.3194 0.3464 0.352 0.3503 0.3473 0.3272 0.3515 0.3598 0.3282 0.3254 0.322 0.3028 0.3278 0.3344 0.3309 0.3289 0.31 0.334 0.302 0.2977 0.28
"38" 0.65 10000 0.05 15 30 3.33653496813958 4 5 4 0.00685982510037674 0.00751040482603816 0.00694837810253603 0.00689514174238278 0.0071399879190983 0 0.412 0.4072 0.4047 0.4018 0.3958 0.4068 0.4125 0.4106 0.4069 0.4018 0.4124 0.4106 0.4072 0.4038 0.3992 0.4103 0.4144 0.4127 0.4101 0.4044 0.4141 0.4306 0.3983 0.3952 0.3919 0.3869 0.3978 0.4041 0.4016 0.3982 0.393 0.4036 0.3829 0.38 0.369
"39" 0.65 10000 0.05 30 15 3.33653496813958 4 5 4 0.00641874185691622 0.00757091481481482 0.00647004049990878 0.0064168290530925 0.00666257266340692 0 0.4114 0.4377 0.4353 0.4322 0.4217 0.4377 0.4428 0.4411 0.438 0.4282 0.4428 0.4413 0.4381 0.435 0.4242 0.4408 0.4449 0.4435 0.441 0.4309 0.4449 0.4548 0.4279 0.4268 0.4237 0.4124 0.4279 0.4328 0.4298 0.4281 0.4183 0.4324 0.4136 0.4103 0.3962
"40" 0.65 10000 0.05 30 30 3.33653496813958 4 5 4 0.00441921595111638 0.00502313771186441 0.00445259126649638 0.00442600689078992 0.00455208942307956 0 0.5755 0.5869 0.5865 0.5857 0.573 0.5869 0.5896 0.5888 0.588 0.5768 0.5893 0.5886 0.5882 0.5877 0.5747 0.5885 0.5914 0.591 0.5906 0.5793 0.5913 0.5956 0.579 0.5787 0.578 0.5646 0.579 0.5819 0.5815 0.5804 0.5696 0.5819 0.5655 0.5636 0.5537
"41" 0.65 10000 0.05 15 45 3.33653496813958 4 5 4 0.00618590922695217 0.0066371434609751 0.0062397420547628 0.00620433088521903 0.00636916172754048 0 0.458 0.4351 0.4312 0.4274 0.4327 0.4346 0.4411 0.4376 0.4343 0.4395 0.4405 0.4367 0.4335 0.4291 0.4355 0.4366 0.443 0.4396 0.4361 0.4417 0.4426 0.4666 0.4278 0.424 0.4203 0.4253 0.4273 0.4338 0.4302 0.4266 0.4321 0.4333 0.4206 0.4179 0.4089
"42" 0.65 10000 0.05 45 15 3.33653496813958 4 5 4 0.00559606720740026 0.00671739589872358 0.00562142811572515 0.00558598960967702 0.00575148000452998 0 0.4606 0.4858 0.483 0.4789 0.478 0.4862 0.4915 0.4887 0.4854 0.4838 0.4915 0.4887 0.4851 0.4813 0.48 0.4888 0.4941 0.491 0.4874 0.4866 0.4938 0.5113 0.4775 0.4737 0.4706 0.4703 0.4776 0.4838 0.4805 0.4764 0.477 0.4838 0.4703 0.4684 0.4594
"43" 0.675 10000 0.05 15 15 3.09639835997389 4 5 4 0.0085044992148632 0.0101562939974457 0.00862105333333333 0.00851342961451247 0.00898202111604938 0 0.4221 0.4475 0.4446 0.4403 0.4187 0.4469 0.4541 0.4511 0.4485 0.4267 0.4534 0.453 0.45 0.4455 0.4221 0.4519 0.4583 0.4561 0.4534 0.4306 0.4577 0.4671 0.4318 0.4282 0.425 0.4043 0.4315 0.4376 0.4344 0.4321 0.4129 0.4372 0.4027 0.3967 0.3755
"44" 0.675 10000 0.05 15 30 3.09639835997389 4 5 4 0.0066039064446487 0.0075425632996633 0.00669437558535547 0.0066403921577571 0.00688101893453479 0 0.5312 0.523 0.5193 0.5167 0.5124 0.5225 0.5278 0.5253 0.5227 0.5184 0.5276 0.5253 0.5224 0.5188 0.5152 0.5252 0.5305 0.5279 0.5251 0.5206 0.5301 0.5478 0.5139 0.5106 0.507 0.5039 0.5133 0.5195 0.5171 0.5136 0.5099 0.5189 0.4981 0.4948 0.4818
"45" 0.675 10000 0.05 30 15 3.09639835997389 4 5 4 0.00610719153059074 0.00760815033670034 0.00616190773581463 0.00610794421638387 0.00634956082973504 0 0.5364 0.5624 0.5599 0.5571 0.5462 0.5622 0.5674 0.5655 0.5624 0.5525 0.5673 0.5659 0.5625 0.5601 0.5489 0.5658 0.5699 0.5678 0.5655 0.5551 0.5698 0.5807 0.5524 0.5508 0.5482 0.5363 0.5523 0.5571 0.5548 0.5524 0.5431 0.557 0.5382 0.5345 0.5223
"46" 0.675 10000 0.05 30 30 3.09639835997389 4 5 4 0.00423059707906123 0.00504838474576271 0.00426443874627501 0.00423746112347881 0.0043613670090192 0 0.7155 0.7263 0.7261 0.7257 0.714 0.7263 0.7294 0.7288 0.7279 0.7185 0.7293 0.7286 0.7278 0.7271 0.716 0.7286 0.7318 0.7314 0.731 0.7209 0.7317 0.7358 0.7211 0.7203 0.7197 0.7064 0.7211 0.723 0.7224 0.7221 0.711 0.7229 0.7066 0.705 0.697
"47" 0.675 10000 0.05 15 45 3.09639835997389 4 5 4 0.00597113341776108 0.00666102425193555 0.00602774001460816 0.00599181432080951 0.00615373453635658 0 0.5831 0.5591 0.5554 0.5509 0.558 0.5588 0.5663 0.5623 0.558 0.565 0.5659 0.5611 0.5573 0.553 0.561 0.5608 0.5691 0.5644 0.56 0.5672 0.5686 0.5914 0.552 0.5478 0.5435 0.5513 0.5516 0.5587 0.5549 0.551 0.5578 0.5583 0.5429 0.5408 0.5301
"48" 0.675 10000 0.05 45 15 3.09639835997389 4 5 4 0.00530694010759694 0.00674721814187068 0.00533364166105499 0.0052977048693282 0.00546035948794945 0 0.5972 0.6216 0.6192 0.6159 0.6148 0.6217 0.6263 0.624 0.6211 0.6196 0.6265 0.6237 0.6211 0.6181 0.6167 0.6237 0.6283 0.6263 0.6233 0.6221 0.6282 0.6459 0.6148 0.6119 0.6082 0.6086 0.6147 0.6197 0.6171 0.6137 0.6136 0.6197 0.608 0.6052 0.5971
"49" 0.7 10000 0.05 15 15 2.8633199135809 4 5 4 0.00806590407258082 0.0102077384418902 0.00820836324514991 0.00809941646762409 0.00855930144087791 0 0.5326 0.5576 0.5549 0.5514 0.5274 0.5572 0.5642 0.5622 0.5583 0.5356 0.5637 0.5636 0.5603 0.5566 0.5315 0.5624 0.5682 0.566 0.5637 0.5408 0.5679 0.5777 0.5418 0.5376 0.5333 0.5126 0.541 0.5484 0.5458 0.5428 0.5215 0.5482 0.51 0.5049 0.4854
"50" 0.7 10000 0.05 15 30 2.8633199135809 4 5 4 0.00629997517883285 0.00757745561167228 0.0063966611159764 0.00634202102961747 0.00657763875190524 0 0.6566 0.6422 0.6389 0.6355 0.6336 0.6417 0.6468 0.6446 0.6417 0.639 0.6466 0.6445 0.6418 0.638 0.6354 0.6443 0.6495 0.647 0.6441 0.6414 0.6493 0.6667 0.634 0.6318 0.6277 0.624 0.6337 0.6395 0.6365 0.6336 0.6306 0.6389 0.6188 0.6143 0.6029
"51" 0.7 10000 0.05 30 15 2.8633199135809 4 5 4 0.00575508668536333 0.00764782272727273 0.00582040694642097 0.00576583740862373 0.00600238742261685 0 0.6651 0.6917 0.6905 0.6872 0.676 0.6916 0.6963 0.694 0.692 0.6828 0.6963 0.6948 0.6924 0.6902 0.6795 0.6948 0.6983 0.697 0.6947 0.6848 0.6982 0.7075 0.6816 0.68 0.6776 0.6649 0.6814 0.6874 0.6846 0.6817 0.6721 0.6874 0.6672 0.6626 0.6522
"52" 0.7 10000 0.05 30 30 2.8633199135809 4 5 4 0.00401258017894645 0.0050764290960452 0.00405000876330353 0.00402271553570118 0.00414390482637174 0 0.8345 0.8418 0.8417 0.8414 0.8327 0.8418 0.8432 0.8429 0.8426 0.8359 0.8431 0.8429 0.8423 0.8422 0.8339 0.8429 0.8442 0.8439 0.8437 0.8378 0.8442 0.8464 0.8374 0.8373 0.8367 0.8277 0.8373 0.839 0.8389 0.8387 0.8312 0.839 0.8275 0.8262 0.8206
"53" 0.7 10000 0.05 15 45 2.8633199135809 4 5 4 0.00571210378032969 0.00668702619794936 0.0057791087709547 0.00574272364954661 0.00590114615929179 0 0.7091 0.6814 0.6776 0.6724 0.6794 0.6814 0.6866 0.6831 0.6804 0.6863 0.6861 0.6826 0.6799 0.6743 0.6825 0.6825 0.6882 0.6851 0.6821 0.6877 0.6878 0.7109 0.6746 0.6706 0.6662 0.6741 0.6741 0.6801 0.6774 0.6734 0.6793 0.68 0.6652 0.6627 0.6536
"54" 0.7 10000 0.05 45 15 2.8633199135809 4 5 4 0.00498353423521349 0.00677742621887424 0.00502070442449183 0.00498434389093759 0.00514367432158993 0 0.7178 0.7433 0.7405 0.7374 0.7362 0.7431 0.7466 0.7451 0.7425 0.7422 0.7466 0.7451 0.7426 0.739 0.7385 0.745 0.749 0.7465 0.7444 0.7445 0.749 0.7642 0.7363 0.7343 0.7311 0.7312 0.7366 0.7414 0.7387 0.7359 0.7354 0.7414 0.7309 0.7288 0.7203
"55" 0.725 10000 0.05 15 15 2.63617267775595 4 5 4 0.00756971301921598 0.0102734978288633 0.00768600479717813 0.00757606226253464 0.00802360261838134 0 0.6384 0.6631 0.6611 0.6579 0.6357 0.6625 0.6686 0.6666 0.6637 0.6443 0.668 0.668 0.6661 0.6624 0.6395 0.6674 0.6732 0.6709 0.6685 0.6486 0.6728 0.6811 0.65 0.6466 0.6433 0.6202 0.6489 0.6555 0.6534 0.6508 0.6298 0.6549 0.6171 0.6118 0.5946
"56" 0.725 10000 0.05 15 30 2.63617267775595 4 5 4 0.00594892817112274 0.00761394854096521 0.00604993523201362 0.00599483838776379 0.00622460015838418 0 0.7627 0.7469 0.744 0.7406 0.7378 0.7467 0.7511 0.7496 0.7467 0.7434 0.7507 0.7492 0.7464 0.7429 0.7402 0.7487 0.7535 0.7512 0.7486 0.7465 0.7529 0.7694 0.7378 0.7354 0.7312 0.7304 0.7373 0.7438 0.7413 0.7372 0.7358 0.7429 0.7228 0.7197 0.7098
"57" 0.725 10000 0.05 30 15 2.63617267775595 4 5 4 0.00536425179886291 0.00768809304152638 0.0054280893456182 0.00537317078574469 0.00560362566998047 0 0.7759 0.7982 0.7968 0.7955 0.7864 0.7982 0.8018 0.8003 0.7982 0.7912 0.8018 0.8005 0.7987 0.7969 0.7888 0.8005 0.8038 0.8025 0.8003 0.7935 0.8038 0.8123 0.792 0.7905 0.7879 0.7782 0.7924 0.7957 0.7943 0.7918 0.7841 0.7956 0.7801 0.7763 0.7677
"58" 0.725 10000 0.05 30 30 2.63617267775595 4 5 4 0.00376608816518106 0.00510564930947897 0.00378774711792252 0.00376023888242979 0.00387812392167353 0 0.9137 0.9192 0.9192 0.9188 0.9126 0.9192 0.9207 0.9204 0.92 0.9153 0.9206 0.9205 0.9199 0.9197 0.9139 0.9204 0.9213 0.9211 0.9209 0.9159 0.9213 0.9226 0.9157 0.9157 0.9155 0.9094 0.9157 0.9172 0.917 0.9167 0.9116 0.9172 0.9097 0.9082 0.904
"59" 0.725 10000 0.05 15 45 2.63617267775595 4 5 4 0.00540942322119722 0.00671670025109856 0.00543886852154704 0.00540214927066075 0.00555610238331159 0 0.8213 0.7873 0.7849 0.7814 0.7884 0.7869 0.792 0.7895 0.7863 0.7931 0.7917 0.7887 0.7858 0.7826 0.7901 0.7884 0.7934 0.7906 0.7883 0.795 0.7934 0.8149 0.7834 0.7797 0.7763 0.7845 0.7829 0.7873 0.7855 0.7826 0.7881 0.7869 0.7755 0.7734 0.7654
"60" 0.725 10000 0.05 45 15 2.63617267775595 4 5 4 0.00462769924764227 0.0068095555137058 0.00465525375590116 0.00461863585128178 0.00477374528611901 0 0.8286 0.8512 0.8493 0.8462 0.8468 0.851 0.8546 0.8526 0.8504 0.8496 0.8546 0.8525 0.8504 0.8483 0.848 0.8525 0.856 0.8541 0.8518 0.8518 0.8559 0.8658 0.8457 0.8436 0.8415 0.8404 0.8457 0.8495 0.8472 0.8447 0.8456 0.8495 0.8415 0.8392 0.8323
"61" 0.75 10000 0.05 15 15 2.41384337874238 4 5 4 0.00701817100957083 0.0103361384418902 0.00713167548500882 0.00702154552784077 0.00745489433196159 0 0.7439 0.7632 0.7613 0.7581 0.7401 0.7629 0.7673 0.7659 0.7637 0.7475 0.767 0.7667 0.7655 0.7627 0.744 0.7663 0.772 0.7692 0.767 0.7508 0.7715 0.7798 0.7514 0.749 0.7465 0.7274 0.7506 0.7566 0.754 0.7518 0.7357 0.7558 0.7238 0.7175 0.7021
"62" 0.75 10000 0.05 15 30 2.41384337874238 4 5 4 0.00555199477957841 0.00765360735129068 0.00565612639299398 0.00560097495530013 0.00582332780430173 0 0.8513 0.8343 0.8322 0.8294 0.8292 0.8339 0.8386 0.8371 0.8341 0.8333 0.8383 0.8369 0.8337 0.8313 0.8309 0.8365 0.8397 0.8385 0.8364 0.8349 0.8395 0.8523 0.8282 0.826 0.8232 0.824 0.8279 0.8329 0.8305 0.8278 0.8279 0.8323 0.8164 0.8145 0.8071
"63" 0.75 10000 0.05 30 15 2.41384337874238 4 5 4 0.0049369451300046 0.00772925701459035 0.00501114694946178 0.00495611266009852 0.00517936188052059 0 0.8653 0.8828 0.8815 0.8804 0.8743 0.8828 0.8854 0.8841 0.8828 0.8777 0.8854 0.8844 0.8831 0.8817 0.876 0.8843 0.8865 0.8855 0.8843 0.879 0.8865 0.8913 0.878 0.8771 0.8752 0.8692 0.878 0.8801 0.8788 0.878 0.873 0.8802 0.8695 0.8667 0.8602
"64" 0.75 10000 0.05 30 30 2.41384337874238 4 5 4 0.00349231014468521 0.00513512838983051 0.00351271221796509 0.00348515571813391 0.00359923385219479 0 0.9631 0.9648 0.9647 0.9647 0.9621 0.9648 0.9654 0.9653 0.9653 0.9627 0.9653 0.9653 0.9653 0.9651 0.9623 0.9653 0.9658 0.9657 0.9656 0.963 0.9658 0.9669 0.963 0.963 0.9629 0.9611 0.963 0.9639 0.9637 0.9635 0.9618 0.9638 0.9612 0.9606 0.9584
"65" 0.75 10000 0.05 15 45 2.41384337874238 4 5 4 0.00506396943471261 0.00674622452395899 0.00508535075303298 0.00504857363422586 0.00519744993381038 0 0.8977 0.8708 0.8692 0.8677 0.8735 0.8703 0.8747 0.8726 0.8699 0.8763 0.8747 0.8719 0.8696 0.8682 0.8741 0.8716 0.8762 0.8739 0.8713 0.8771 0.8762 0.891 0.8687 0.8669 0.8645 0.87 0.8685 0.8714 0.8694 0.8684 0.8732 0.8711 0.8631 0.8618 0.8565
"66" 0.75 10000 0.05 45 15 2.41384337874238 4 5 4 0.00424170879092205 0.00684097030759573 0.0042707598296902 0.00423407368321665 0.00438426756482032 0 0.9133 0.9254 0.9246 0.9233 0.9227 0.9253 0.9268 0.9261 0.9252 0.9247 0.9268 0.9261 0.9252 0.924 0.9235 0.9259 0.9276 0.9267 0.9258 0.9253 0.9276 0.9342 0.9228 0.9214 0.9195 0.9202 0.9228 0.9245 0.9237 0.9225 0.922 0.9244 0.9197 0.9185 0.9141
"67" 0.775 10000 0.05 15 15 2.1951870635807 4 5 4 0.00641412131416176 0.0104012022988506 0.00654613072310406 0.006436550622323 0.00685328782002744 0 0.8277 0.8437 0.8422 0.84 0.8252 0.8434 0.8468 0.846 0.844 0.8318 0.8466 0.8465 0.8456 0.8437 0.8289 0.8463 0.85 0.848 0.8466 0.835 0.8498 0.8559 0.8347 0.8333 0.8307 0.8162 0.8339 0.8388 0.8371 0.8352 0.8226 0.838 0.8116 0.8068 0.7956
"68" 0.775 10000 0.05 15 30 2.1951870635807 4 5 4 0.00511080629701764 0.00769479870931538 0.00522320426077966 0.00516833373958523 0.00538203266722347 0 0.9175 0.9026 0.9013 0.8987 0.9002 0.9024 0.9064 0.9047 0.9025 0.9039 0.9058 0.9045 0.9022 0.9005 0.9014 0.9041 0.9074 0.9056 0.9041 0.905 0.907 0.9155 0.8986 0.8959 0.8943 0.8966 0.8981 0.902 0.9002 0.8983 0.8996 0.9017 0.8894 0.8882 0.8826
"69" 0.775 10000 0.05 30 15 2.1951870635807 4 5 4 0.00447598329773216 0.00777076470258137 0.00455451643191632 0.00449970597640333 0.00471445377921439 0 0.9292 0.9406 0.94 0.9392 0.9358 0.9406 0.9412 0.941 0.9407 0.9377 0.9412 0.9411 0.9408 0.9402 0.9365 0.9411 0.9422 0.9414 0.9411 0.9385 0.9422 0.9448 0.938 0.9372 0.9359 0.9319 0.938 0.9393 0.9386 0.9381 0.9348 0.9394 0.9329 0.9314 0.9277
"70" 0.775 10000 0.05 30 30 2.1951870635807 4 5 4 0.0031927716032582 0.0051653129472693 0.00321872393784589 0.00319131587961128 0.00330092141652949 0 0.9865 0.9872 0.9872 0.987 0.9859 0.9872 0.9874 0.9874 0.9873 0.9863 0.9874 0.9874 0.9874 0.9873 0.986 0.9874 0.9875 0.9875 0.9875 0.9865 0.9875 0.9884 0.9865 0.9865 0.9864 0.9855 0.9865 0.9868 0.9867 0.9866 0.9858 0.9868 0.9854 0.9851 0.984
"71" 0.775 10000 0.05 15 45 2.1951870635807 4 5 4 0.00467694430691532 0.00677660041849759 0.00470202647961092 0.0046654939436695 0.00480838716124759 0 0.947 0.9262 0.9249 0.9229 0.9288 0.9258 0.9295 0.928 0.9256 0.9308 0.9294 0.9272 0.9254 0.9235 0.9292 0.927 0.9306 0.9286 0.9268 0.9314 0.9303 0.9401 0.9242 0.9226 0.9213 0.9264 0.9241 0.927 0.9252 0.9241 0.9289 0.9266 0.9203 0.9198 0.9165
"72" 0.775 10000 0.05 45 15 2.1951870635807 4 5 4 0.00382839189850198 0.00687179332496338 0.00386359694653769 0.00382707579944061 0.00397152828266729 0 0.9597 0.9668 0.9663 0.9657 0.9651 0.9668 0.9679 0.9674 0.9666 0.9666 0.9679 0.9672 0.9667 0.9661 0.9659 0.9671 0.9683 0.9678 0.9669 0.9672 0.9683 0.9723 0.9654 0.9648 0.9639 0.9635 0.9654 0.9666 0.9659 0.9654 0.9646 0.9665 0.9637 0.963 0.9612
"73" 0.8 10000 0.05 15 15 1.97896840567208 4 5 4 0.00576114628008174 0.0104643527458493 0.00591280902998236 0.005804689569161 0.00620258459478738 4e-04 0.9013 0.9109 0.9101 0.9085 0.8991 0.9109 0.9125 0.9115 0.911 0.9035 0.9124 0.9125 0.9113 0.9103 0.9008 0.9121 0.9144 0.9134 0.9127 0.9049 0.9141 0.9188 0.9046 0.9039 0.9018 0.892 0.9043 0.9079 0.9066 0.905 0.8961 0.9073 0.8904 0.8871 0.8776
"74" 0.8 10000 0.05 15 30 1.97896840567208 4 5 4 0.00462748436848847 0.00773827811447811 0.00473648866082832 0.00468233647144682 0.00488592759960672 0 0.9585 0.9519 0.9508 0.9493 0.9493 0.9517 0.9537 0.9529 0.9518 0.9514 0.9534 0.9528 0.9516 0.9505 0.9502 0.9528 0.9548 0.9534 0.9527 0.9526 0.9543 0.9598 0.9488 0.9475 0.9464 0.9471 0.9484 0.9512 0.9498 0.9485 0.949 0.9509 0.9418 0.9404 0.9379
"75" 0.8 10000 0.05 30 15 1.97896840567208 4 5 4 0.00398489018487157 0.00780918681257015 0.00406413376816883 0.00401008052666788 0.00421479953126288 0 0.9682 0.9745 0.9741 0.9738 0.9719 0.9745 0.9755 0.975 0.9744 0.9728 0.9754 0.9751 0.9745 0.9742 0.9722 0.975 0.9764 0.9755 0.9751 0.9733 0.9764 0.9774 0.9729 0.9725 0.9722 0.9699 0.9729 0.9739 0.9738 0.9729 0.9714 0.9739 0.9705 0.9697 0.9682
"76" 0.8 10000 0.05 30 30 1.97896840567208 4 5 4 0.00286942065899029 0.00519492200251099 0.00290315179225202 0.00287610374656861 0.00298063355665295 0 0.9962 0.9966 0.9966 0.9966 0.996 0.9966 0.9968 0.9967 0.9967 0.9962 0.9968 0.9968 0.9967 0.9966 0.9961 0.9968 0.9968 0.9968 0.9968 0.9963 0.9968 0.9968 0.9963 0.9963 0.9963 0.9959 0.9963 0.9964 0.9964 0.9964 0.996 0.9964 0.9958 0.9958 0.9955
"77" 0.8 10000 0.05 15 45 1.97896840567208 4 5 4 0.00424993886758206 0.00680494812722327 0.00428185511374771 0.00424578762047281 0.004382518787826 0 0.9761 0.9649 0.9644 0.9631 0.9655 0.9648 0.9658 0.9653 0.9648 0.9669 0.9657 0.9651 0.9648 0.9638 0.9658 0.9651 0.9663 0.9655 0.965 0.9675 0.9663 0.9722 0.9643 0.963 0.9621 0.9645 0.9641 0.9653 0.9646 0.964 0.9656 0.9651 0.9616 0.9611 0.9593
"78" 0.8 10000 0.05 45 15 1.97896840567208 4 5 4 0.00339128969939992 0.00689868621050429 0.00343715721340388 0.00340111268558602 0.00353873473559344 0 0.9853 0.9891 0.9889 0.9888 0.9886 0.9891 0.9892 0.9892 0.9891 0.9889 0.9892 0.9892 0.9891 0.9889 0.9888 0.9892 0.9894 0.9892 0.9892 0.9891 0.9893 0.9907 0.9887 0.9885 0.9882 0.9878 0.9887 0.9889 0.9889 0.9885 0.9885 0.9889 0.988 0.9876 0.9868
"79" 0.825 10000 0.05 15 15 1.76377821544008 4 5 4 0.0050637382299426 0.0105268641123883 0.00522612395061728 0.00512067569160998 0.00549580480877915 7e-04 0.9481 0.9538 0.9532 0.9526 0.9465 0.9537 0.9555 0.9547 0.9539 0.9491 0.9552 0.9553 0.9543 0.9537 0.9479 0.9548 0.9566 0.9558 0.9553 0.9501 0.9564 0.9591 0.9502 0.9493 0.9486 0.9423 0.9498 0.9522 0.9514 0.9503 0.9454 0.9519 0.9403 0.9381 0.9338
"80" 0.825 10000 0.05 15 30 1.76377821544008 4 5 4 0.00410475416065871 0.00778129814814815 0.00422319614486408 0.0041703578106185 0.00436213281351335 0 0.9819 0.9777 0.9773 0.9765 0.9769 0.9777 0.9786 0.978 0.9777 0.9781 0.9785 0.978 0.9777 0.9768 0.9775 0.9779 0.9791 0.9785 0.978 0.9782 0.979 0.9814 0.9768 0.9761 0.9755 0.976 0.9766 0.9773 0.9771 0.9767 0.977 0.9772 0.9732 0.9728 0.9706
"81" 0.825 10000 0.05 30 15 1.76377821544008 4 5 4 0.00346807315811176 0.00784035628507295 0.00355752200814936 0.00350485302195463 0.0036975856569104 0 0.9885 0.992 0.9919 0.9916 0.9911 0.992 0.9923 0.9922 0.992 0.9912 0.9923 0.9922 0.9921 0.9919 0.9911 0.9922 0.9924 0.9923 0.9922 0.9913 0.9924 0.9931 0.9911 0.991 0.9908 0.9897 0.9911 0.9916 0.9914 0.9911 0.9908 0.9916 0.9902 0.9899 0.9886
"82" 0.825 10000 0.05 30 30 1.76377821544008 4 5 4 0.00252473360082447 0.00522439648462021 0.00256119216687952 0.00253483498113651 0.00263313825445816 0 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.999 0.9991 0.9991 0.9991 0.9991 0.999 0.9991 0.999 0.999 0.999
"83" 0.825 10000 0.05 15 45 1.76377821544008 4 5 4 0.00378501951938418 0.00683731368487131 0.00382431036146295 0.00378915881495733 0.00391782400435579 0 0.9915 0.985 0.9848 0.9846 0.9856 0.985 0.9857 0.9854 0.985 0.9868 0.9857 0.9854 0.9849 0.9847 0.9858 0.9852 0.986 0.9855 0.9851 0.9869 0.9859 0.989 0.9848 0.9846 0.984 0.9855 0.9848 0.9854 0.9848 0.9847 0.9857 0.9853 0.9836 0.9833 0.9823
"84" 0.825 10000 0.05 45 15 1.76377821544008 4 5 4 0.00293483991937312 0.00691485844318895 0.00298298291771329 0.00294786793793312 0.00307732315392319 0 0.9962 0.9973 0.9973 0.9972 0.997 0.9973 0.9974 0.9974 0.9973 0.9972 0.9974 0.9974 0.9973 0.9973 0.9971 0.9974 0.9974 0.9974 0.9974 0.9972 0.9975 0.9978 0.9972 0.9971 0.9971 0.9968 0.9972 0.9973 0.9972 0.9972 0.997 0.9973 0.9969 0.9969 0.9966
"85" 0.85 10000 0.05 15 15 1.54790340987725 4 5 4 0.00432751009125593 0.0105824025542784 0.00449803005291005 0.00439745408919123 0.00474359792592593 0.0012 0.9758 0.9788 0.9783 0.9777 0.9755 0.9787 0.9802 0.9796 0.9788 0.9766 0.9799 0.9799 0.9793 0.9786 0.976 0.9799 0.9807 0.9805 0.98 0.9774 0.9807 0.9816 0.9774 0.9771 0.9766 0.9732 0.9773 0.9778 0.9777 0.9774 0.9751 0.9777 0.9721 0.9711 0.9675
"86" 0.85 10000 0.05 15 30 1.54790340987725 4 5 4 0.00354609233864096 0.00782440948372615 0.0036745453256705 0.00362419844736362 0.00380108114922662 0 0.9941 0.9906 0.9902 0.99 0.9905 0.9906 0.9915 0.9913 0.9906 0.9911 0.9914 0.9911 0.9906 0.9901 0.9908 0.991 0.9916 0.9914 0.9911 0.9915 0.9916 0.9929 0.99 0.9898 0.9895 0.99 0.9898 0.9907 0.9902 0.9898 0.9906 0.9904 0.9889 0.9888 0.9883
"87" 0.85 10000 0.05 30 15 1.54790340987725 4 5 4 0.00293103259780474 0.00785405824915825 0.00303200587179955 0.00298169835188226 0.00315966133474562 0 0.9979 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9984 0.9983 0.9983 0.9982 0.9981 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9982 0.998 0.9978
"88" 0.85 10000 0.05 30 30 1.54790340987725 4 5 4 0.0021618455323477 0.00524970648148148 0.00220046563644104 0.00217528310998077 0.00226599734657064 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999
"89" 0.85 10000 0.05 15 45 1.54790340987725 4 5 4 0.00328484535139823 0.0068705867127014 0.00332438077957708 0.00329074689131171 0.00340960407442377 0 0.997 0.9946 0.9945 0.9942 0.995 0.9946 0.9952 0.995 0.9946 0.9955 0.9952 0.9948 0.9946 0.9942 0.9954 0.9947 0.9952 0.9951 0.9947 0.9955 0.9952 0.9962 0.9944 0.9942 0.9939 0.9947 0.9944 0.9948 0.9945 0.9944 0.9951 0.9948 0.9938 0.9938 0.9933
"90" 0.85 10000 0.05 45 15 1.54790340987725 4 5 4 0.00246459430737914 0.00690701759782381 0.00252328829814904 0.00248976901679939 0.00260929399929348 0 0.9993 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9997 0.9996 0.9996 0.9996 0.9997 0.9997 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9995
"91" 0.875 10000 0.05 15 15 1.32910507982679 4 5 4 0.00355946511483249 0.0106188153256705 0.00375429199294533 0.00366042632905014 0.00397313186721536 0.0027 0.9923 0.9933 0.9929 0.9928 0.9916 0.9933 0.9934 0.9934 0.9933 0.9926 0.9934 0.9935 0.9933 0.9931 0.9922 0.9934 0.9937 0.9936 0.9935 0.9928 0.9937 0.9943 0.9926 0.9924 0.9921 0.9907 0.9924 0.9929 0.9927 0.9926 0.991 0.9928 0.99 0.9895 0.9873
"92" 0.875 10000 0.05 15 30 1.32910507982679 4 5 4 0.00295592920980215 0.00786375274971942 0.0030965111713191 0.0030494788444931 0.00320930833936089 2e-04 0.9981 0.9969 0.9968 0.9967 0.9969 0.9969 0.9972 0.9971 0.9969 0.9971 0.9971 0.9971 0.9969 0.9968 0.997 0.997 0.9972 0.9971 0.997 0.9972 0.9972 0.9976 0.9968 0.9967 0.9965 0.9968 0.9968 0.9969 0.9968 0.9968 0.9969 0.9968 0.9963 0.9963 0.9961
"93" 0.875 10000 0.05 30 15 1.32910507982679 4 5 4 0.00238061751487022 0.00783418428731762 0.00249446557684121 0.00244753050842304 0.00260809299764439 1e-04 0.9995 1 1 1 0.9999 1 1 1 1 0.9999 1 1 1 1 0.9999 1 1 1 1 0.9999 1 1 0.9999 0.9999 0.9999 0.9995 0.9999 1 1 0.9999 0.9997 1 0.9996 0.9995 0.9994
"94" 0.875 10000 0.05 30 30 1.32910507982679 4 5 4 0.00178471770365312 0.00526587151600753 0.00182722877607493 0.00180377865346222 0.001885477253738 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"95" 0.875 10000 0.05 15 45 1.32910507982679 4 5 4 0.00275283516064981 0.00690281556811048 0.00280011660164253 0.00276881772308624 0.00287590616542326 0 0.9992 0.9981 0.9981 0.998 0.9981 0.9981 0.9981 0.9981 0.9981 0.9983 0.9981 0.9981 0.9981 0.998 0.9981 0.9981 0.9981 0.9981 0.9981 0.9983 0.9981 0.9989 0.9981 0.998 0.998 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9979 0.9979 0.9979
"96" 0.875 10000 0.05 45 15 1.32910507982679 4 5 4 0.00198748018901666 0.00685678583385646 0.00205525043343488 0.00202401830901609 0.00213179808400446 0 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9999 0.9999 1 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"97" 0.9 10000 0.05 15 15 1.10419918449911 4 5 4 0.00276836672454427 0.0106237284802043 0.00296770864197531 0.00288388193499622 0.00315514071659808 0.0065 0.9983 0.9981 0.9981 0.998 0.9977 0.9981 0.9981 0.9981 0.9981 0.998 0.9981 0.9981 0.9981 0.998 0.9978 0.9981 0.9982 0.9982 0.9981 0.998 0.9982 0.9985 0.9979 0.9978 0.9978 0.9975 0.9978 0.9981 0.998 0.9979 0.9977 0.998 0.9973 0.9973 0.9967
"98" 0.9 10000 0.05 15 30 1.10419918449911 4 5 4 0.00233994535417368 0.00789755202020202 0.00248349335522715 0.00244134178191328 0.00258019173323062 5e-04 1 0.9995 0.9994 0.9994 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9994 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9996 0.9995 0.9994 0.9994 0.9995 0.9994 0.9995 0.9995 0.9994 0.9995 0.9995 0.9993 0.9993 0.9991
"99" 0.9 10000 0.05 30 15 1.10419918449911 4 5 4 0.00182535490002058 0.007753455667789 0.00195276577753451 0.00191078265462507 0.00205002897786427 5e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"100" 0.9 10000 0.05 30 30 1.10419918449911 4 5 4 0.00139836597889187 0.00526563968926554 0.0014457483354619 0.00142478079013814 0.00149554334972565 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"101" 0.9 10000 0.05 15 45 1.10419918449911 4 5 4 0.00219342275127691 0.0069338514961289 0.00223667257192739 0.00220872211283915 0.00230142801159627 2e-04 1 0.9995 0.9994 0.9994 0.9996 0.9994 0.9995 0.9995 0.9994 0.9996 0.9995 0.9995 0.9994 0.9994 0.9996 0.9995 0.9996 0.9995 0.9995 0.9996 0.9995 0.9999 0.9994 0.9994 0.9994 0.9996 0.9994 0.9995 0.9994 0.9994 0.9996 0.9995 0.9993 0.9993 0.9992
"102" 0.9 10000 0.05 45 15 1.10419918449911 4 5 4 0.00151213059364232 0.00672999288554091 0.00159141500899649 0.00156346425471648 0.00165697258078624 1e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"103" 0.925 10000 0.05 15 15 0.868157442911167 4 5 4 0.00196530327395902 0.0105717915708812 0.00218371978835979 0.00211377529352482 0.00233489263319616 0.0131 0.9998 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9999 0.9997 0.9997 0.9997 0.9995 0.9997 0.9997 0.9997 0.9997 0.9996 0.9997 0.9994 0.9993 0.9993
"104" 0.925 10000 0.05 15 30 0.868157442911167 4 5 4 0.00170555625639921 0.00791813181818182 0.00185051834944961 0.00181521946360153 0.0019285108238994 0.0013 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 1 1 1 1 1 1 1 0.9998 0.9998 0.9998
"105" 0.925 10000 0.05 30 15 0.868157442911167 4 5 4 0.00127591608709769 0.00757263872053872 0.00142611698777595 0.00139091174846439 0.00150463006826951 0.0019 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"106" 0.925 10000 0.05 30 30 0.868157442911167 4 5 4 0.00100920680299715 0.00523631497175141 0.00106365069816943 0.00104611301485592 0.00110380562037037 1e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"107" 0.925 10000 0.05 15 45 0.868157442911167 4 5 4 0.00161249015995316 0.00695962205482318 0.00165579804642545 0.00163253314342722 0.00170791460943751 7e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"108" 0.925 10000 0.05 45 15 0.868157442911167 4 5 4 0.00104933863215721 0.00647837658505964 0.00114950859280637 0.00112610423850498 0.00120238242097452 5e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"109" 0.95 10000 0.05 15 15 0.611802177774155 4 5 4 0.00116470081904844 0.0104331121328225 0.00142489375661376 0.00137370981103553 0.00153281695253772 0.0399 1 0.9999 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9999 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 1 1 0.9999 1 1 0.9999 0.9998 0.9998 0.9998 0.9998 0.9998 0.9999 0.9998 0.9998 0.9998 0.9998 0.9999 0.9999 0.9998
"110" 0.95 10000 0.05 15 30 0.611802177774155 4 5 4 0.00106284004880956 0.00791846980920314 0.00120284685762939 0.00117689013501186 0.00125904628601161 0.0125 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"111" 0.95 10000 0.05 30 15 0.611802177774155 4 5 4 0.000745883341744581 0.00723552648709315 0.000920204057653713 0.000894414949826674 0.000976559786908309 0.0066 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"112" 0.95 10000 0.05 30 30 0.611802177774155 4 5 4 0.000625670952682569 0.00516192043314501 0.000687427258407833 0.00067459103440936 0.000716211091015089 9e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"113" 0.95 10000 0.05 15 45 0.611802177774155 4 5 4 0.00101822546385331 0.00697805130780498 0.00108074987298024 0.00106369612545205 0.00111812524995042 0.0095 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"114" 0.95 10000 0.05 45 15 0.611802177774155 4 5 4 0.000612777023464056 0.00602614132663737 0.000738431668359076 0.000721288101829583 0.000776282490355248 0.003 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"115" 0.975 10000 0.05 15 15 0.313850025184596 4 5 4 0.000386664526495113 0.0101495453384419 0.000687847760141094 0.000662142993197279 0.000741975802469136 0.2098 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 1 1 0.9992
"116" 0.975 10000 0.05 15 30 0.313850025184596 4 5 4 0.000426827824404086 0.00788805269360269 0.000566400659247096 0.000553000670802165 0.000596254889880868 0.1176 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"117" 0.975 10000 0.05 30 15 0.313850025184596 4 5 4 0.000253350036712005 0.00665067182940516 0.00046875210180624 0.000455530051085568 0.000498838574227466 0.0585 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"118" 0.975 10000 0.05 30 30 0.313850025184596 4 5 4 0.000259606461775037 0.00501424143126177 0.000334106149425287 0.000327592609290821 0.000349434892352538 0.0217 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"119" 0.975 10000 0.05 15 45 0.313850025184596 4 5 4 0.000423306363872663 0.00698301008579201 0.000495018918639659 0.00048645675680972 0.000514612455007717 0.1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"120" 0.975 10000 0.05 45 15 0.313850025184596 4 5 4 0.000220426545671812 0.00525669750993932 0.000381889207774393 0.000373155629130814 0.000401973953001304 0.0223 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"121" 0.5 10000 0.05 15 15 1.20709925837378 1 5 4 0.0113681213102919 0.0105606263090677 0.0115220227160494 0.0113978002469136 0.0118140672746228 0 0.0555 0.0534 0.0524 0.0508 0.0477 0.0528 0.0546 0.0539 0.0535 0.0495 0.0541 0.0542 0.0536 0.0529 0.0484 0.0538 0.0564 0.0555 0.0543 0.0505 0.0557 0.0619 0.0497 0.0486 0.0478 0.0455 0.0492 0.0517 0.0505 0.0497 0.0474 0.0509 0.0403 0.0387 0.0355
"122" 0.5 10000 0.05 15 30 1.20709925837378 1 5 4 0.0102674476392602 0.00774950920314254 0.0103583545265463 0.0102961611621967 0.0105089177024955 0 0.0894 0.0524 0.051 0.0502 0.0537 0.0518 0.0545 0.0536 0.0521 0.0555 0.0543 0.0533 0.0515 0.0507 0.0543 0.0526 0.0557 0.0542 0.053 0.0561 0.0551 0.0648 0.0506 0.0498 0.0487 0.0522 0.0504 0.0533 0.0516 0.0504 0.0539 0.0526 0.0442 0.0431 0.0409
"123" 0.5 10000 0.05 30 15 1.20709925837378 1 5 4 0.00673454542072956 0.00797841139169472 0.00680162260475582 0.00673938247096029 0.00696016318387831 0 0.0339 0.0533 0.0531 0.0526 0.0472 0.0534 0.0542 0.054 0.0537 0.0491 0.0541 0.0541 0.054 0.0536 0.0479 0.0541 0.0554 0.0551 0.0548 0.0504 0.0554 0.057 0.0514 0.0513 0.0513 0.0447 0.0513 0.0523 0.052 0.0517 0.047 0.0522 0.0464 0.0448 0.0429
"124" 0.5 10000 0.05 30 30 1.20709925837378 1 5 4 0.00566068059043856 0.00524216308851224 0.00570096330566198 0.00566980197365717 0.00578250049111797 0 0.0581 0.0505 0.0505 0.0499 0.0473 0.0505 0.0512 0.0512 0.0511 0.049 0.0512 0.0512 0.0509 0.0507 0.0482 0.0509 0.0523 0.052 0.0518 0.0496 0.0522 0.0555 0.0489 0.0487 0.0483 0.0457 0.0487 0.0499 0.0497 0.0492 0.0471 0.0498 0.0442 0.0433 0.0416
"125" 0.5 10000 0.05 15 45 1.20709925837378 1 5 4 0.00990408515362961 0.00680188807281858 0.00998254970445193 0.00994107618833841 0.0100839895770434 0 0.1011 0.0511 0.0503 0.0484 0.0535 0.0509 0.0531 0.052 0.0511 0.0549 0.0528 0.0514 0.0506 0.049 0.0539 0.0512 0.0533 0.0522 0.0513 0.0555 0.0531 0.0653 0.05 0.0486 0.0473 0.0525 0.0499 0.0517 0.0512 0.0499 0.0539 0.0515 0.0441 0.0437 0.0428
"126" 0.5 10000 0.05 45 15 1.20709925837378 1 5 4 0.00518591992348992 0.00710259190207156 0.00522755544510359 0.00518608737195589 0.00533604438861936 0 0.021 0.0509 0.0506 0.0502 0.044 0.0509 0.0516 0.0512 0.0509 0.0458 0.0516 0.0516 0.0512 0.0507 0.0445 0.0516 0.052 0.0519 0.0516 0.0464 0.0521 0.0532 0.048 0.0476 0.047 0.0421 0.0481 0.0493 0.0488 0.0482 0.0437 0.0494 0.045 0.0444 0.0418
"127" 0.525 10000 0.05 15 15 1.11020045278253 1 5 4 0.0114020184613149 0.0105836137931034 0.0115620195414462 0.0114376870194004 0.0118480281305898 0 0.0688 0.0619 0.0608 0.0589 0.0556 0.0612 0.0643 0.063 0.0619 0.0583 0.0634 0.0633 0.0622 0.0609 0.0571 0.0624 0.0655 0.0646 0.0634 0.0606 0.0648 0.0732 0.0586 0.0569 0.0555 0.0518 0.0576 0.0613 0.06 0.0586 0.0552 0.0605 0.045 0.0437 0.0402
"128" 0.525 10000 0.05 15 30 1.11020045278253 1 5 4 0.0103455734918791 0.00776180555555556 0.0104357673429423 0.0103734485227756 0.0105835740251157 0 0.0993 0.0584 0.0571 0.0559 0.0591 0.0577 0.0603 0.0594 0.058 0.061 0.06 0.059 0.0576 0.0567 0.0598 0.0589 0.0612 0.0599 0.0589 0.0618 0.0606 0.0727 0.0564 0.0557 0.0547 0.0571 0.0562 0.0587 0.0575 0.0562 0.0593 0.0583 0.0483 0.0477 0.0463
"129" 0.525 10000 0.05 30 15 1.11020045278253 1 5 4 0.00670782246781067 0.00799646694725028 0.00677564389588275 0.00671330822781731 0.00693155284305513 0 0.0411 0.0627 0.0624 0.0621 0.0559 0.0626 0.0641 0.0637 0.0635 0.0585 0.0641 0.0641 0.0637 0.0631 0.0572 0.0639 0.0648 0.0646 0.0644 0.059 0.0649 0.0674 0.0608 0.0607 0.0605 0.0536 0.0608 0.0613 0.0611 0.061 0.0557 0.0613 0.0549 0.0538 0.0514
"130" 0.525 10000 0.05 30 30 1.11020045278253 1 5 4 0.00567799827459475 0.00525273043000628 0.00572033153256705 0.00568912839785088 0.00580049487119342 0 0.0699 0.0614 0.0612 0.0606 0.0589 0.0613 0.0621 0.0621 0.0621 0.0603 0.0621 0.062 0.0618 0.0616 0.0593 0.0619 0.0627 0.0625 0.0623 0.0609 0.0626 0.0661 0.0594 0.0593 0.0593 0.0567 0.0593 0.0609 0.0607 0.0604 0.0588 0.0607 0.0538 0.053 0.0513
"131" 0.525 10000 0.05 15 45 1.11020045278253 1 5 4 0.00999705160783268 0.00681077371835112 0.0100800931794132 0.0100385488985089 0.0101796011609855 0 0.1141 0.0563 0.0555 0.0538 0.0591 0.0562 0.0575 0.0567 0.0561 0.0607 0.0572 0.0566 0.0559 0.0543 0.0597 0.0565 0.0582 0.057 0.0565 0.0611 0.0578 0.0727 0.0552 0.0541 0.0531 0.0576 0.0549 0.0568 0.056 0.0548 0.0596 0.0567 0.0507 0.05 0.0483
"132" 0.525 10000 0.05 45 15 1.11020045278253 1 5 4 0.00513886239418432 0.00711874161958569 0.00517699961056776 0.00513548505727469 0.00528374584161769 0 0.0299 0.0678 0.0671 0.0666 0.0587 0.0679 0.0689 0.0685 0.0678 0.0613 0.069 0.0688 0.0685 0.0675 0.0599 0.069 0.0697 0.0697 0.0691 0.0625 0.0697 0.0711 0.0648 0.0647 0.064 0.0567 0.0648 0.066 0.0657 0.0652 0.0585 0.0661 0.0603 0.0593 0.0563
"133" 0.55 10000 0.05 15 15 1.01958812024656 1 5 4 0.0113680308712414 0.0106059979565773 0.0115187199294533 0.0113945415217939 0.0117989600438957 0 0.0925 0.0847 0.0833 0.0819 0.0779 0.0839 0.0872 0.0861 0.0847 0.0809 0.0865 0.0864 0.085 0.0831 0.0793 0.0852 0.0884 0.0874 0.0864 0.0835 0.0877 0.0969 0.0811 0.0796 0.0778 0.0744 0.0804 0.0842 0.083 0.0812 0.0776 0.0831 0.0657 0.0639 0.0597
"134" 0.55 10000 0.05 15 30 1.01958812024656 1 5 4 0.0103615076732251 0.00777582373737374 0.0104531001562975 0.0103909254795354 0.0105975543211079 0 0.1319 0.0802 0.0784 0.0771 0.0814 0.0795 0.083 0.0818 0.08 0.0841 0.0825 0.0809 0.0793 0.078 0.0824 0.0807 0.0837 0.0825 0.0807 0.0855 0.0833 0.0981 0.0779 0.0766 0.0742 0.0788 0.0776 0.0808 0.0792 0.0777 0.0818 0.0803 0.0678 0.0667 0.0641
"135" 0.55 10000 0.05 30 15 1.01958812024656 1 5 4 0.00664199317233187 0.00801305398428732 0.00670906208112875 0.006646849841878 0.00686194910915148 0 0.0649 0.098 0.0976 0.0973 0.0871 0.0977 0.1 0.0996 0.0988 0.0915 0.0999 0.1 0.0992 0.0985 0.0889 0.0996 0.1011 0.101 0.1007 0.0926 0.1012 0.104 0.095 0.0946 0.0939 0.0837 0.095 0.0966 0.096 0.0956 0.0866 0.0961 0.0854 0.084 0.0799
"136" 0.55 10000 0.05 30 30 1.01958812024656 1 5 4 0.00566169205693341 0.00526272689893283 0.00570270444657301 0.00567154840948459 0.00578137931752401 0 0.1157 0.1037 0.1035 0.1031 0.0998 0.1036 0.106 0.1055 0.1049 0.1019 0.1057 0.1049 0.1045 0.1039 0.1006 0.1046 0.1069 0.1068 0.1065 0.103 0.1069 0.1122 0.1015 0.101 0.1008 0.0972 0.1013 0.1028 0.1024 0.1022 0.0995 0.1025 0.094 0.0932 0.0903
"137" 0.55 10000 0.05 15 45 1.01958812024656 1 5 4 0.0100296523384763 0.0068199724000837 0.0101069924575562 0.0100654793510056 0.0102044720291224 0 0.1464 0.0771 0.0753 0.0739 0.0815 0.0765 0.0789 0.078 0.0765 0.0844 0.0789 0.0778 0.0758 0.0742 0.0822 0.0775 0.0801 0.0783 0.0776 0.0846 0.0796 0.0965 0.0757 0.074 0.0726 0.0798 0.0752 0.078 0.0769 0.0752 0.0829 0.078 0.0682 0.0676 0.0659
"138" 0.55 10000 0.05 45 15 1.01958812024656 1 5 4 0.00506234509078376 0.00713144375392342 0.00509858463791353 0.00505713720164609 0.00520341679016463 0 0.055 0.1119 0.1111 0.1104 0.0991 0.1119 0.1131 0.1128 0.112 0.1026 0.1133 0.113 0.1125 0.1117 0.1005 0.1133 0.1146 0.1142 0.1133 0.1039 0.1148 0.1166 0.1075 0.107 0.1063 0.0962 0.1076 0.1089 0.1086 0.108 0.0985 0.1092 0.1016 0.0997 0.0961
"139" 0.575 10000 0.05 15 15 0.934585582624021 1 5 4 0.0112661008924653 0.0106245042145594 0.0114549758730159 0.0113313479516251 0.0117288469201646 0 0.1158 0.1055 0.1036 0.1024 0.0982 0.1042 0.1087 0.1068 0.1056 0.1009 0.1075 0.1075 0.1056 0.1039 0.0995 0.1063 0.1105 0.1094 0.1075 0.1033 0.1098 0.123 0.1011 0.0999 0.0983 0.0948 0.1004 0.1037 0.1021 0.1011 0.0976 0.1024 0.0854 0.0835 0.0784
"140" 0.575 10000 0.05 15 30 0.934585582624021 1 5 4 0.0103145981524129 0.00778924096520763 0.0104293798351882 0.0103673802067749 0.0105705154459797 0 0.1705 0.1102 0.1087 0.107 0.1129 0.1098 0.1142 0.1123 0.11 0.1158 0.1136 0.1115 0.1097 0.1081 0.1138 0.1104 0.115 0.1137 0.111 0.1175 0.1146 0.1309 0.1084 0.1065 0.1051 0.1102 0.1076 0.1111 0.1099 0.108 0.1139 0.1107 0.095 0.0938 0.0914
"141" 0.575 10000 0.05 30 15 0.934585582624021 1 5 4 0.00653766407191629 0.00802574034792368 0.006612462801192 0.00655045768229642 0.00676199367507687 0 0.1092 0.1528 0.1519 0.1517 0.1385 0.1524 0.1551 0.1545 0.154 0.1429 0.1548 0.1551 0.1545 0.1535 0.1408 0.1547 0.157 0.1566 0.156 0.1452 0.1569 0.1618 0.1489 0.1483 0.1476 0.1337 0.1485 0.1504 0.1499 0.1493 0.1377 0.1504 0.1366 0.1344 0.1285
"142" 0.575 10000 0.05 30 30 0.934585582624021 1 5 4 0.00561175653983101 0.00527247683615819 0.00564880587271179 0.00561775538934396 0.00572575193515089 0 0.1939 0.1738 0.1734 0.1731 0.1698 0.1735 0.1756 0.1749 0.1747 0.1725 0.1754 0.1747 0.1744 0.174 0.1707 0.1746 0.1767 0.1764 0.1759 0.1736 0.1766 0.1861 0.1716 0.1708 0.1703 0.165 0.1711 0.1735 0.1733 0.1728 0.1694 0.1733 0.1595 0.1577 0.1543
"143" 0.575 10000 0.05 15 45 0.934585582624021 1 5 4 0.0100010286880188 0.00683004856664574 0.0100836669827018 0.0100423381009388 0.0101787402860186 0 0.1992 0.1137 0.111 0.1088 0.1201 0.1132 0.1174 0.115 0.1132 0.1229 0.1172 0.1143 0.112 0.1098 0.1206 0.114 0.1183 0.116 0.1141 0.1234 0.1178 0.1359 0.1118 0.1096 0.107 0.1182 0.1113 0.1154 0.1132 0.1114 0.1212 0.1147 0.1008 0.0997 0.0979
"144" 0.575 10000 0.05 45 15 0.934585582624021 1 5 4 0.004957203465849 0.00714052059008161 0.00500416981739797 0.0049628427997791 0.00510676040022196 0 0.0956 0.1827 0.1822 0.1812 0.1661 0.1828 0.1845 0.1835 0.1829 0.1707 0.1845 0.1846 0.1837 0.183 0.1682 0.1847 0.1867 0.1859 0.1854 0.1726 0.1871 0.1902 0.1777 0.1769 0.1757 0.1611 0.1776 0.1796 0.1789 0.178 0.1656 0.1793 0.1686 0.1666 0.1611
"145" 0.6 10000 0.05 15 15 0.854615131577143 1 5 4 0.0110963061353935 0.0106437157088123 0.0112855966843034 0.0111629106626354 0.0115522187939643 0 0.1654 0.1509 0.1477 0.1443 0.1389 0.1487 0.1566 0.1538 0.151 0.1446 0.1545 0.1542 0.1512 0.1481 0.1412 0.1521 0.1598 0.1576 0.1544 0.1477 0.1586 0.177 0.1434 0.1413 0.1385 0.1338 0.1419 0.1482 0.1457 0.1435 0.1389 0.1464 0.1227 0.1197 0.1136
"146" 0.6 10000 0.05 15 30 0.854615131577143 1 5 4 0.0102043150279076 0.00780312822671156 0.0103166162044639 0.0102550330748647 0.0104539232932825 0 0.2405 0.1594 0.1563 0.1533 0.1626 0.1582 0.1649 0.1622 0.1589 0.167 0.164 0.1608 0.1578 0.1551 0.1643 0.1601 0.1659 0.164 0.1608 0.1692 0.1654 0.1881 0.1555 0.1533 0.1503 0.1593 0.1543 0.1612 0.1582 0.155 0.164 0.1603 0.1369 0.1356 0.1324
"147" 0.6 10000 0.05 30 15 0.854615131577143 1 5 4 0.0063955321845922 0.00803521436588103 0.00646904310709724 0.00640751729793833 0.00661470666727077 0 0.1737 0.2351 0.2346 0.2338 0.2177 0.2348 0.238 0.2369 0.2362 0.2227 0.2375 0.238 0.237 0.2357 0.2195 0.2374 0.2408 0.2403 0.2393 0.2249 0.2404 0.2457 0.2291 0.2283 0.2275 0.2115 0.2286 0.2317 0.2308 0.2304 0.2169 0.2312 0.2153 0.212 0.2055
"148" 0.6 10000 0.05 30 30 0.854615131577143 1 5 4 0.00552825967027298 0.00528216878531073 0.00556521878246062 0.005534399520926 0.00564015680980796 0 0.2916 0.2646 0.2642 0.2636 0.2576 0.2644 0.2683 0.268 0.2667 0.2623 0.2681 0.2664 0.2657 0.265 0.2597 0.266 0.2703 0.2696 0.2692 0.2639 0.2696 0.2804 0.261 0.2606 0.26 0.2534 0.2607 0.2635 0.2633 0.2628 0.2574 0.2634 0.246 0.244 0.2394
"149" 0.6 10000 0.05 15 45 0.854615131577143 1 5 4 0.00991043807093908 0.00684050058589663 0.00999094374610301 0.00994991494130013 0.010083447482747 0 0.2697 0.1597 0.1574 0.153 0.167 0.1589 0.1632 0.1613 0.1589 0.1712 0.1629 0.1602 0.1584 0.1542 0.1679 0.1598 0.1641 0.1621 0.1601 0.1722 0.1636 0.1915 0.1579 0.1544 0.1509 0.1642 0.1573 0.1616 0.1595 0.1573 0.1688 0.161 0.1414 0.1408 0.1381
"150" 0.6 10000 0.05 45 15 0.854615131577143 1 5 4 0.00482434992284124 0.00714522973425403 0.00487205124115939 0.00483101809559439 0.00497204766878769 0 0.17 0.2918 0.2912 0.2899 0.2697 0.292 0.2947 0.2935 0.2925 0.2757 0.2945 0.2949 0.2938 0.2925 0.2727 0.2948 0.2972 0.2966 0.2957 0.2791 0.2974 0.3009 0.2853 0.2842 0.2828 0.2637 0.2855 0.2884 0.2875 0.2863 0.2687 0.2884 0.2743 0.2711 0.2642
"151" 0.625 10000 0.05 15 15 0.779180012869833 1 5 4 0.0108588445527345 0.0106644860791826 0.011052177707231 0.0109305875736961 0.0113105868005487 1e-04 0.2312 0.2122 0.2097 0.207 0.2002 0.2106 0.2182 0.2154 0.2122 0.2069 0.2164 0.2158 0.2128 0.2099 0.2035 0.2137 0.2209 0.2195 0.2161 0.2101 0.22 0.2413 0.2059 0.2032 0.2 0.1944 0.2046 0.2111 0.2087 0.2059 0.2 0.2093 0.1778 0.174 0.1664
"152" 0.625 10000 0.05 15 30 0.779180012869833 1 5 4 0.0100302371348024 0.00781762884399551 0.0101510825561029 0.0100901414285714 0.0102841439479535 0 0.3208 0.22 0.2171 0.2139 0.2253 0.2185 0.2265 0.2224 0.2192 0.2303 0.2244 0.2214 0.2183 0.2154 0.2271 0.2204 0.2279 0.2248 0.2209 0.2318 0.227 0.2573 0.2166 0.2144 0.2106 0.2211 0.2156 0.2221 0.2193 0.2163 0.2272 0.2212 0.1945 0.1925 0.1888
"153" 0.625 10000 0.05 30 15 0.779180012869833 1 5 4 0.00621637540552046 0.00804056273849607 0.00629490458797057 0.00623401602323177 0.00643631154457892 0 0.2623 0.3421 0.3411 0.3404 0.3174 0.3418 0.3456 0.345 0.3443 0.3245 0.3452 0.3456 0.3444 0.3434 0.3213 0.3451 0.3495 0.3483 0.3472 0.3282 0.3491 0.356 0.3347 0.3333 0.3323 0.3097 0.3339 0.3378 0.337 0.3363 0.3166 0.3376 0.3139 0.3099 0.299
"154" 0.625 10000 0.05 30 30 0.779180012869833 1 5 4 0.00541133493336088 0.00529088924984306 0.00544797478075777 0.00541748247119097 0.00552072638792867 0 0.4149 0.3816 0.3809 0.3802 0.3753 0.381 0.386 0.3851 0.3844 0.3788 0.3852 0.3839 0.3832 0.382 0.3768 0.3833 0.3879 0.3875 0.3865 0.3815 0.3877 0.399 0.3772 0.3768 0.3763 0.371 0.3769 0.3807 0.3798 0.3791 0.3748 0.3802 0.3596 0.3571 0.3524
"155" 0.625 10000 0.05 15 45 0.779180012869833 1 5 4 0.00975724114940294 0.00685175076375811 0.00983929179555698 0.00979867563162489 0.00992896176318598 0 0.3582 0.223 0.2197 0.2148 0.2335 0.2224 0.2289 0.2263 0.2225 0.2379 0.2281 0.2246 0.221 0.2163 0.2345 0.2237 0.23 0.2273 0.224 0.2389 0.2292 0.2603 0.2201 0.2169 0.2134 0.2311 0.2193 0.2268 0.2234 0.2196 0.2353 0.2259 0.1993 0.1979 0.1947
"156" 0.625 10000 0.05 45 15 0.779180012869833 1 5 4 0.00466476593541025 0.00714391240845365 0.0047154922623056 0.00467490847683181 0.00481256574537378 0 0.2786 0.4318 0.4305 0.4288 0.4056 0.4319 0.4342 0.4335 0.4325 0.4126 0.4344 0.4344 0.4336 0.4324 0.4094 0.4345 0.4381 0.4375 0.4355 0.4156 0.4385 0.4411 0.4236 0.4226 0.4211 0.3981 0.4236 0.4268 0.4258 0.4245 0.4051 0.4272 0.4106 0.4064 0.3978
"157" 0.65 10000 0.05 15 15 0.70785029973797 1 5 4 0.010554020725186 0.0106820158365262 0.0107559382716049 0.0106362820660116 0.0110049896888889 1e-04 0.3135 0.288 0.2856 0.2829 0.2761 0.2865 0.2944 0.2916 0.2881 0.2834 0.2923 0.2918 0.2885 0.2855 0.2796 0.2893 0.2974 0.2946 0.2917 0.2868 0.2954 0.3203 0.2826 0.2794 0.2744 0.2682 0.2803 0.2869 0.2853 0.2826 0.2761 0.2857 0.2462 0.2409 0.2319
"158" 0.65 10000 0.05 15 30 0.70785029973797 1 5 4 0.00979203997598646 0.00783404500561167 0.00992284439031807 0.00986284662956881 0.0100509233330995 0 0.4173 0.3004 0.2957 0.2925 0.3061 0.2989 0.3067 0.3034 0.2996 0.3117 0.3053 0.3019 0.2983 0.2939 0.3083 0.3004 0.3085 0.3052 0.3013 0.3135 0.3071 0.3415 0.296 0.293 0.2886 0.3013 0.2944 0.303 0.2989 0.2953 0.308 0.3018 0.2671 0.2646 0.26
"159" 0.65 10000 0.05 30 15 0.70785029973797 1 5 4 0.00600104339613815 0.00804082542087542 0.00608495391473575 0.00602500676032354 0.0062214214004122 0 0.3807 0.4642 0.4628 0.4618 0.4389 0.4635 0.4679 0.4671 0.4661 0.446 0.4672 0.4672 0.4665 0.4655 0.4421 0.4666 0.471 0.4702 0.4693 0.4495 0.4702 0.4789 0.456 0.4546 0.4538 0.4316 0.4551 0.4593 0.4586 0.4574 0.4382 0.4586 0.4348 0.4316 0.4225
"160" 0.65 10000 0.05 30 30 0.70785029973797 1 5 4 0.00526117415398847 0.00529902838983051 0.00529928865900383 0.00526925592614612 0.00536948046851852 0 0.5504 0.5138 0.5129 0.5117 0.5051 0.5133 0.5185 0.5177 0.5169 0.5111 0.5177 0.5165 0.515 0.5139 0.5073 0.5151 0.5205 0.5198 0.5188 0.5133 0.52 0.5335 0.5077 0.5071 0.5065 0.4997 0.5073 0.5127 0.5116 0.5106 0.5055 0.5119 0.4877 0.4856 0.4804
"161" 0.65 10000 0.05 15 45 0.70785029973797 1 5 4 0.00954089037612674 0.00686361270140197 0.0096185887281991 0.00957859603156788 0.00970504736384843 0 0.4601 0.3003 0.296 0.2921 0.3146 0.2988 0.3077 0.304 0.299 0.32 0.3065 0.3018 0.2975 0.293 0.3162 0.3008 0.3095 0.3051 0.3013 0.3212 0.3085 0.3478 0.297 0.2934 0.2894 0.3098 0.2962 0.3042 0.3013 0.2964 0.3172 0.3037 0.2731 0.2714 0.2677
"162" 0.65 10000 0.05 45 15 0.70785029973797 1 5 4 0.00447949442017456 0.00713514071981586 0.00453239948515134 0.00449244131705058 0.0046261058481556 0 0.4182 0.5863 0.5859 0.5842 0.5595 0.5863 0.5901 0.5892 0.5874 0.5655 0.5899 0.5901 0.589 0.5872 0.5621 0.59 0.5931 0.5925 0.5915 0.57 0.5931 0.597 0.5791 0.5778 0.5763 0.5512 0.5791 0.5827 0.5816 0.58 0.5591 0.5827 0.5642 0.561 0.5512
"163" 0.675 10000 0.05 15 15 0.640251664904069 1 5 4 0.0101822348275711 0.0106951208173691 0.0103896835273369 0.0102723436583522 0.0106288837223594 1e-04 0.4058 0.3711 0.3679 0.3637 0.3584 0.3686 0.3784 0.3753 0.3713 0.3656 0.3763 0.3747 0.3717 0.3671 0.3613 0.3718 0.381 0.3788 0.3746 0.3705 0.379 0.4073 0.3641 0.3612 0.3568 0.3506 0.3619 0.3705 0.3681 0.364 0.3588 0.3684 0.3259 0.3206 0.3112
"164" 0.675 10000 0.05 15 30 0.640251664904069 1 5 4 0.00948948602253469 0.00784895802469136 0.00963470712278781 0.00957591779237365 0.00975754140654787 0 0.5117 0.3885 0.3836 0.379 0.3949 0.3868 0.3953 0.3913 0.3877 0.4011 0.3934 0.3903 0.386 0.3807 0.397 0.3888 0.3972 0.3928 0.3897 0.4034 0.3958 0.4334 0.3836 0.3799 0.3749 0.3909 0.382 0.3911 0.3877 0.3827 0.3972 0.3902 0.3496 0.3467 0.3403
"165" 0.675 10000 0.05 30 15 0.640251664904069 1 5 4 0.00575045019435827 0.00803268675645342 0.00584113848202883 0.00578244962780514 0.00597217658745971 0 0.5083 0.5902 0.589 0.5882 0.566 0.5896 0.5944 0.5933 0.5921 0.5728 0.5937 0.5943 0.5928 0.5913 0.5699 0.5932 0.5986 0.5975 0.5966 0.5753 0.5979 0.6072 0.5813 0.5805 0.5794 0.5584 0.5805 0.5859 0.5847 0.5835 0.5653 0.5853 0.5613 0.5574 0.5488
"166" 0.675 10000 0.05 30 30 0.640251664904069 1 5 4 0.00507802167367086 0.00530470557124922 0.00511697532992763 0.00508754267773521 0.0051843997702332 0 0.6806 0.6466 0.6455 0.6443 0.6399 0.6457 0.6499 0.6496 0.6488 0.644 0.6496 0.6483 0.6475 0.6468 0.6418 0.6477 0.6516 0.6508 0.6504 0.6459 0.651 0.664 0.6418 0.6409 0.6403 0.6355 0.641 0.6453 0.6449 0.6444 0.6403 0.6449 0.6232 0.6211 0.6156
"167" 0.675 10000 0.05 15 45 0.640251664904069 1 5 4 0.00926092080525468 0.00687553871102741 0.00933625435732991 0.00929701758804981 0.00941929430679596 0 0.5621 0.3962 0.391 0.3853 0.4114 0.3941 0.4035 0.4002 0.3951 0.418 0.4027 0.3974 0.3921 0.3862 0.4135 0.396 0.4052 0.401 0.3966 0.4191 0.4044 0.4462 0.3928 0.3876 0.3822 0.4078 0.391 0.4008 0.3969 0.3916 0.4143 0.4001 0.3587 0.3573 0.3535
"168" 0.675 10000 0.05 45 15 0.640251664904069 1 5 4 0.00426963350818278 0.00711528696379996 0.00432605098320061 0.00428687906970944 0.00441617904293388 0 0.5725 0.7289 0.7284 0.727 0.7055 0.7289 0.7309 0.7303 0.7299 0.7123 0.7309 0.7313 0.7305 0.7295 0.7091 0.7313 0.7341 0.7335 0.7325 0.7145 0.7342 0.7378 0.7229 0.7219 0.7207 0.6979 0.723 0.7253 0.7244 0.7234 0.705 0.7254 0.7112 0.7073 0.699
"169" 0.7 10000 0.05 15 15 0.576056404919055 1 5 4 0.00974397192158883 0.0107042899106003 0.00995809897707231 0.0098438715696649 0.0101861010962963 2e-04 0.4995 0.464 0.4607 0.456 0.4517 0.4615 0.4702 0.467 0.4639 0.4612 0.4674 0.467 0.4641 0.4597 0.4562 0.4648 0.4738 0.4708 0.4669 0.4646 0.4714 0.5006 0.4575 0.4538 0.4499 0.4444 0.4544 0.464 0.4615 0.4572 0.4538 0.4618 0.4142 0.4093 0.3989
"170" 0.7 10000 0.05 15 30 0.576056404919055 1 5 4 0.00912241550288393 0.00786232766554433 0.00926262151249772 0.00920537173508484 0.00937994573300493 0 0.6107 0.4819 0.4783 0.4736 0.4892 0.4809 0.4895 0.4856 0.4815 0.4954 0.4874 0.4836 0.4801 0.476 0.4914 0.4825 0.4912 0.4872 0.4832 0.4977 0.4904 0.5267 0.4786 0.4747 0.4689 0.4851 0.4775 0.4849 0.4816 0.4782 0.4916 0.4837 0.4407 0.4378 0.4319
"171" 0.7 10000 0.05 30 15 0.576056404919055 1 5 4 0.00546556681679989 0.00801476099887767 0.00556289637900626 0.00550574489630846 0.00568807488526965 0 0.6375 0.7133 0.7124 0.712 0.693 0.7128 0.7158 0.715 0.7144 0.6995 0.7154 0.7157 0.7152 0.7142 0.6964 0.7155 0.7178 0.7171 0.7169 0.7024 0.7172 0.7253 0.7077 0.7067 0.7062 0.6864 0.7068 0.7111 0.7103 0.7098 0.6929 0.7106 0.6887 0.6846 0.6762
"172" 0.7 10000 0.05 30 30 0.576056404919055 1 5 4 0.0048621686859596 0.00530812694601381 0.00490340320987654 0.00487474227962009 0.00496778912990398 0 0.7925 0.761 0.7603 0.7597 0.7561 0.7604 0.7629 0.7623 0.7619 0.7591 0.7624 0.7618 0.7613 0.761 0.7577 0.7614 0.7641 0.7637 0.763 0.7609 0.7637 0.775 0.7579 0.7573 0.7563 0.7521 0.7573 0.7605 0.76 0.7594 0.7563 0.7602 0.7441 0.7422 0.738
"173" 0.7 10000 0.05 15 45 0.576056404919055 1 5 4 0.00891694144846649 0.00688803237078887 0.0089910987009424 0.00895284925961556 0.0090703196635335 0 0.6632 0.4891 0.4846 0.479 0.505 0.4883 0.4977 0.4942 0.4889 0.5104 0.4964 0.491 0.4857 0.4809 0.5063 0.4895 0.4991 0.4952 0.4898 0.5121 0.4979 0.5402 0.4866 0.481 0.4764 0.5017 0.4852 0.4953 0.4905 0.4855 0.5074 0.4943 0.4521 0.4509 0.4458
"174" 0.7 10000 0.05 45 15 0.576056404919055 1 5 4 0.00403633019454774 0.00708400077422055 0.00409672492116937 0.00405859874672652 0.00418278390391075 0 0.7173 0.8364 0.8354 0.835 0.8216 0.8366 0.8384 0.8379 0.8372 0.8257 0.8383 0.8386 0.838 0.8369 0.8236 0.8385 0.841 0.8402 0.8397 0.8275 0.8409 0.8435 0.8328 0.8322 0.8312 0.8169 0.8327 0.834 0.8338 0.8334 0.8212 0.834 0.825 0.8228 0.8178
"175" 0.725 10000 0.05 15 15 0.514976176296255 1 5 4 0.00923979288855115 0.0107053157088123 0.00944930003527337 0.00933874421264802 0.00966577007187929 3e-04 0.6047 0.564 0.5607 0.5552 0.5504 0.5616 0.5706 0.5675 0.5639 0.5596 0.5685 0.5677 0.5638 0.5598 0.5548 0.5646 0.574 0.5715 0.5676 0.5639 0.5717 0.6045 0.556 0.5513 0.546 0.5418 0.5525 0.5636 0.5615 0.5559 0.5528 0.5616 0.5081 0.5026 0.4932
"176" 0.725 10000 0.05 15 30 0.514976176296255 1 5 4 0.00869073863653211 0.00787637244668911 0.0088234768953354 0.00876812717691419 0.00893463123584234 0 0.7123 0.5774 0.5732 0.5684 0.5857 0.576 0.585 0.5821 0.5767 0.5945 0.5835 0.58 0.5752 0.5704 0.5882 0.5777 0.5878 0.5836 0.579 0.5965 0.5862 0.6282 0.574 0.5693 0.5637 0.5822 0.5721 0.5817 0.5778 0.5731 0.5888 0.5806 0.5352 0.5328 0.5276
"177" 0.725 10000 0.05 30 15 0.514976176296255 1 5 4 0.00514741491776913 0.00798418827160494 0.00524959049261084 0.00519439400109469 0.00536832349645442 0 0.7575 0.8163 0.8154 0.8141 0.8 0.8152 0.8188 0.8179 0.8172 0.8044 0.8181 0.8183 0.8178 0.8168 0.8021 0.8179 0.8207 0.8201 0.8198 0.8062 0.8205 0.8267 0.8104 0.8098 0.8094 0.7952 0.8098 0.8138 0.8127 0.812 0.8 0.813 0.7964 0.7941 0.7877
"178" 0.725 10000 0.05 30 30 0.514976176296255 1 5 4 0.00461394841251787 0.0053083437225361 0.00465418642401022 0.00462645837473026 0.00471523684711934 0 0.883 0.8594 0.859 0.8585 0.8563 0.8591 0.8623 0.8613 0.8611 0.8585 0.8616 0.8609 0.8604 0.8598 0.8574 0.8605 0.863 0.8624 0.8623 0.86 0.8627 0.8699 0.8575 0.8567 0.8562 0.8532 0.8567 0.8591 0.8588 0.8585 0.8566 0.859 0.8457 0.8438 0.8407
"179" 0.725 10000 0.05 15 45 0.514976176296255 1 5 4 0.00850862801221768 0.00690063456790123 0.00857049025884952 0.00853348242299539 0.00864557953670614 0 0.7569 0.5893 0.584 0.5794 0.6065 0.5884 0.5988 0.5943 0.5888 0.6128 0.5974 0.5908 0.5854 0.5808 0.6081 0.5893 0.5998 0.5956 0.5899 0.6142 0.5993 0.6471 0.5862 0.5813 0.5773 0.604 0.5847 0.5955 0.591 0.5851 0.6096 0.5949 0.5505 0.5484 0.5446
"180" 0.725 10000 0.05 45 15 0.514976176296255 1 5 4 0.00378077484864818 0.00703649717514124 0.0038446518782178 0.00380777676482639 0.00392631142747509 0 0.8368 0.9191 0.9188 0.9185 0.9085 0.919 0.9201 0.9199 0.9196 0.9118 0.9201 0.9203 0.9198 0.9194 0.9096 0.9201 0.9209 0.9207 0.9204 0.9137 0.9209 0.9223 0.9168 0.9166 0.916 0.9058 0.9168 0.9181 0.9178 0.9173 0.9084 0.9182 0.911 0.9093 0.9059
"181" 0.75 10000 0.05 15 15 0.456756078149704 1 5 4 0.00867032619856246 0.0107031090676884 0.00889731971781305 0.00879140054421769 0.00910038372565158 4e-04 0.707 0.6633 0.6589 0.6539 0.651 0.6599 0.6704 0.667 0.6633 0.6595 0.6679 0.6671 0.6631 0.6584 0.6539 0.6639 0.6735 0.6712 0.667 0.6634 0.6714 0.7017 0.6549 0.6512 0.645 0.6434 0.6518 0.6631 0.6604 0.6549 0.6521 0.6606 0.6078 0.6026 0.5917
"182" 0.75 10000 0.05 15 30 0.456756078149704 1 5 4 0.00819442865324799 0.00788974034792368 0.00834377454114213 0.00829075713981633 0.0084480274097887 1e-04 0.7976 0.6786 0.6742 0.6689 0.6872 0.6764 0.6855 0.683 0.6782 0.6928 0.6845 0.6809 0.6753 0.6712 0.689 0.6784 0.6876 0.6838 0.6796 0.6948 0.6857 0.7216 0.6748 0.6704 0.6644 0.6842 0.6727 0.683 0.6792 0.6741 0.6903 0.6817 0.6331 0.6298 0.6238
"183" 0.75 10000 0.05 30 15 0.456756078149704 1 5 4 0.00479706093448146 0.00794014910213243 0.00490943093960956 0.00485658376026273 0.00502099790624582 0 0.8551 0.8961 0.8957 0.8954 0.8855 0.8955 0.898 0.8978 0.8974 0.8883 0.8975 0.8979 0.8972 0.8968 0.8866 0.8974 0.8999 0.8996 0.899 0.89 0.8997 0.9035 0.8934 0.893 0.8928 0.8829 0.893 0.8949 0.8946 0.8944 0.8851 0.8947 0.8833 0.8812 0.877
"184" 0.75 10000 0.05 30 30 0.456756078149704 1 5 4 0.00433373170606743 0.00530462343063402 0.00437485670923797 0.00434825319717855 0.00443235161941015 0 0.9427 0.9261 0.9256 0.9255 0.9238 0.9256 0.9276 0.9273 0.927 0.9262 0.9273 0.9268 0.9263 0.9262 0.9244 0.9263 0.928 0.928 0.9279 0.9269 0.928 0.9335 0.9246 0.9244 0.9237 0.9219 0.9245 0.9265 0.926 0.9255 0.9241 0.926 0.9149 0.9139 0.9122
"185" 0.75 10000 0.05 15 45 0.456756078149704 1 5 4 0.0080357164046931 0.00691284381669805 0.00809576302638377 0.00806021080897155 0.00816643769767121 1e-04 0.8363 0.693 0.6881 0.6833 0.7086 0.6918 0.7015 0.6983 0.6922 0.7149 0.7006 0.6945 0.6898 0.6843 0.7101 0.6931 0.7025 0.6993 0.6934 0.7154 0.7018 0.74 0.6903 0.6853 0.6808 0.7066 0.689 0.6992 0.6951 0.6893 0.7119 0.6981 0.6531 0.6517 0.6477
"186" 0.75 10000 0.05 45 15 0.456756078149704 1 5 4 0.00350419609262342 0.00697139939317849 0.00357390588922737 0.00353855131990095 0.00365078949625222 0 0.9188 0.9661 0.9661 0.966 0.9606 0.9661 0.9668 0.9666 0.9664 0.9622 0.9667 0.9666 0.9665 0.9664 0.9613 0.9667 0.9671 0.9671 0.967 0.9629 0.9672 0.9681 0.965 0.9646 0.9645 0.9589 0.9649 0.9654 0.9652 0.9651 0.9605 0.9654 0.9618 0.9607 0.9591
"187" 0.775 10000 0.05 15 15 0.401169792759092 1 5 4 0.00803626053183864 0.0106865389527458 0.00826405791887125 0.00816330557319224 0.00845372236378601 9e-04 0.7937 0.7527 0.7488 0.7448 0.7424 0.7493 0.7589 0.7562 0.7527 0.7496 0.7566 0.756 0.7524 0.748 0.7451 0.7528 0.761 0.7592 0.7558 0.7539 0.7595 0.7883 0.746 0.7432 0.7387 0.7379 0.7435 0.7533 0.7504 0.7459 0.7441 0.7509 0.7036 0.6985 0.6894
"188" 0.775 10000 0.05 15 30 0.401169792759092 1 5 4 0.00763351557789464 0.00789917620650954 0.0077895141099556 0.00773912977498023 0.00788682972414199 1e-04 0.8648 0.7669 0.7636 0.7605 0.7738 0.7652 0.7722 0.7695 0.7662 0.7777 0.7712 0.768 0.7645 0.7615 0.7751 0.7664 0.7732 0.7707 0.7675 0.7788 0.7723 0.802 0.7644 0.7613 0.7566 0.7712 0.7632 0.77 0.7674 0.7639 0.7761 0.7689 0.7268 0.7245 0.7199
"189" 0.775 10000 0.05 30 15 0.401169792759092 1 5 4 0.00441561076625388 0.00787668815937149 0.00453634886760324 0.0044861202055586 0.00464061044570266 0 0.9244 0.9465 0.9463 0.946 0.9393 0.9462 0.9482 0.9479 0.9475 0.942 0.9478 0.9479 0.9477 0.9474 0.9407 0.9477 0.949 0.949 0.9486 0.9426 0.9488 0.9526 0.9445 0.9442 0.9439 0.9376 0.9442 0.9459 0.9454 0.9452 0.9395 0.9453 0.9376 0.9368 0.9349
"190" 0.775 10000 0.05 30 30 0.401169792759092 1 5 4 0.00402192309039552 0.0052958527306968 0.00406362262239251 0.00403839188987243 0.0041171985866941 0 0.9769 0.9678 0.9678 0.9677 0.967 0.9678 0.9684 0.9683 0.9682 0.9679 0.9683 0.9681 0.968 0.9679 0.9675 0.968 0.9688 0.9687 0.9685 0.9681 0.9687 0.9716 0.9675 0.9674 0.9673 0.9661 0.9674 0.9678 0.9678 0.9677 0.9672 0.9678 0.9617 0.9611 0.9602
"191" 0.775 10000 0.05 15 45 0.401169792759092 1 5 4 0.00749799698005506 0.00692401389412011 0.00754835148878556 0.00751456360465323 0.00761429061661095 1e-04 0.8948 0.7788 0.775 0.7706 0.7912 0.778 0.7854 0.7818 0.7785 0.7954 0.7839 0.7798 0.7763 0.7714 0.7923 0.7787 0.7864 0.7826 0.7789 0.796 0.7854 0.8147 0.777 0.7726 0.769 0.7899 0.7762 0.7832 0.7797 0.7765 0.7938 0.7824 0.7431 0.7416 0.739
"192" 0.775 10000 0.05 45 15 0.401169792759092 1 5 4 0.0032078561071569 0.00688197861477296 0.00328262495573014 0.00324909267935083 0.00335430149602841 0 0.9702 0.9874 0.9873 0.9873 0.9849 0.9873 0.9877 0.9877 0.9875 0.9857 0.9877 0.9877 0.9877 0.9875 0.9852 0.9878 0.988 0.9879 0.9879 0.9858 0.988 0.9884 0.9869 0.9868 0.9867 0.9844 0.9869 0.9873 0.9873 0.9872 0.985 0.9872 0.9857 0.985 0.9842
"193" 0.8 10000 0.05 15 15 0.34801556837646 1 5 4 0.00733833800091497 0.0106606252873563 0.00757635174603175 0.00748190141093474 0.00775113201426612 0.0013 0.8622 0.8302 0.8274 0.8243 0.8233 0.8277 0.8351 0.8329 0.8301 0.8297 0.8334 0.8323 0.8298 0.827 0.8254 0.83 0.8372 0.8351 0.8322 0.8318 0.8353 0.8565 0.8257 0.8236 0.8208 0.8193 0.8236 0.8313 0.8284 0.8254 0.825 0.8286 0.7898 0.7836 0.7766
"194" 0.8 10000 0.05 15 30 0.34801556837646 1 5 4 0.00700808056689277 0.00790795993265993 0.0071697310527276 0.00712253328893754 0.00725925242514816 2e-04 0.9174 0.8398 0.8371 0.8342 0.8454 0.8382 0.8439 0.8418 0.8395 0.8493 0.8431 0.8407 0.8378 0.8355 0.8463 0.8395 0.8443 0.8427 0.8402 0.8502 0.844 0.8693 0.8373 0.8354 0.8318 0.8435 0.8366 0.8423 0.8399 0.8372 0.8477 0.8411 0.8058 0.804 0.8004
"195" 0.8 10000 0.05 30 15 0.34801556837646 1 5 4 0.0040042048191365 0.00779350016835017 0.00413605100346652 0.00408899759168035 0.00423204549917898 0 0.9655 0.9778 0.9778 0.9776 0.9737 0.9777 0.9789 0.9785 0.9785 0.9752 0.9785 0.9784 0.9783 0.9782 0.9744 0.9782 0.9794 0.9793 0.979 0.9757 0.979 0.9806 0.9768 0.9763 0.9762 0.9727 0.9765 0.9775 0.9772 0.9772 0.9739 0.9773 0.9724 0.972 0.971
"196" 0.8 10000 0.05 30 30 0.34801556837646 1 5 4 0.00367895710914188 0.00528162708725675 0.00372227648786718 0.00369864396463646 0.00377161100390946 0 0.9912 0.9863 0.9863 0.9863 0.9857 0.9863 0.9868 0.9866 0.9864 0.9864 0.9866 0.9863 0.9863 0.9863 0.986 0.9863 0.987 0.9869 0.9869 0.9865 0.9869 0.9892 0.9859 0.9859 0.9857 0.9856 0.9859 0.9863 0.9863 0.9863 0.986 0.9863 0.9843 0.9843 0.984
"197" 0.8 10000 0.05 15 45 0.34801556837646 1 5 4 0.00689530931787194 0.00693519972797656 0.00694159347335792 0.00690990253576328 0.00700236947676781 2e-04 0.9383 0.8521 0.8485 0.8456 0.8612 0.8512 0.857 0.8548 0.8514 0.8642 0.8565 0.8529 0.8496 0.8465 0.8626 0.8519 0.8574 0.8556 0.8521 0.865 0.8569 0.8796 0.8504 0.8467 0.8448 0.8603 0.8495 0.8561 0.8534 0.8497 0.8635 0.8552 0.8216 0.8202 0.8175
"198" 0.8 10000 0.05 45 15 0.34801556837646 1 5 4 0.00289304622410508 0.00676720874659971 0.00297697631090446 0.00294555837617801 0.00304300126179477 0 0.9891 0.9965 0.9964 0.9964 0.9955 0.9965 0.9965 0.9965 0.9965 0.9956 0.9965 0.9965 0.9965 0.9965 0.9956 0.9965 0.9968 0.9967 0.9967 0.9957 0.9968 0.997 0.9963 0.9963 0.9963 0.9952 0.9963 0.9963 0.9963 0.9963 0.9955 0.9963 0.9955 0.9955 0.9953
"199" 0.825 10000 0.05 15 15 0.297112865376228 1 5 4 0.00657734884560338 0.0106217356321839 0.00680573841269841 0.00671882344671202 0.00696410918628258 0.0024 0.92 0.8934 0.8914 0.8892 0.8888 0.8914 0.8973 0.8957 0.8934 0.8939 0.8959 0.895 0.8933 0.8908 0.8899 0.8936 0.8986 0.897 0.8948 0.8952 0.8971 0.9141 0.8905 0.8893 0.8854 0.8859 0.8894 0.8951 0.8928 0.8904 0.8902 0.8929 0.8618 0.8587 0.8536
"200" 0.825 10000 0.05 15 30 0.297112865376228 1 5 4 0.00631825142105173 0.00791423114478114 0.00648578262117618 0.00644248054916986 0.00656662490506328 5e-04 0.9565 0.8996 0.8974 0.8952 0.9045 0.8988 0.9032 0.9016 0.8994 0.9078 0.9024 0.9004 0.8982 0.896 0.9051 0.8992 0.9037 0.9024 0.9 0.9083 0.903 0.9202 0.8981 0.896 0.8945 0.9033 0.897 0.902 0.9005 0.898 0.906 0.9014 0.8739 0.8732 0.8709
"201" 0.825 10000 0.05 30 15 0.297112865376228 1 5 4 0.00356401413335045 0.0076848524691358 0.0037034623979809 0.00366017128747795 0.00379047858469595 0 0.988 0.9926 0.9926 0.9926 0.991 0.9926 0.993 0.9929 0.9928 0.9913 0.9929 0.9929 0.9929 0.9927 0.991 0.9928 0.993 0.993 0.993 0.9914 0.993 0.9933 0.9919 0.9916 0.9915 0.9907 0.9918 0.9925 0.9925 0.9925 0.991 0.9925 0.9905 0.9901 0.99
"202" 0.825 10000 0.05 30 30 0.297112865376228 1 5 4 0.00330529543686201 0.00526016701192718 0.00334805201575138 0.00332630744531789 0.00339278632877229 0 0.9977 0.9956 0.9956 0.9956 0.9954 0.9956 0.9959 0.9959 0.9958 0.9957 0.9959 0.9956 0.9956 0.9956 0.9956 0.9956 0.9959 0.9959 0.9959 0.9957 0.9959 0.9962 0.9956 0.9955 0.9954 0.9954 0.9955 0.9956 0.9956 0.9956 0.9956 0.9956 0.9948 0.9947 0.9945
"203" 0.825 10000 0.05 15 45 0.297112865376228 1 5 4 0.00622753807918031 0.00694558409709144 0.0062594044170096 0.00623024551778811 0.00631451283458822 3e-04 0.9682 0.9098 0.9082 0.906 0.9174 0.9091 0.9135 0.9117 0.9093 0.9195 0.9131 0.9107 0.9085 0.9067 0.9176 0.9099 0.9139 0.9124 0.91 0.9204 0.9135 0.9323 0.9089 0.9074 0.9053 0.9158 0.9086 0.9128 0.9108 0.9089 0.9188 0.9121 0.8871 0.8861 0.8849
"204" 0.825 10000 0.05 45 15 0.297112865376228 1 5 4 0.00256108347259978 0.00662066578782172 0.00265288225036966 0.00262396464610835 0.00271273376056522 0 0.9978 0.9993 0.9993 0.9992 0.9992 0.9993 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992
"205" 0.85 10000 0.05 15 15 0.248299569781406 1 5 4 0.00575412471837432 0.0105648643678161 0.0059919315696649 0.00591352071050642 0.00613284091303155 0.0055 0.9584 0.9397 0.9386 0.9372 0.9372 0.9387 0.941 0.9403 0.9397 0.9399 0.9403 0.9403 0.9392 0.938 0.9382 0.9393 0.9419 0.9407 0.9401 0.9403 0.9407 0.9539 0.9386 0.9374 0.9351 0.9355 0.9374 0.9403 0.9395 0.9384 0.9383 0.9395 0.9181 0.916 0.9131
"206" 0.85 10000 0.05 15 30 0.248299569781406 1 5 4 0.00556419712135247 0.00791585931537598 0.00574185527093596 0.00570280710150216 0.00581382487211715 0.0016 0.9793 0.9445 0.9428 0.9405 0.9483 0.9435 0.9474 0.9457 0.944 0.9498 0.9466 0.945 0.9432 0.9416 0.9486 0.944 0.9478 0.9465 0.9449 0.9502 0.9472 0.9584 0.9433 0.9419 0.9394 0.9473 0.9426 0.9463 0.945 0.9432 0.9492 0.9458 0.9253 0.9244 0.9228
"207" 0.85 10000 0.05 30 15 0.248299569781406 1 5 4 0.00309623532232555 0.00754693484848485 0.00325456046889254 0.00321558831295992 0.00333185817704123 1e-04 0.9958 0.998 0.998 0.998 0.9971 0.998 0.998 0.998 0.998 0.9974 0.998 0.998 0.998 0.998 0.9973 0.998 0.998 0.998 0.998 0.9975 0.998 0.9982 0.9976 0.9976 0.9976 0.9969 0.9976 0.9979 0.9979 0.9979 0.9972 0.9979 0.9969 0.9966 0.9965
"208" 0.85 10000 0.05 30 30 0.248299569781406 1 5 4 0.00290142326013008 0.00523083104205901 0.00294539234355045 0.00292583477991368 0.0029851612223251 0 0.9992 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9987 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9985 0.9984 0.9984 0.9984
"209" 0.85 10000 0.05 15 45 0.248299569781406 1 5 4 0.00549460802924334 0.00695498328102113 0.00551345108688294 0.00548720227050042 0.00556250410229251 0.0012 0.9861 0.9513 0.9504 0.9484 0.9551 0.951 0.9532 0.9524 0.9513 0.9566 0.953 0.9516 0.9506 0.9487 0.9555 0.9513 0.9533 0.9526 0.9514 0.9567 0.9531 0.9643 0.9509 0.9495 0.9474 0.955 0.9507 0.9529 0.952 0.9508 0.9564 0.9525 0.9343 0.9339 0.9332
"210" 0.85 10000 0.05 45 15 0.248299569781406 1 5 4 0.00221330601078292 0.00643740313873195 0.00231592751643418 0.00228990871305649 0.00236912706073235 0 0.9996 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"211" 0.875 10000 0.05 15 15 0.201429617681783 1 5 4 0.00486953501884236 0.0104919918263091 0.00512751315696649 0.00505891533383724 0.00524962583264746 0.0125 0.9801 0.9703 0.97 0.9687 0.9691 0.9701 0.9714 0.9711 0.9703 0.9708 0.9712 0.971 0.9703 0.9696 0.9697 0.9704 0.9717 0.9714 0.9707 0.9712 0.9714 0.9778 0.9699 0.9687 0.9676 0.9678 0.9687 0.9712 0.9704 0.9697 0.97 0.9705 0.9558 0.954 0.9517
"212" 0.875 10000 0.05 15 30 0.201429617681783 1 5 4 0.00474612468022417 0.00791443877665544 0.00493686838715563 0.00490273751687648 0.00499916344506071 0.0057 0.992 0.9737 0.9728 0.9718 0.9757 0.9733 0.9749 0.9743 0.9735 0.9761 0.9746 0.9739 0.9732 0.9721 0.9758 0.9735 0.9751 0.9745 0.9738 0.9762 0.9749 0.9804 0.9734 0.9725 0.9717 0.9752 0.9729 0.9745 0.9739 0.9731 0.9761 0.9742 0.962 0.9609 0.9604
"213" 0.875 10000 0.05 30 15 0.201429617681783 1 5 4 0.00260208788119223 0.00737741672278339 0.00277888920270024 0.00274478863711002 0.00284585498691372 3e-04 0.9997 0.9998 0.9998 0.9998 0.9997 0.9998 0.9998 0.9998 0.9998 0.9997 0.9998 0.9998 0.9998 0.9998 0.9997 0.9998 0.9999 0.9999 0.9999 0.9997 0.9999 0.9999 0.9998 0.9998 0.9997 0.9997 0.9998 0.9998 0.9998 0.9998 0.9997 0.9998 0.9997 0.9997 0.9996
"214" 0.875 10000 0.05 30 30 0.201429617681783 1 5 4 0.00246784724042687 0.00519212565913371 0.00251957479565773 0.00250250276533668 0.00255395982952675 0 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9998 0.9998 0.9998
"215" 0.875 10000 0.05 15 45 0.201429617681783 1 5 4 0.00469648112883748 0.00696333808328102 0.00472522933675378 0.00470233058094169 0.00476765118385739 0.0042 0.9952 0.9768 0.9762 0.9753 0.9792 0.9767 0.9783 0.9774 0.9767 0.9799 0.9779 0.9768 0.9763 0.9754 0.9794 0.9767 0.9783 0.9777 0.9768 0.98 0.9781 0.9835 0.9767 0.9757 0.9747 0.9791 0.9765 0.978 0.9769 0.9765 0.9798 0.9776 0.9681 0.9677 0.9672
"216" 0.875 10000 0.05 45 15 0.201429617681783 1 5 4 0.00185107070234637 0.00621131866499268 0.0019683544863093 0.00194563196764826 0.0020143583468986 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"217" 0.9 10000 0.05 15 15 0.156371002397568 1 5 4 0.0039244819323652 0.0103953203065134 0.0041881660670194 0.00413130590073066 0.00428908842359396 0.0308 0.9946 0.9893 0.9889 0.9887 0.9889 0.989 0.9896 0.9894 0.9893 0.9894 0.9894 0.9894 0.9892 0.9888 0.989 0.9892 0.9898 0.9896 0.9894 0.9895 0.9896 0.9921 0.9889 0.9887 0.9883 0.9883 0.9887 0.9894 0.9891 0.9888 0.9889 0.9891 0.9833 0.9829 0.9816
"218" 0.9 10000 0.05 15 30 0.156371002397568 1 5 4 0.00386427507579716 0.00790782777777778 0.00405196206349206 0.00402348701635954 0.00410376008524397 0.0188 0.998 0.9896 0.9889 0.9887 0.9902 0.9893 0.99 0.9899 0.9895 0.9905 0.9899 0.9898 0.9892 0.9888 0.9902 0.9895 0.99 0.9899 0.9897 0.9906 0.99 0.9925 0.9894 0.9888 0.9885 0.9902 0.9889 0.9899 0.9898 0.9892 0.9903 0.9899 0.9836 0.9831 0.9829
"219" 0.9 10000 0.05 30 15 0.156371002397568 1 5 4 0.00208281042529323 0.0071663347362514 0.00227266269902086 0.00224424914431673 0.00232837382388723 0.001 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"220" 0.9 10000 0.05 30 30 0.156371002397568 1 5 4 0.00200509280818185 0.00514150207156309 0.00206269507875692 0.00204852305639964 0.00209114758179012 9e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"221" 0.9 10000 0.05 15 45 0.156371002397568 1 5 4 0.00383315283354003 0.00697030799330404 0.0038595504202519 0.00384060288867511 0.00389456826774189 0.0148 0.9991 0.9912 0.991 0.9908 0.9929 0.9912 0.9918 0.9914 0.9912 0.9931 0.9916 0.9912 0.9911 0.9908 0.9929 0.9912 0.992 0.9914 0.9912 0.9931 0.9916 0.9951 0.9912 0.9909 0.9907 0.9928 0.9911 0.9918 0.9912 0.9911 0.9929 0.9914 0.9869 0.9869 0.9868
"222" 0.9 10000 0.05 45 15 0.156371002397568 1 5 4 0.00147574969942771 0.00593254521866499 0.00160685835462206 0.00158796656743805 0.00164499986577276 2e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"223" 0.925 10000 0.05 15 15 0.113004072335411 1 5 4 0.0029198964147629 0.0102722526181354 0.00319499195767196 0.00315076353237591 0.00327374743045267 0.0776 0.9991 0.9968 0.9967 0.9966 0.9968 0.9967 0.9971 0.997 0.9968 0.9971 0.997 0.9968 0.9967 0.9967 0.9968 0.9967 0.9972 0.9971 0.9968 0.9971 0.9971 0.9985 0.9963 0.9962 0.996 0.9962 0.9962 0.9967 0.9963 0.9963 0.9966 0.9963 0.9947 0.9944 0.9935
"224" 0.925 10000 0.05 15 30 0.113004072335411 1 5 4 0.00291891992551764 0.0078961290684624 0.00310833523018914 0.00308615904032111 0.00314903378619338 0.0458 0.9999 0.997 0.997 0.997 0.9974 0.997 0.9973 0.997 0.997 0.9976 0.9971 0.997 0.997 0.997 0.9974 0.997 0.9973 0.9971 0.997 0.9976 0.9972 0.9985 0.997 0.997 0.997 0.9974 0.997 0.9972 0.997 0.997 0.9976 0.997 0.995 0.995 0.9949
"225" 0.925 10000 0.05 30 15 0.113004072335411 1 5 4 0.00153965764718628 0.00691073288439955 0.00174977350544305 0.00172767998966125 0.00179357637364769 0.0077 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"226" 0.925 10000 0.05 30 30 0.113004072335411 1 5 4 0.0015137019505124 0.0050784144695543 0.00157769154959557 0.00156669995500653 0.00160000157246228 0.0042 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"227" 0.925 10000 0.05 15 45 0.113004072335411 1 5 4 0.00290464906116515 0.00697447928436911 0.00293047719523275 0.002915840037233 0.00295788228674253 0.0416 0.9999 0.9979 0.9977 0.9973 0.9986 0.9979 0.9982 0.998 0.9979 0.9988 0.998 0.9979 0.9977 0.9973 0.9986 0.9979 0.9983 0.998 0.9979 0.9988 0.9981 0.9992 0.9979 0.9975 0.9973 0.9985 0.9978 0.9981 0.9979 0.9979 0.9988 0.998 0.996 0.996 0.9959
"228" 0.925 10000 0.05 45 15 0.113004072335411 1 5 4 0.00108872766998107 0.00559938277882402 0.00123795812587961 0.00122326945059056 0.00126784395110185 0.0013 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"229" 0.95 10000 0.05 15 15 0.0712200722890168 1 5 4 0.00185673490389595 0.0101203634738186 0.00214857234567901 0.00211892664651046 0.00220132035336077 0.1912 0.9999 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.999 0.9989 0.9989 0.9989 0.9988 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9993 0.9993 0.9985
"230" 0.95 10000 0.05 15 30 0.0712200722890168 1 5 4 0.00191035872138828 0.00787764994388328 0.00209342587544852 0.00207844840479231 0.00212185419270747 0.1296 1 0.9995 0.9995 0.9994 0.9996 0.9995 0.9996 0.9995 0.9995 0.9996 0.9995 0.9995 0.9995 0.9994 0.9996 0.9995 0.9996 0.9995 0.9995 0.9996 0.9995 0.9999 0.9995 0.9995 0.9994 0.9996 0.9995 0.9996 0.9995 0.9995 0.9996 0.9995 0.9991 0.9991 0.9991
"231" 0.95 10000 0.05 30 15 0.0712200722890168 1 5 4 0.000973897834650804 0.00660583136924804 0.00120048161406069 0.00118560193760263 0.00123110871884152 0.0407 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 1 1 0.9999
"232" 0.95 10000 0.05 30 30 0.0712200722890168 1 5 4 0.000994231379956811 0.00500029844632768 0.00106555532141337 0.00105815769439674 0.00108122079125514 0.0255 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"233" 0.95 10000 0.05 15 45 0.0712200722890168 1 5 4 0.00191102366317195 0.00697640073237079 0.001946071782374 0.00193626546006805 0.00196511071259938 0.1144 1 0.9997 0.9997 0.9997 0.9998 0.9997 0.9998 0.9998 0.9997 0.9999 0.9998 0.9997 0.9997 0.9997 0.9998 0.9997 0.9998 0.9998 0.9997 0.9999 0.9998 0.9999 0.9997 0.9997 0.9997 0.9998 0.9997 0.9998 0.9997 0.9997 0.9999 0.9998 0.9996 0.9996 0.9996
"234" 0.95 10000 0.05 45 15 0.0712200722890168 1 5 4 0.000691399532979115 0.00520218357396945 0.000857383328879625 0.000847493091942351 0.000878312087855892 0.0108 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"235" 0.975 10000 0.05 15 15 0.03091989845272 1 5 4 0.000735975406802665 0.00993873154533844 0.00106614864197531 0.00105257616528093 0.00108890378710562 0.4461 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9999 0.9999 0.9999 0.9982 0.9981 0.9981 0.9981 0.9981 0.9981 0.9982 0.9981 0.9981 0.9982 0.9981 0.9999 0.9999 0.998
"236" 0.975 10000 0.05 15 30 0.03091989845272 1 5 4 0.000838915642538009 0.00785253316498316 0.00100097811713191 0.000993828829897221 0.00101584104477285 0.3431 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9998 0.9998 0.9998
"237" 0.975 10000 0.05 30 15 0.03091989845272 1 5 4 0.000386809858005487 0.00624006156004489 0.000634107077175698 0.000627129825457642 0.00065018007379432 0.2236 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 1 1 0.9993
"238" 0.975 10000 0.05 30 30 0.03091989845272 1 5 4 0.000447250383577335 0.00490626170747018 0.000526738942103023 0.000523298451175115 0.000535221613271605 0.1681 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"239" 0.975 10000 0.05 15 45 0.03091989845272 1 5 4 0.000852355538785237 0.0069756093743461 0.000909084283042061 0.00090458692605063 0.000919192676920356 0.2989 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999
"240" 0.975 10000 0.05 45 15 0.03091989845272 1 5 4 0.000285167695735582 0.0047306564344005 0.000472581690627617 0.000467962809755402 0.000483811487686058 0.1208 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 1 1 0.9998


==> anc/SimResultsBeta.txt <==
"p" "nsim" "alpha" "nt" "nc" "alpha_t" "beta_t" "alpha_c" "beta_c" "vart" "s2_wmw" "s2_bm" "s2_unbia" "s2_pm" "t1mt1" "pwmw" "pbm" "pbm1" "pbm2" "pbm3" "pbm4" "pbm_tn" "pbm1_tn" "pbm2_tn" "pbm3_tn" "pbm4_tn" "punbia" "punbia1" "punbia2" "punbia3" "punbia4" "punbia_tn" "punbia1_tn" "punbia2_tn" "punbia3_tn" "punbia4_tn" "ppm" "ppmt" "ppmt1" "ppmt2" "ppmt3" "ppmt4" "ppmt_tn" "ppmt1_tn" "ppmt2_tn" "ppmt3_tn" "ppmt4_tn" "punbial" "pbml" "ppml"
"1" 0.5 10000 0.05 15 15 5.00000000000088 4 5 4 0.0114814814814719 0.0114814814814815 0.0118551068783069 0.0114847576719577 0.0121250328230453 0 0.0493 0.053 0.0525 0.0521 0.0451 0.0528 0.0541 0.0534 0.053 0.048 0.0538 0.0556 0.0548 0.0541 0.0495 0.0554 0.0574 0.0564 0.0556 0.0515 0.0569 0.0599 0.0512 0.0503 0.0498 0.0429 0.0511 0.0525 0.0517 0.0513 0.0455 0.0522 0.0386 0.0357 0.0332
"2" 0.5 10000 0.05 15 30 5.00000000000088 4 5 4 0.00851851851851102 0.00851851851851852 0.00870207622210059 0.00851676124551481 0.00884993356492665 0 0.0486 0.0535 0.0531 0.0511 0.0486 0.0534 0.0547 0.0541 0.0535 0.0503 0.0545 0.0555 0.0548 0.0541 0.051 0.0555 0.0567 0.0562 0.0555 0.0533 0.0567 0.0588 0.051 0.0502 0.05 0.0473 0.0509 0.0532 0.0522 0.0509 0.0487 0.0533 0.0451 0.0424 0.0403
"3" 0.5 10000 0.05 30 15 5.00000000000088 4 5 4 0.00851851851851131 0.00851851851851852 0.00871793795536094 0.00853291167061972 0.00886549958569334 0 0.0503 0.0552 0.0547 0.0544 0.0513 0.0552 0.0565 0.0558 0.0553 0.0529 0.0566 0.0575 0.0571 0.0563 0.0533 0.0574 0.0587 0.0583 0.0574 0.0549 0.0587 0.0623 0.054 0.0529 0.0525 0.0501 0.0537 0.0549 0.0545 0.0538 0.0515 0.055 0.0487 0.0461 0.0441
"4" 0.5 10000 0.05 30 30 5.00000000000088 4 5 4 0.00564814814814318 0.00564814814814815 0.00573984818220519 0.00564723446235375 0.00582001294910837 0 0.051 0.0529 0.0526 0.0521 0.0482 0.0529 0.054 0.0539 0.0537 0.0496 0.054 0.0559 0.0557 0.0553 0.05 0.0558 0.0566 0.0562 0.0562 0.0514 0.0565 0.0577 0.0509 0.0509 0.0506 0.0469 0.0509 0.0517 0.0516 0.0514 0.0479 0.0517 0.0462 0.0444 0.042
"5" 0.5 10000 0.05 15 45 5.00000000000088 4 5 4 0.00753086419752405 0.00753086419753086 0.00764726202412128 0.00752386973794381 0.00774853963339714 0 0.0496 0.0542 0.0536 0.0525 0.052 0.0541 0.0555 0.0547 0.054 0.054 0.0555 0.0556 0.0549 0.0539 0.0541 0.0555 0.0572 0.0565 0.0553 0.0556 0.0573 0.0619 0.053 0.052 0.0507 0.0505 0.0529 0.0544 0.0536 0.0529 0.0522 0.0544 0.0492 0.0472 0.0458
"6" 0.5 10000 0.05 45 15 5.00000000000088 4 5 4 0.00753086419752445 0.00753086419753086 0.00766210495786792 0.00753864532806014 0.00776342203491047 0 0.0498 0.0542 0.0529 0.0519 0.0511 0.0542 0.0563 0.0552 0.0538 0.053 0.0561 0.0566 0.0552 0.0539 0.0532 0.0566 0.0579 0.0571 0.0564 0.0556 0.0579 0.0649 0.052 0.0513 0.0498 0.0495 0.052 0.0544 0.0528 0.0521 0.0513 0.0543 0.0475 0.0462 0.0439
"7" 0.525 10000 0.05 15 15 4.721847407854 4 5 4 0.0114461535108981 0.0114814814814815 0.011822598377425 0.011452837510708 0.0120921562951989 0 0.0546 0.0575 0.0565 0.0557 0.0496 0.0571 0.0589 0.0579 0.0576 0.0525 0.0586 0.0609 0.0599 0.0593 0.0532 0.0606 0.0628 0.0618 0.0611 0.0554 0.0624 0.0653 0.055 0.0544 0.0534 0.0473 0.0549 0.0565 0.0559 0.0551 0.0499 0.0562 0.0437 0.0402 0.0378
"8" 0.525 10000 0.05 15 30 4.721847407854 4 5 4 0.00853948482106255 0.00851851851851852 0.00872782969044578 0.00854288171258286 0.00887529868893889 0 0.0551 0.0596 0.0586 0.0577 0.0544 0.0597 0.0616 0.0608 0.0599 0.0559 0.0615 0.0636 0.0622 0.061 0.0566 0.0636 0.0648 0.0641 0.0637 0.0589 0.0648 0.069 0.0575 0.0561 0.0556 0.0516 0.0576 0.0589 0.0581 0.0575 0.0541 0.0588 0.05 0.0481 0.0459
"9" 0.525 10000 0.05 30 15 4.721847407854 4 5 4 0.00844478664210238 0.00851851851851852 0.00862723969105394 0.00844208684060086 0.0087751170634826 0 0.0578 0.0615 0.0609 0.0604 0.0572 0.0615 0.0637 0.0624 0.0616 0.0592 0.0635 0.0647 0.0637 0.0625 0.0596 0.0646 0.067 0.0666 0.0647 0.0621 0.067 0.0706 0.0602 0.0596 0.0585 0.0548 0.0601 0.0612 0.0608 0.0601 0.0573 0.0612 0.0526 0.05 0.0476
"10" 0.525 10000 0.05 30 30 4.721847407854 4 5 4 0.00563059735385794 0.00564814814814815 0.00572082980842912 0.00562831374598142 0.00580092445144033 0 0.0625 0.0648 0.0647 0.0646 0.0601 0.0648 0.0654 0.0654 0.0652 0.0618 0.0654 0.0668 0.0667 0.0664 0.0625 0.0668 0.0678 0.0676 0.0675 0.064 0.0677 0.069 0.0635 0.0635 0.0631 0.0582 0.0635 0.0643 0.0641 0.0639 0.0599 0.0642 0.0576 0.0555 0.0535
"11" 0.525 10000 0.05 15 45 4.721847407854 4 5 4 0.00757059525778404 0.00753086419753086 0.00770696187982114 0.00758356039050113 0.00780815944358603 0 0.0568 0.0588 0.058 0.0567 0.0572 0.0588 0.0609 0.0595 0.0587 0.0585 0.0608 0.0613 0.06 0.0589 0.0584 0.0614 0.0633 0.0622 0.0608 0.0611 0.0631 0.0692 0.0575 0.0566 0.0559 0.0558 0.0574 0.0589 0.0581 0.0572 0.0574 0.0588 0.0535 0.0508 0.0489
"12" 0.525 10000 0.05 45 15 4.721847407854 4 5 4 0.00744433101917048 0.00753086419753086 0.00756743787932232 0.00744415318689541 0.0076687355573307 0 0.0535 0.0597 0.058 0.0568 0.0567 0.0597 0.0614 0.0608 0.0591 0.0582 0.0612 0.0623 0.061 0.0594 0.0582 0.0623 0.0637 0.063 0.062 0.0608 0.0637 0.07 0.0576 0.0564 0.0555 0.055 0.0576 0.0594 0.0582 0.0573 0.0569 0.0593 0.0535 0.0517 0.0494
"13" 0.55 10000 0.05 15 15 4.45560905968863 4 5 4 0.0113402974034438 0.0114814814814815 0.0117183729100529 0.0113500067120181 0.0119871791407407 0 0.0744 0.0787 0.0775 0.077 0.0685 0.0785 0.0807 0.0799 0.0788 0.072 0.0804 0.0833 0.0822 0.081 0.0736 0.0831 0.0852 0.0847 0.0833 0.0766 0.0849 0.0887 0.0759 0.0748 0.0732 0.0667 0.0755 0.0776 0.077 0.0759 0.0686 0.0773 0.0617 0.0564 0.0538
"14" 0.55 10000 0.05 15 30 4.45560905968863 4 5 4 0.00850736376269888 0.00851851851851852 0.00871465466155811 0.00853034796569969 0.00886157435901802 0 0.0849 0.0889 0.0873 0.0857 0.0823 0.0885 0.0901 0.0892 0.0888 0.0852 0.0899 0.0914 0.0902 0.0889 0.0858 0.0912 0.0934 0.0926 0.0913 0.0888 0.0934 0.0992 0.0856 0.0846 0.0832 0.0791 0.0856 0.0878 0.087 0.0857 0.0823 0.0877 0.0757 0.0718 0.0685
"15" 0.55 10000 0.05 30 15 4.45560905968863 4 5 4 0.00831880724973271 0.00851851851851852 0.00850939388919297 0.00832527568935109 0.00865659965640766 0 0.0794 0.0874 0.0863 0.0848 0.081 0.0873 0.0891 0.0884 0.0873 0.0834 0.089 0.0904 0.0894 0.0882 0.0836 0.0903 0.092 0.0913 0.0905 0.0865 0.092 0.094 0.0843 0.0835 0.0824 0.078 0.0841 0.0866 0.0853 0.0841 0.081 0.0865 0.0759 0.0726 0.0702
"16" 0.55 10000 0.05 30 30 4.45560905968863 4 5 4 0.00557801115535484 0.00564814814814815 0.00567519363984674 0.00558308317214956 0.00575495998395062 0 0.0963 0.0998 0.0994 0.0992 0.093 0.0998 0.1013 0.1008 0.1005 0.0957 0.1012 0.1032 0.1029 0.1024 0.0963 0.1032 0.1048 0.1048 0.1044 0.0984 0.1048 0.1059 0.098 0.0977 0.0972 0.0901 0.098 0.0988 0.0985 0.0984 0.0925 0.0988 0.0888 0.0864 0.0838
"17" 0.55 10000 0.05 15 45 4.45560905968863 4 5 4 0.00756305254911723 0.00753086419753086 0.00769722793365756 0.00757445618798211 0.00779786521869818 0 0.0857 0.0862 0.0852 0.0839 0.0833 0.0861 0.0876 0.0869 0.0859 0.0856 0.0876 0.088 0.0871 0.0858 0.0857 0.088 0.0905 0.089 0.0878 0.0885 0.0902 0.0977 0.0844 0.0835 0.0818 0.0823 0.0845 0.0862 0.0855 0.0843 0.0841 0.0861 0.0785 0.076 0.0732
"18" 0.55 10000 0.05 45 15 4.45560905968863 4 5 4 0.00731164386516234 0.00753086419753086 0.00745570032743662 0.00733265783834821 0.00755694250958629 0 0.0805 0.0918 0.0907 0.0887 0.088 0.0917 0.0933 0.0927 0.0915 0.0906 0.0933 0.0937 0.0931 0.0914 0.0905 0.0938 0.096 0.0948 0.0934 0.0932 0.096 0.1013 0.0897 0.0878 0.0859 0.0853 0.0894 0.0919 0.091 0.089 0.0888 0.0917 0.0832 0.0798 0.0769
"19" 0.575 10000 0.05 15 15 4.19980511978477 4 5 4 0.0111642992166345 0.0114814814814815 0.0115617010229277 0.0111949263995969 0.0118298171347051 0 0.0992 0.1059 0.105 0.104 0.0918 0.1057 0.1081 0.1072 0.106 0.0966 0.1076 0.1103 0.1097 0.1085 0.0983 0.1101 0.1119 0.111 0.1103 0.1032 0.1117 0.1153 0.1021 0.1006 0.0994 0.0885 0.1019 0.1051 0.104 0.1023 0.0921 0.1047 0.0828 0.0773 0.0732
"20" 0.575 10000 0.05 15 30 4.19980511978477 4 5 4 0.00842187667586402 0.00851851851851852 0.0086095460828316 0.00842646262360883 0.00875559572363518 0 0.1242 0.1269 0.1257 0.1235 0.1197 0.1267 0.1302 0.1288 0.1267 0.1231 0.1298 0.1317 0.1303 0.1282 0.1243 0.1312 0.1336 0.1324 0.1315 0.1278 0.1335 0.1398 0.1233 0.1221 0.1206 0.1167 0.1234 0.126 0.1244 0.1234 0.1201 0.1259 0.1128 0.107 0.1033
"21" 0.575 10000 0.05 30 15 4.19980511978477 4 5 4 0.00814145188301514 0.00851851851851852 0.00831597838593931 0.00813311258286201 0.0084624840251914 0 0.1255 0.135 0.1335 0.1324 0.1273 0.1349 0.1371 0.1366 0.1348 0.1309 0.1371 0.1392 0.1376 0.1368 0.1312 0.1391 0.141 0.1401 0.1392 0.1343 0.141 0.1487 0.1318 0.1308 0.1297 0.1241 0.1317 0.1337 0.1327 0.1317 0.1277 0.1336 0.1212 0.1153 0.112
"22" 0.575 10000 0.05 30 30 4.19980511978477 4 5 4 0.00549058947528096 0.00564814814814815 0.00558426120051086 0.00549258403752147 0.00566372368148148 0 0.1643 0.169 0.1688 0.1687 0.1604 0.169 0.1705 0.1703 0.1699 0.1636 0.1705 0.1722 0.1719 0.1713 0.164 0.1722 0.1739 0.1737 0.1733 0.1672 0.1739 0.1748 0.1662 0.1661 0.1654 0.1573 0.1661 0.168 0.1674 0.167 0.16 0.1678 0.155 0.151 0.1487
"23" 0.575 10000 0.05 15 45 4.19980511978477 4 5 4 0.00750773582894052 0.00753086419753086 0.00764317607966793 0.00752101231432491 0.00774333860318147 0 0.1328 0.1322 0.1307 0.1288 0.1289 0.1323 0.1353 0.1338 0.1318 0.1331 0.135 0.1359 0.1342 0.1318 0.1324 0.1358 0.1391 0.1374 0.1356 0.1364 0.1389 0.1491 0.1299 0.1282 0.1259 0.1265 0.1296 0.1323 0.1307 0.1293 0.1295 0.1324 0.1209 0.1185 0.1146
"24" 0.575 10000 0.05 45 15 4.19980511978477 4 5 4 0.00713383610514203 0.00753086419753086 0.0072672121026847 0.00714497483975558 0.00736799868322047 0 0.1265 0.1389 0.1368 0.1352 0.1351 0.1389 0.1429 0.1408 0.1387 0.139 0.1428 0.1435 0.1414 0.1385 0.1389 0.1433 0.1469 0.1451 0.1432 0.142 0.1467 0.1537 0.1359 0.1346 0.1322 0.1316 0.1358 0.1392 0.1372 0.1358 0.1359 0.1392 0.1276 0.1235 0.1203
"25" 0.6 10000 0.05 15 15 3.95311509012095 4 5 4 0.0109188117803836 0.0114814814814815 0.0113073515343915 0.0109443496900983 0.0115733115786008 0 0.1494 0.1558 0.1547 0.153 0.1397 0.1553 0.1591 0.1575 0.1558 0.1457 0.1587 0.1624 0.1603 0.1595 0.1478 0.1621 0.1649 0.164 0.1625 0.1525 0.1645 0.1705 0.1515 0.1495 0.148 0.1362 0.1507 0.1543 0.1536 0.1518 0.1401 0.154 0.128 0.1187 0.1127
"26" 0.6 10000 0.05 15 30 3.95311509012095 4 5 4 0.00828293792159459 0.00851851851851852 0.00847734529708691 0.00829589972389467 0.00862221098024016 0 0.1871 0.189 0.1869 0.1848 0.1807 0.1887 0.1916 0.1904 0.1886 0.1847 0.1913 0.1939 0.1921 0.1899 0.1855 0.1936 0.1962 0.1951 0.1937 0.1895 0.1962 0.2038 0.1851 0.1831 0.1814 0.1769 0.1847 0.1878 0.1862 0.1848 0.1813 0.1874 0.1694 0.1631 0.1578
"27" 0.6 10000 0.05 30 15 3.95311509012095 4 5 4 0.00791380874113738 0.00851851851851852 0.00809399735814632 0.00791244589673417 0.00823981046031341 0 0.1837 0.2003 0.1984 0.1964 0.1881 0.2002 0.2038 0.2022 0.2005 0.1925 0.2036 0.206 0.2045 0.2027 0.1933 0.2057 0.2086 0.2071 0.206 0.1991 0.2084 0.2161 0.1949 0.1928 0.1911 0.183 0.1949 0.1992 0.1974 0.195 0.1885 0.1991 0.1801 0.1729 0.1677
"28" 0.6 10000 0.05 30 30 3.95311509012095 4 5 4 0.00536867038627009 0.00564814814814815 0.00545864079182631 0.00536788280398115 0.00553738393292181 0 0.2608 0.2688 0.2682 0.2679 0.2556 0.2687 0.2709 0.2704 0.2702 0.2594 0.2708 0.2732 0.2728 0.2722 0.2603 0.2732 0.2749 0.2744 0.2741 0.2655 0.2749 0.2756 0.263 0.2627 0.2622 0.2516 0.2629 0.2659 0.2655 0.2653 0.2551 0.2658 0.2484 0.2429 0.2383
"29" 0.6 10000 0.05 15 45 3.95311509012095 4 5 4 0.00740431330199825 0.00753086419753086 0.00752944714588566 0.00740847962018777 0.00762868647726939 0 0.208 0.2076 0.2054 0.2023 0.2044 0.2073 0.2119 0.2095 0.2066 0.2091 0.2116 0.2119 0.2094 0.2067 0.2085 0.2118 0.2152 0.2135 0.2117 0.2132 0.2149 0.23 0.2042 0.202 0.1994 0.2014 0.204 0.2078 0.2059 0.2037 0.2052 0.2076 0.1954 0.1908 0.1865
"30" 0.6 10000 0.05 45 15 3.95311509012095 4 5 4 0.00691214106138864 0.00753086419753086 0.00706240563803823 0.00694131015694868 0.00716245365390953 0 0.2011 0.2176 0.2157 0.2129 0.2112 0.2176 0.2219 0.2194 0.2172 0.2157 0.2218 0.2227 0.22 0.2175 0.2157 0.2226 0.2264 0.2246 0.2225 0.221 0.2264 0.2379 0.2143 0.2114 0.2082 0.2074 0.2144 0.2174 0.2156 0.2136 0.2117 0.2172 0.2035 0.1972 0.1932
"31" 0.625 10000 0.05 15 15 3.71434123230723 4 5 4 0.0106047692900935 0.0114814814814815 0.010987718659612 0.0106288395263291 0.0112515079550069 0 0.2068 0.2168 0.2145 0.2123 0.1971 0.2164 0.2194 0.2189 0.2171 0.2029 0.2192 0.2254 0.2234 0.2208 0.2054 0.2248 0.2285 0.2272 0.2257 0.212 0.2279 0.2347 0.2098 0.2081 0.2061 0.1904 0.2092 0.2137 0.2123 0.2103 0.1973 0.2131 0.1823 0.1713 0.1644
"32" 0.625 10000 0.05 15 30 3.71434123230723 4 5 4 0.00809066080500947 0.00851851851851852 0.00829086732348112 0.0081113934318555 0.00843436850720671 0 0.2654 0.2691 0.2669 0.2621 0.2573 0.2688 0.2728 0.2714 0.269 0.2629 0.2726 0.2749 0.2726 0.2705 0.2641 0.2743 0.2788 0.2765 0.2746 0.2698 0.2783 0.2887 0.2626 0.2603 0.258 0.2517 0.2618 0.2684 0.2655 0.2619 0.2577 0.2681 0.2408 0.2329 0.2275
"33" 0.625 10000 0.05 30 15 3.71434123230723 4 5 4 0.00763719917620552 0.00851851851851852 0.00780818384722982 0.00762877725475886 0.00795269694210978 0 0.2682 0.2894 0.2872 0.2844 0.2734 0.2893 0.292 0.2909 0.2892 0.2785 0.2919 0.2941 0.2928 0.2911 0.28 0.2941 0.2979 0.2965 0.2943 0.2868 0.2977 0.3045 0.2839 0.2812 0.2783 0.2678 0.2839 0.287 0.285 0.2839 0.2736 0.2868 0.2627 0.2555 0.2499
"34" 0.625 10000 0.05 30 30 3.71434123230723 4 5 4 0.00521273766808413 0.00564814814814815 0.00530022435930183 0.00521054590493387 0.00537813475459534 0 0.3863 0.3939 0.3934 0.3928 0.3812 0.3937 0.3964 0.3962 0.3957 0.3852 0.3964 0.399 0.3986 0.3981 0.3864 0.3988 0.4016 0.4014 0.401 0.3908 0.4016 0.4037 0.3897 0.3892 0.3886 0.3762 0.3897 0.3918 0.3912 0.3907 0.3807 0.3918 0.3722 0.3655 0.3596
"35" 0.625 10000 0.05 15 45 3.71434123230723 4 5 4 0.0072526246433148 0.00753086419753086 0.0073727952740812 0.00725321964548483 0.00747099644732754 0 0.3064 0.2957 0.2928 0.2891 0.2936 0.2955 0.3019 0.2984 0.2951 0.299 0.3012 0.302 0.2978 0.2945 0.2986 0.3016 0.3066 0.3045 0.3008 0.3038 0.3062 0.3247 0.2915 0.2887 0.2854 0.2892 0.2909 0.2965 0.2942 0.2908 0.2952 0.2963 0.28 0.2743 0.2676
"36" 0.625 10000 0.05 45 15 3.71434123230723 4 5 4 0.00664800913824287 0.00753086419753086 0.00678647832113017 0.00666687057524095 0.00688557742208815 0 0.2934 0.315 0.3121 0.3082 0.3072 0.3148 0.3192 0.317 0.3143 0.3133 0.3188 0.3194 0.3174 0.3142 0.3136 0.3194 0.3239 0.3218 0.3192 0.3176 0.3237 0.3368 0.3097 0.3069 0.3035 0.302 0.3095 0.3148 0.3123 0.3089 0.3084 0.3148 0.2973 0.2912 0.2848
"37" 0.65 10000 0.05 15 15 3.48237682274116 4 5 4 0.0102234088024639 0.0114814814814815 0.0105830323809524 0.0102294139984883 0.0108440375835391 0 0.287 0.2989 0.2966 0.2946 0.2745 0.2982 0.3034 0.3016 0.299 0.2833 0.3025 0.3099 0.307 0.3037 0.2854 0.3092 0.3147 0.3132 0.3102 0.2926 0.3144 0.3205 0.2909 0.2887 0.2858 0.2686 0.2901 0.296 0.2944 0.2913 0.275 0.2953 0.2573 0.2427 0.2331
"38" 0.65 10000 0.05 15 30 3.48237682274116 4 5 4 0.00784536818917413 0.00851851851851852 0.00803593708204099 0.00785934744997871 0.00817740253434153 0 0.3699 0.3659 0.3633 0.3607 0.3541 0.3658 0.3723 0.3684 0.3659 0.3614 0.3716 0.3753 0.3717 0.3674 0.3621 0.3747 0.3791 0.3773 0.375 0.3701 0.3787 0.391 0.3608 0.3578 0.3554 0.3495 0.3605 0.3652 0.3625 0.3606 0.3545 0.3649 0.3404 0.3317 0.3246
"39" 0.65 10000 0.05 30 15 3.48237682274116 4 5 4 0.00731320009080025 0.00851851851851852 0.00750371529769507 0.00732708395791522 0.00764640109470156 0 0.3663 0.3861 0.3845 0.3822 0.3713 0.386 0.3912 0.3892 0.3862 0.3777 0.3908 0.3946 0.392 0.3899 0.3785 0.3946 0.4 0.3976 0.3948 0.3852 0.3999 0.4095 0.3808 0.3789 0.377 0.365 0.381 0.3845 0.3827 0.3815 0.3718 0.3845 0.3594 0.3495 0.3427
"40" 0.65 10000 0.05 30 30 3.48237682274116 4 5 4 0.00502343193937121 0.00564814814814815 0.00511054006811409 0.00502222629864506 0.00518738600150892 0 0.5205 0.5297 0.5291 0.5284 0.5151 0.5294 0.533 0.5322 0.5316 0.5197 0.5329 0.5361 0.5356 0.5349 0.5213 0.5361 0.5385 0.5382 0.5376 0.5263 0.5384 0.541 0.5241 0.5239 0.5235 0.5097 0.5241 0.5272 0.5266 0.5262 0.5149 0.5272 0.5067 0.4987 0.4927
"41" 0.65 10000 0.05 15 45 3.48237682274116 4 5 4 0.00705268798474419 0.00753086419753086 0.00718427526624267 0.0070663816820765 0.00728122070710211 0 0.4064 0.3925 0.3886 0.3857 0.3896 0.392 0.3986 0.3954 0.3912 0.3957 0.3982 0.3992 0.3948 0.39 0.396 0.3985 0.404 0.4015 0.3981 0.4012 0.4037 0.4241 0.3877 0.3842 0.3797 0.3853 0.3871 0.3943 0.3905 0.3868 0.3905 0.3936 0.3733 0.3672 0.3615
"42" 0.65 10000 0.05 45 15 3.48237682274116 4 5 4 0.0063431305202457 0.00753086419753086 0.00647013777136444 0.00635238150392817 0.00656801587946722 0 0.4157 0.4381 0.4347 0.4313 0.4302 0.4383 0.4436 0.4405 0.4375 0.4364 0.4432 0.4451 0.4417 0.438 0.4364 0.445 0.4506 0.4479 0.444 0.4435 0.4504 0.4646 0.433 0.4297 0.4261 0.4261 0.4327 0.4376 0.4356 0.4322 0.4314 0.4376 0.4206 0.4139 0.4078
"43" 0.675 10000 0.05 15 15 3.25617711164185 4 5 4 0.00977629992183836 0.0114814814814815 0.010141875696649 0.00979478395565634 0.0103991561657064 0 0.3766 0.3891 0.3858 0.383 0.3628 0.3882 0.3943 0.3921 0.3894 0.3712 0.3936 0.4009 0.3982 0.3957 0.374 0.3998 0.4065 0.4037 0.4011 0.3822 0.406 0.4143 0.3799 0.3777 0.3746 0.3557 0.3793 0.3849 0.3828 0.38 0.3633 0.3838 0.343 0.3278 0.3169
"44" 0.675 10000 0.05 15 30 3.25617711164185 4 5 4 0.00754760854328972 0.00851851851851852 0.00774565466885605 0.00757234696588214 0.00788480416383061 0 0.4828 0.4778 0.4744 0.4707 0.4666 0.477 0.4819 0.4794 0.4774 0.4728 0.4812 0.4841 0.4805 0.4779 0.4738 0.4834 0.4894 0.4873 0.4835 0.4808 0.489 0.5025 0.4711 0.4682 0.4647 0.4617 0.4706 0.4772 0.4741 0.4706 0.4676 0.4766 0.4471 0.4378 0.4293
"45" 0.675 10000 0.05 30 15 3.25617711164185 4 5 4 0.00694367347953347 0.00851851851851852 0.00712197196861887 0.00694867408866995 0.00726249856259807 0 0.4785 0.5083 0.5056 0.5026 0.4886 0.5086 0.5135 0.5116 0.5086 0.4968 0.513 0.5172 0.5155 0.5123 0.4985 0.5171 0.5218 0.5195 0.5175 0.5065 0.5218 0.5307 0.5017 0.4988 0.4956 0.4814 0.5014 0.5057 0.5035 0.5015 0.489 0.5054 0.4754 0.4639 0.4567
"46" 0.675 10000 0.05 30 30 3.25617711164185 4 5 4 0.004801566030952 0.00564814814814815 0.00488618797786292 0.00479963916002408 0.00496163394211248 0 0.6567 0.6648 0.6641 0.6639 0.6527 0.6647 0.6678 0.667 0.6666 0.6569 0.6676 0.6716 0.671 0.67 0.6577 0.6715 0.6746 0.6735 0.6731 0.6623 0.6746 0.6767 0.6605 0.6601 0.6593 0.6471 0.6605 0.6629 0.6624 0.6621 0.6523 0.6629 0.6434 0.636 0.6303
"47" 0.675 10000 0.05 15 45 3.25617711164185 4 5 4 0.00680471141710685 0.00753086419753086 0.00691430500561167 0.00679889754048421 0.00700938158859376 0 0.532 0.508 0.5042 0.5002 0.5072 0.5075 0.5144 0.5114 0.5071 0.5135 0.5137 0.5141 0.5102 0.5055 0.513 0.5133 0.5195 0.5171 0.5132 0.5193 0.5191 0.5445 0.5036 0.4998 0.4947 0.502 0.5028 0.5095 0.5063 0.5027 0.5087 0.5086 0.4863 0.4791 0.4743
"48" 0.675 10000 0.05 45 15 3.25617711164185 4 5 4 0.00599946466543183 0.00753086419753086 0.00615818807332585 0.00604260050879162 0.0062545491869255 0 0.5269 0.5543 0.5509 0.5465 0.5448 0.5542 0.5595 0.5567 0.5536 0.5516 0.559 0.5605 0.5579 0.5539 0.5521 0.5604 0.5666 0.5636 0.5596 0.5592 0.5665 0.5836 0.5483 0.5449 0.5409 0.5394 0.548 0.5543 0.5512 0.5475 0.546 0.5544 0.5329 0.5265 0.5183
"49" 0.7 10000 0.05 15 15 3.03473091139492 4 5 4 0.00926538497798268 0.0114814814814815 0.00961982532627866 0.00928096572436382 0.00987225491138546 0 0.4774 0.4906 0.4884 0.4853 0.4638 0.4893 0.4955 0.4941 0.4907 0.4715 0.4952 0.5034 0.5006 0.4973 0.475 0.5019 0.5094 0.5061 0.5037 0.4844 0.5085 0.5189 0.4818 0.4786 0.4748 0.4549 0.4809 0.4876 0.4849 0.482 0.464 0.4866 0.4432 0.425 0.4119
"50" 0.7 10000 0.05 15 30 3.03473091139492 4 5 4 0.00719817886203811 0.00851851851851852 0.00737243763303533 0.00720324140363681 0.00750870703637482 0 0.5988 0.5856 0.5822 0.5793 0.5773 0.5852 0.5901 0.5877 0.5854 0.5827 0.5895 0.5927 0.5894 0.5863 0.5831 0.5923 0.5976 0.5946 0.5925 0.5881 0.5966 0.612 0.5803 0.5776 0.5741 0.5708 0.5792 0.5847 0.5825 0.5799 0.5777 0.5844 0.5547 0.5452 0.5341
"51" 0.7 10000 0.05 30 15 3.03473091139492 4 5 4 0.00653080521129241 0.00851851851851852 0.0066984100711549 0.00652921492428389 0.0068361763368404 0 0.6022 0.6316 0.6297 0.6258 0.6137 0.6316 0.6371 0.6349 0.6317 0.6203 0.6369 0.6413 0.6391 0.6359 0.6218 0.6415 0.6454 0.6429 0.6417 0.6289 0.6453 0.6515 0.6243 0.622 0.6191 0.607 0.6241 0.6292 0.6268 0.6243 0.6141 0.6294 0.6026 0.592 0.5855
"52" 0.7 10000 0.05 30 30 3.03473091139492 4 5 4 0.00454814579216959 0.00564814814814815 0.00463012418050234 0.00454552821083073 0.00470402983196159 0 0.7826 0.7909 0.7905 0.7898 0.7782 0.7907 0.7929 0.7925 0.7917 0.7829 0.7928 0.7946 0.7945 0.7943 0.7837 0.7946 0.797 0.7967 0.7963 0.7882 0.797 0.7984 0.7869 0.7864 0.7855 0.7741 0.7867 0.7885 0.7883 0.788 0.7776 0.7885 0.7709 0.7655 0.7609
"53" 0.7 10000 0.05 15 45 3.03473091139492 4 5 4 0.00650911015672326 0.00753086419753086 0.00663585497158534 0.00652312109383072 0.00672890417710425 0 0.6538 0.6215 0.6178 0.6124 0.6215 0.6203 0.6277 0.6246 0.6205 0.6287 0.6271 0.6272 0.6229 0.6189 0.6273 0.6262 0.6312 0.6295 0.626 0.6328 0.6309 0.6541 0.6165 0.6123 0.6078 0.6169 0.6164 0.6235 0.6203 0.6158 0.6233 0.623 0.5992 0.5936 0.5884
"54" 0.7 10000 0.05 45 15 3.03473091139492 4 5 4 0.00561927862239566 0.00753086419753086 0.00574733571767053 0.00563457425614166 0.00584172642075811 0 0.6546 0.6859 0.6819 0.6789 0.678 0.6859 0.6902 0.6877 0.6846 0.6842 0.6901 0.6919 0.6885 0.6847 0.6838 0.6916 0.6973 0.6947 0.691 0.6897 0.6974 0.7098 0.6806 0.6784 0.6743 0.6719 0.6802 0.6854 0.6831 0.6799 0.6791 0.6851 0.669 0.6608 0.6535
"55" 0.725 10000 0.05 15 15 2.81703052843493 4 5 4 0.00869303260943194 0.0114814814814815 0.00904102095238095 0.00871205907785336 0.00928740098106996 0 0.5886 0.5991 0.5965 0.5935 0.5738 0.5982 0.6053 0.6034 0.5997 0.5836 0.6045 0.6132 0.6096 0.6061 0.5862 0.6123 0.6183 0.6165 0.6138 0.5928 0.6176 0.627 0.5913 0.5885 0.5859 0.5661 0.59 0.5963 0.5942 0.5916 0.5749 0.5956 0.5512 0.5333 0.5211
"56" 0.725 10000 0.05 15 30 2.81703052843493 4 5 4 0.00679815624266887 0.00851851851851852 0.00697597880921973 0.00681153235297695 0.00710884388127606 0 0.7077 0.6918 0.6883 0.685 0.683 0.6908 0.6969 0.6945 0.6913 0.691 0.6965 0.6988 0.6961 0.6919 0.6911 0.6983 0.7049 0.7017 0.6987 0.6967 0.7043 0.7182 0.686 0.683 0.6791 0.6776 0.6854 0.6916 0.6891 0.6857 0.684 0.6909 0.6628 0.6531 0.6449
"57" 0.725 10000 0.05 30 15 2.81703052843493 4 5 4 0.00607715574086354 0.00851851851851852 0.0062652430335097 0.00610067541202943 0.00639979683637076 0 0.7161 0.7441 0.742 0.7397 0.7262 0.744 0.7479 0.7461 0.7442 0.7339 0.7478 0.7507 0.7491 0.7466 0.7364 0.7506 0.7535 0.7523 0.7506 0.7422 0.7534 0.7585 0.738 0.7356 0.7337 0.7193 0.7379 0.7419 0.7408 0.7381 0.7274 0.7417 0.7146 0.7059 0.6994
"58" 0.725 10000 0.05 30 30 2.81703052843493 4 5 4 0.00426439783940821 0.00564814814814815 0.00435068704980843 0.00426857515832122 0.00442258195390947 0 0.8753 0.8799 0.8794 0.8788 0.8717 0.8798 0.8808 0.8806 0.8804 0.8743 0.8808 0.8833 0.8828 0.8826 0.8748 0.8833 0.8849 0.8845 0.8844 0.8776 0.8848 0.8859 0.8763 0.8759 0.8756 0.8695 0.8762 0.8779 0.8776 0.8774 0.8716 0.8778 0.8682 0.8648 0.8616
"59" 0.725 10000 0.05 15 45 2.81703052843493 4 5 4 0.00616653078708117 0.00753086419753086 0.0062822773071099 0.0061726968492687 0.00637297254373667 0 0.7616 0.7319 0.7293 0.7252 0.733 0.7314 0.737 0.7344 0.7313 0.7377 0.7367 0.7358 0.733 0.7295 0.737 0.7353 0.741 0.7384 0.7352 0.7417 0.7402 0.7592 0.7286 0.7251 0.7218 0.7293 0.728 0.7336 0.7311 0.7278 0.734 0.7328 0.7136 0.7077 0.7014
"60" 0.725 10000 0.05 45 15 2.81703052843493 4 5 4 0.00520519678467407 0.00753086419753086 0.00531955393796875 0.00520993408511927 0.00541171138303144 0 0.7761 0.8059 0.8038 0.8003 0.7984 0.8059 0.8099 0.8081 0.8053 0.8041 0.81 0.8112 0.8089 0.8057 0.8043 0.811 0.8146 0.8123 0.8107 0.8081 0.8146 0.8238 0.8013 0.7993 0.7952 0.7935 0.8015 0.8059 0.804 0.8007 0.7994 0.8055 0.7906 0.7839 0.7797
"61" 0.75 10000 0.05 15 15 2.60203705823585 4 5 4 0.00806210954392483 0.0114814814814815 0.00839179569664903 0.00807430397581255 0.0086310674260631 1e-04 0.6895 0.7015 0.699 0.6966 0.6758 0.7005 0.7074 0.7051 0.7017 0.6846 0.7067 0.7132 0.711 0.7078 0.6879 0.7121 0.7174 0.7156 0.7135 0.6962 0.7166 0.7221 0.6932 0.6906 0.6882 0.6683 0.6925 0.6987 0.6968 0.6936 0.677 0.698 0.6561 0.6391 0.6264
"62" 0.75 10000 0.05 15 30 2.60203705823585 4 5 4 0.00634894117103664 0.00851851851851852 0.00651549356686736 0.00635681071337347 0.00664418188898214 0 0.805 0.7869 0.7844 0.7808 0.7806 0.786 0.7909 0.7893 0.7864 0.7871 0.7904 0.7922 0.7904 0.7873 0.7875 0.7916 0.7977 0.7945 0.7916 0.7923 0.7972 0.8116 0.7824 0.7794 0.7768 0.7755 0.7814 0.7872 0.785 0.7816 0.7815 0.7863 0.7632 0.7557 0.7503
"63" 0.75 10000 0.05 30 15 2.60203705823585 4 5 4 0.00558572705713364 0.00851851851851852 0.00576187212795719 0.00560306222708751 0.00589234978934636 0 0.82 0.8416 0.8401 0.8382 0.8285 0.8416 0.8445 0.843 0.8419 0.834 0.8443 0.847 0.845 0.8432 0.835 0.8469 0.8492 0.8483 0.847 0.8397 0.8491 0.8545 0.8369 0.8353 0.833 0.8243 0.8369 0.8397 0.8388 0.837 0.8289 0.8397 0.8217 0.8145 0.8095
"64" 0.75 10000 0.05 30 30 2.60203705823585 4 5 4 0.00395180672810393 0.00564814814814815 0.00403464240102171 0.00395539331043291 0.00410421333744856 0 0.9422 0.9439 0.9437 0.9435 0.9397 0.9438 0.9446 0.9444 0.9443 0.9414 0.9446 0.9457 0.9453 0.9448 0.9418 0.9457 0.9468 0.9467 0.9465 0.9431 0.9468 0.9474 0.9428 0.9427 0.9427 0.9379 0.9428 0.9433 0.9431 0.943 0.9395 0.9433 0.9375 0.935 0.933
"65" 0.75 10000 0.05 15 45 2.60203705823585 4 5 4 0.00577788504674059 0.00753086419753086 0.00588631716102827 0.0057808152958153 0.00597387691185815 0 0.8472 0.8151 0.813 0.8099 0.8168 0.8143 0.8188 0.8171 0.8142 0.8216 0.818 0.8177 0.8161 0.8133 0.8209 0.8175 0.8226 0.82 0.8174 0.8241 0.8219 0.8398 0.8127 0.8101 0.8062 0.8144 0.8125 0.8161 0.8146 0.8125 0.8189 0.8156 0.7996 0.7951 0.7927
"66" 0.75 10000 0.05 45 15 2.60203705823585 4 5 4 0.00476026622820324 0.00753086419753086 0.00488248236153421 0.0047768641619012 0.00497163544096 0 0.8695 0.8877 0.8867 0.8852 0.8845 0.8877 0.8899 0.8886 0.8874 0.8879 0.8899 0.8902 0.8891 0.8872 0.888 0.8901 0.8933 0.8913 0.8899 0.8901 0.8932 0.9005 0.886 0.8847 0.882 0.8817 0.8862 0.8876 0.8867 0.8858 0.8848 0.8878 0.8791 0.8749 0.8715
"67" 0.775 10000 0.05 15 15 2.38863668432537 4 5 4 0.00737607765783936 0.0114814814814815 0.00769440790123457 0.00739007977828168 0.00792530824252401 3e-04 0.7821 0.7913 0.7894 0.7871 0.7705 0.7907 0.794 0.7927 0.7914 0.778 0.7937 0.7986 0.7968 0.7949 0.7803 0.7978 0.8034 0.801 0.7986 0.7873 0.8028 0.8112 0.7849 0.7819 0.7801 0.763 0.7841 0.7891 0.7873 0.7851 0.7709 0.7884 0.7509 0.7372 0.7264
"68" 0.775 10000 0.05 15 30 2.38863668432537 4 5 4 0.00585231703853961 0.00851851851851852 0.00602935853797969 0.00587731814875631 0.00615313418128349 0 0.8765 0.8621 0.8601 0.8582 0.8582 0.8616 0.8648 0.8638 0.8617 0.8623 0.8647 0.8658 0.8641 0.862 0.8623 0.8653 0.8695 0.8678 0.8657 0.8659 0.8687 0.879 0.8596 0.8573 0.8553 0.8548 0.8588 0.8621 0.8603 0.8593 0.8588 0.8616 0.8447 0.8386 0.8331
"69" 0.775 10000 0.05 30 15 2.38863668432537 4 5 4 0.0050600522217137 0.00851851851851852 0.00521764815909506 0.0050659097390987 0.00534295515989377 0 0.899 0.9155 0.9143 0.9133 0.9069 0.9155 0.9172 0.9162 0.9155 0.9102 0.9172 0.9192 0.9181 0.9168 0.9107 0.9191 0.9209 0.9201 0.9191 0.9145 0.9209 0.924 0.9124 0.9113 0.9106 0.9042 0.9124 0.9146 0.9139 0.9125 0.9069 0.9147 0.9021 0.8972 0.8928
"70" 0.775 10000 0.05 30 30 2.38863668432537 4 5 4 0.0036121652156668 0.00564814814814815 0.00369034275010643 0.00361447651443754 0.00375713515171468 0 0.9771 0.9783 0.9783 0.9782 0.976 0.9783 0.9787 0.9786 0.9786 0.9768 0.9787 0.9791 0.979 0.979 0.9768 0.9791 0.9796 0.9794 0.9793 0.9777 0.9794 0.9797 0.9774 0.9774 0.9774 0.9751 0.9774 0.9777 0.9776 0.9776 0.9759 0.9777 0.9745 0.973 0.972
"71" 0.775 10000 0.05 15 45 2.38863668432537 4 5 4 0.00534439683210636 0.00753086419753086 0.00547116506440062 0.00537005157180268 0.00555533505903163 0 0.9108 0.888 0.8861 0.8834 0.8899 0.8876 0.8904 0.8892 0.8877 0.8924 0.89 0.8899 0.8883 0.8861 0.8917 0.8896 0.893 0.891 0.8897 0.8944 0.8924 0.9056 0.886 0.8839 0.881 0.8871 0.8855 0.8889 0.8874 0.8852 0.8909 0.8888 0.8752 0.8725 0.8702
"72" 0.775 10000 0.05 45 15 2.38863668432537 4 5 4 0.00428804374300513 0.00753086419753086 0.00439397738656405 0.00429276826679493 0.00447983048343993 0 0.9369 0.9477 0.9471 0.9465 0.946 0.9476 0.949 0.9481 0.9476 0.9477 0.949 0.9491 0.9485 0.9476 0.9478 0.9491 0.9503 0.9497 0.949 0.9494 0.9504 0.954 0.9468 0.9461 0.9443 0.944 0.9468 0.9477 0.9472 0.9467 0.9463 0.9477 0.9428 0.9407 0.9373
"73" 0.8 10000 0.05 15 15 2.17558090048372 4 5 4 0.00663912752532571 0.0114814814814815 0.00694633029982363 0.0066579687175611 0.0071666467994513 3e-04 0.8612 0.868 0.8665 0.8647 0.8526 0.8673 0.8701 0.8692 0.8682 0.8588 0.8699 0.8749 0.8723 0.8711 0.8613 0.8737 0.8778 0.8769 0.8752 0.8641 0.8773 0.8832 0.8631 0.8618 0.8606 0.8475 0.8623 0.8663 0.8646 0.8631 0.8532 0.8656 0.8385 0.829 0.8218
"74" 0.8 10000 0.05 15 30 2.17558090048372 4 5 4 0.0053105331222931 0.00851851851851852 0.00544421438910175 0.00530008187070486 0.00556215569594627 0 0.9355 0.9241 0.9224 0.9211 0.9228 0.9239 0.926 0.9252 0.924 0.9247 0.9257 0.926 0.9251 0.9241 0.925 0.9257 0.9286 0.9273 0.9257 0.9275 0.928 0.9351 0.9221 0.9208 0.9194 0.9207 0.9216 0.9241 0.9234 0.922 0.9233 0.9238 0.9129 0.9087 0.9054
"75" 0.8 10000 0.05 30 15 2.17558090048372 4 5 4 0.00450431748207612 0.00851851851851852 0.0046658090056559 0.0045219767341726 0.00478520921280383 0 0.9477 0.9558 0.9554 0.9548 0.9525 0.9559 0.9569 0.9567 0.9561 0.954 0.9568 0.9577 0.9572 0.9566 0.9542 0.9577 0.9587 0.9584 0.9577 0.9554 0.9586 0.9612 0.9543 0.9538 0.9532 0.9509 0.9543 0.9555 0.9551 0.9544 0.9525 0.9555 0.9498 0.9471 0.9439
"76" 0.8 10000 0.05 30 30 2.17558090048372 4 5 4 0.00324764342085319 0.00564814814814815 0.00331649157088123 0.00324449953538556 0.00338007913786008 0 0.9926 0.9925 0.9925 0.9925 0.9922 0.9925 0.9927 0.9926 0.9926 0.9922 0.9927 0.9927 0.9927 0.9927 0.9922 0.9927 0.9928 0.9928 0.9928 0.9925 0.9928 0.993 0.9924 0.9924 0.9923 0.9919 0.9924 0.9925 0.9925 0.9924 0.9922 0.9925 0.9919 0.9917 0.9915
"77" 0.8 10000 0.05 15 45 2.17558090048372 4 5 4 0.00486766832128224 0.00753086419753086 0.00495755497407942 0.00486176383731495 0.00503762873003917 0 0.9548 0.9383 0.9373 0.9362 0.9394 0.9382 0.9398 0.9389 0.9382 0.9411 0.9394 0.9393 0.9384 0.9374 0.9405 0.9392 0.9416 0.9402 0.939 0.943 0.9413 0.9498 0.9374 0.9364 0.9346 0.9383 0.937 0.9385 0.9382 0.9369 0.9402 0.9384 0.9308 0.9277 0.9258
"78" 0.8 10000 0.05 45 15 2.17558090048372 4 5 4 0.00379271413432627 0.00753086419753086 0.00389555242584576 0.00379961591149591 0.00397733218942155 0 0.974 0.9791 0.9789 0.9786 0.9784 0.9791 0.9797 0.9793 0.9791 0.979 0.9796 0.9795 0.9794 0.9792 0.979 0.9796 0.9802 0.98 0.9795 0.9796 0.9802 0.9819 0.9789 0.9783 0.9778 0.9775 0.9789 0.9791 0.979 0.9788 0.9787 0.9791 0.9767 0.976 0.9749
"79" 0.825 10000 0.05 15 15 1.96139815829527 4 5 4 0.00585636676499471 0.0114814814814815 0.00615227231040564 0.00588262137566138 0.00635981103758573 7e-04 0.9222 0.9261 0.9253 0.9239 0.9161 0.9261 0.928 0.927 0.9261 0.92 0.9277 0.9304 0.9291 0.9282 0.9209 0.9298 0.9318 0.931 0.9306 0.9239 0.9316 0.9351 0.9222 0.9215 0.9203 0.9122 0.922 0.925 0.924 0.9226 0.916 0.9248 0.9053 0.897 0.8908
"80" 0.825 10000 0.05 15 30 1.96139815829527 4 5 4 0.00472642293403448 0.00851851851851852 0.00487116246183786 0.00473599814389102 0.00498228590767027 0 0.9716 0.9633 0.9627 0.9613 0.962 0.9631 0.9654 0.9643 0.9633 0.9636 0.9647 0.9653 0.9641 0.9637 0.9636 0.965 0.9661 0.9657 0.9652 0.9656 0.9661 0.9708 0.9617 0.9611 0.96 0.9605 0.9616 0.9636 0.9628 0.9617 0.9624 0.9634 0.9543 0.9524 0.9503
"81" 0.825 10000 0.05 30 15 1.96139815829527 4 5 4 0.00392353316935025 0.00851851851851852 0.0040688654284498 0.00393392638326339 0.00418156851048808 0 0.9781 0.9831 0.9826 0.9824 0.9811 0.9831 0.9836 0.9833 0.9831 0.9817 0.9836 0.9844 0.9839 0.9838 0.9821 0.9843 0.9849 0.9846 0.9843 0.9826 0.9848 0.9858 0.9821 0.9819 0.9817 0.9801 0.9821 0.9827 0.9824 0.9821 0.981 0.9827 0.9799 0.9787 0.9773
"82" 0.825 10000 0.05 30 30 1.96139815829527 4 5 4 0.00286088636044369 0.00564814814814815 0.00293783635589613 0.00287052455483625 0.00299747123182442 0 0.9984 0.9983 0.9983 0.9983 0.9981 0.9983 0.9984 0.9984 0.9984 0.9982 0.9984 0.9985 0.9985 0.9985 0.9982 0.9985 0.9985 0.9985 0.9985 0.9983 0.9985 0.9985 0.9983 0.9983 0.9983 0.998 0.9983 0.9983 0.9983 0.9983 0.9981 0.9983 0.9979 0.9978 0.9977
"83" 0.825 10000 0.05 15 45 1.96139815829527 4 5 4 0.00434977499038109 0.00753086419753086 0.00443431565603121 0.00434455262537188 0.00450966315721854 1e-04 0.9828 0.9723 0.9717 0.9703 0.9735 0.9721 0.9737 0.973 0.9721 0.9745 0.9735 0.9735 0.9725 0.9717 0.9744 0.9732 0.9745 0.9741 0.9731 0.9756 0.9744 0.9803 0.9716 0.9704 0.9696 0.9723 0.9715 0.973 0.9722 0.9716 0.9742 0.9729 0.968 0.9672 0.9659
"84" 0.825 10000 0.05 45 15 1.96139815829527 4 5 4 0.00327925530413543 0.00753086419753086 0.00337136847843515 0.00328156126342793 0.00344833125764405 0 0.9912 0.9941 0.9939 0.9937 0.9935 0.9941 0.9943 0.9943 0.9941 0.994 0.9943 0.9943 0.9943 0.994 0.994 0.9943 0.9945 0.9944 0.9943 0.9943 0.9945 0.9953 0.9938 0.9935 0.9933 0.9933 0.9938 0.994 0.9938 0.9938 0.9935 0.994 0.993 0.9921 0.9917
"85" 0.85 10000 0.05 15 15 1.74425306308373 4 5 4 0.00503409465483453 0.0114814814814815 0.00531285615520282 0.00506414246409675 0.00550586139039781 0.002 0.9627 0.9652 0.9646 0.963 0.9584 0.9648 0.9663 0.9659 0.9652 0.9609 0.966 0.9675 0.9667 0.9663 0.9616 0.9674 0.9686 0.9677 0.9675 0.9631 0.9684 0.9708 0.962 0.9612 0.9605 0.9562 0.9613 0.9642 0.9631 0.9623 0.9589 0.9638 0.9531 0.9479 0.9445
"86" 0.85 10000 0.05 15 30 1.74425306308373 4 5 4 0.0041035785832125 0.00851851851851852 0.00424584964057654 0.00412200640272456 0.00434814804768527 1e-04 0.9896 0.9848 0.9843 0.9833 0.9844 0.9847 0.9853 0.985 0.9847 0.9851 0.9853 0.9853 0.9851 0.9848 0.9851 0.9852 0.9858 0.9855 0.9852 0.9856 0.9857 0.9881 0.9843 0.9835 0.9828 0.9838 0.984 0.9848 0.9847 0.9843 0.9845 0.9848 0.98 0.9787 0.9777
"87" 0.85 10000 0.05 30 15 1.74425306308373 4 5 4 0.00332378106528338 0.00851851851851852 0.00346019108191936 0.00333597200510856 0.00356457497992662 0 0.9943 0.996 0.996 0.9959 0.9951 0.996 0.996 0.996 0.996 0.9956 0.996 0.9962 0.9961 0.996 0.9957 0.9962 0.9965 0.9965 0.9962 0.9958 0.9965 0.9966 0.9957 0.9956 0.9954 0.9948 0.9957 0.996 0.9959 0.9958 0.9951 0.996 0.9947 0.9943 0.9938
"88" 0.85 10000 0.05 30 30 1.74425306308373 4 5 4 0.0024551561605393 0.00564814814814815 0.00252512888037463 0.00246327253020361 0.00258012450438957 0 0.9997 0.9997 0.9997 0.9997 0.9996 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9996 0.9996 0.9997 0.9997 0.9997 0.9997 0.9996 0.9997 0.9995 0.9995 0.9995
"89" 0.85 10000 0.05 15 45 1.74425306308373 4 5 4 0.00379340655933847 0.00753086419753086 0.00386179425008462 0.00377922936810789 0.00393142117311808 0 0.9949 0.9899 0.9897 0.9892 0.9906 0.9899 0.9906 0.9902 0.9899 0.991 0.9906 0.9902 0.9899 0.9895 0.9909 0.99 0.991 0.9908 0.9901 0.9914 0.991 0.9927 0.9897 0.9893 0.9892 0.9904 0.9897 0.9904 0.9901 0.9897 0.9909 0.9903 0.9879 0.9873 0.9868
"90" 0.85 10000 0.05 45 15 1.74425306308373 4 5 4 0.00275367653543301 0.00753086419753086 0.00283619509379509 0.0027537317299984 0.0029072487782469 0 0.9978 0.9983 0.9983 0.9982 0.9983 0.9983 0.9984 0.9984 0.9983 0.9983 0.9984 0.9984 0.9984 0.9984 0.9983 0.9984 0.9985 0.9984 0.9984 0.9983 0.9985 0.9988 0.9983 0.9982 0.9982 0.9982 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9982 0.9981 0.9981
"91" 0.875 10000 0.05 15 15 1.52170343771607 4 5 4 0.00418022005769468 0.0114814814814815 0.00440810299823633 0.00418540001007811 0.00458245738052126 0.0027 0.9873 0.9881 0.9878 0.9873 0.9853 0.9879 0.9884 0.9881 0.9881 0.9863 0.9883 0.9892 0.9888 0.9885 0.9863 0.9889 0.9895 0.9895 0.9892 0.9878 0.9895 0.9905 0.9871 0.9866 0.9862 0.984 0.9869 0.9881 0.9878 0.9872 0.9854 0.9879 0.9813 0.9793 0.9777
"92" 0.875 10000 0.05 15 30 1.52170343771607 4 5 4 0.00344661888483208 0.00851851851851852 0.00358915889314602 0.00347783680107036 0.00368161877160021 3e-04 0.9977 0.9955 0.9954 0.9953 0.9954 0.9955 0.9957 0.9956 0.9955 0.9956 0.9957 0.9957 0.9957 0.9954 0.9956 0.9957 0.9959 0.9958 0.9957 0.9959 0.9959 0.997 0.9954 0.9952 0.995 0.9953 0.9953 0.9955 0.9955 0.9954 0.9955 0.9955 0.9939 0.9935 0.9933
"93" 0.875 10000 0.05 30 15 1.52170343771607 4 5 4 0.00271258810853235 0.00851851851851852 0.0028272237401934 0.00271592242534817 0.00292135904765689 1e-04 0.999 0.9995 0.9995 0.9995 0.9994 0.9995 0.9996 0.9995 0.9995 0.9995 0.9996 0.9996 0.9996 0.9995 0.9995 0.9996 0.9996 0.9996 0.9996 0.9995 0.9996 0.9996 0.9995 0.9995 0.9995 0.9993 0.9995 0.9995 0.9995 0.9995 0.9994 0.9995 0.9993 0.9993 0.9991
"94" 0.875 10000 0.05 30 30 1.52170343771607 4 5 4 0.00203454848225855 0.00564814814814815 0.00208315965942954 0.00202754533374437 0.00213281353525377 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"95" 0.875 10000 0.05 15 45 1.52170343771607 4 5 4 0.00320208516054455 0.00753086419753086 0.00327399314057684 0.00320009164306201 0.00333658430127495 2e-04 0.9981 0.9973 0.9973 0.9971 0.9974 0.9973 0.9974 0.9973 0.9973 0.9975 0.9974 0.9974 0.9974 0.9973 0.9974 0.9974 0.9974 0.9974 0.9974 0.9976 0.9974 0.9977 0.9973 0.9972 0.9967 0.9974 0.9972 0.9973 0.9973 0.9972 0.9975 0.9973 0.9962 0.9962 0.9961
"96" 0.875 10000 0.05 45 15 1.52170343771607 4 5 4 0.00222337745881158 0.00753086419753086 0.00229300861454047 0.00221890963034222 0.0023572337488391 0 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998
"97" 0.9 10000 0.05 15 15 1.29024040427589 4 5 4 0.00330493736993112 0.0114814814814815 0.00349578835978836 0.00330291952632905 0.0036480748861454 0.0095 0.997 0.9966 0.9966 0.9965 0.9959 0.9966 0.9971 0.9967 0.9966 0.9962 0.9968 0.9972 0.9969 0.9966 0.9963 0.9968 0.9973 0.9972 0.9972 0.9967 0.9972 0.9975 0.9964 0.9963 0.996 0.9955 0.9962 0.9967 0.9965 0.9964 0.9959 0.9966 0.9945 0.9938 0.9934
"98" 0.9 10000 0.05 15 30 1.29024040427589 4 5 4 0.00276162810248522 0.00851851851851852 0.00288730864197531 0.00279078420969409 0.00296796854101509 0.0021 0.9993 0.9984 0.9983 0.9983 0.9986 0.9983 0.9986 0.9985 0.9983 0.9988 0.9986 0.9986 0.9984 0.9983 0.9988 0.9985 0.9988 0.9986 0.9986 0.9989 0.9987 0.9992 0.9983 0.9983 0.9983 0.9984 0.9983 0.9984 0.9984 0.9983 0.9988 0.9984 0.9976 0.9975 0.9975
"99" 0.9 10000 0.05 30 15 1.29024040427589 4 5 4 0.00209952571562331 0.00851851851851852 0.00220289062823086 0.00210645703338807 0.00228499492066195 0.001 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996
"100" 0.9 10000 0.05 30 30 1.29024040427589 4 5 4 0.00160434256657147 0.00564814814814815 0.0016488888207748 0.00160082723506701 0.00169196760384088 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"101" 0.9 10000 0.05 15 45 1.29024040427589 4 5 4 0.00258052501333658 0.00753086419753086 0.0026594472271213 0.00259512331498406 0.00271420795443203 4e-04 0.9999 0.9989 0.9989 0.9989 0.9991 0.9989 0.9991 0.999 0.9989 0.9992 0.9991 0.999 0.9989 0.9989 0.9992 0.999 0.9991 0.9991 0.999 0.9992 0.9991 0.9995 0.9989 0.9989 0.9987 0.999 0.9989 0.999 0.9989 0.9989 0.9992 0.999 0.9986 0.9985 0.9985
"102" 0.9 10000 0.05 45 15 1.29024040427589 4 5 4 0.00169772183085401 0.00753086419753086 0.00175304177150696 0.00168904169739725 0.00180885022783693 2e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"103" 0.925 10000 0.05 15 15 1.04430740924736 4 5 4 0.0024219098857319 0.0114814814814815 0.0025586714638448 0.00240069712270093 0.00268443492784637 0.0243 0.9998 0.9997 0.9997 0.9997 0.9997 0.9997 1 0.9998 0.9997 0.9997 0.9999 1 0.9999 0.9999 0.9997 0.9999 1 1 1 0.9997 1 1 0.9997 0.9997 0.9997 0.9994 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9992 0.9992 0.9992
"104" 0.925 10000 0.05 15 30 1.04430740924736 4 5 4 0.00205693439420345 0.00851851851851852 0.00213336905674147 0.00205453159155872 0.00219972709313115 0.0061 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9998 0.9998 0.9996
"105" 0.925 10000 0.05 30 15 1.04430740924736 4 5 4 0.00149724864459911 0.00851851851851852 0.00157864536884997 0.00150005959496442 0.00164602333222783 0.0032 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"106" 0.925 10000 0.05 30 30 1.04430740924736 4 5 4 0.0011716140479683 0.00564814814814815 0.00120377828863346 0.00116443140911026 0.00123920773689986 4e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"107" 0.925 10000 0.05 15 45 1.04430740924736 4 5 4 0.00193527589702731 0.00753086419753086 0.00197876168243279 0.00192623784155488 0.00202375757292409 0.0025 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9997 0.9997 0.9996
"108" 0.925 10000 0.05 45 15 1.04430740924736 4 5 4 0.00118902823088817 0.00753086419753086 0.00123106274882867 0.00117887179591328 0.00127686627596601 8e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"109" 0.95 10000 0.05 15 15 0.773817075268025 4 5 4 0.00155061186498194 0.0114814814814815 0.0016789302292769 0.00156296933232552 0.00177107314128944 0.0717 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9998 0.9998
"110" 0.95 10000 0.05 15 30 0.773817075268025 4 5 4 0.00134467773912081 0.00851851851851852 0.00142237483427598 0.00136414465973363 0.00147161062353315 0.0284 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"111" 0.95 10000 0.05 30 15 0.773817075268025 4 5 4 0.000923523815434777 0.00851851851851852 0.000984651479656997 0.000926698568387764 0.00103468719296695 0.0127 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"112" 0.95 10000 0.05 30 30 0.773817075268025 4 5 4 0.000746447811032319 0.00564814814814815 0.000783929957428693 0.000754870591153976 0.000810210204526749 0.0025 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"113" 0.95 10000 0.05 15 45 0.773817075268025 4 5 4 0.00127603303050045 0.00753086419753086 0.00132017685853241 0.0012815526773912 0.00135342995407706 0.0179 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999
"114" 0.95 10000 0.05 45 15 0.773817075268025 4 5 4 0.000714494465585734 0.00753086419753086 0.000748458301533857 0.000710113715639642 0.000782336323173204 0.0028 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"115" 0.975 10000 0.05 15 15 0.455803554898808 4 5 4 0.0007219952814473 0.0114814814814815 0.000796386031746032 0.000732026606198035 0.000844474258436214 0.2256 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"116" 0.975 10000 0.05 15 30 0.455803554898808 4 5 4 0.000644699504547425 0.00851851851851852 0.000688523991972268 0.000655999559691054 0.000715682380906431 0.1331 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"117" 0.975 10000 0.05 30 15 0.455803554898808 4 5 4 0.000406043249103792 0.00851851851851852 0.0004421274122727 0.000409841705284924 0.000469909661918952 0.0739 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"118" 0.975 10000 0.05 30 30 0.455803554898808 4 5 4 0.000344872556463787 0.00564814814814815 0.000365333265219242 0.000349124420222839 0.000380037841838134 0.029 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"119" 0.975 10000 0.05 15 45 0.455803554898808 4 5 4 0.000618934245580805 0.00753086419753086 0.000642063758573388 0.00062058303244081 0.000660503563887619 0.0968 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"120" 0.975 10000 0.05 45 15 0.455803554898808 4 5 4 0.000300725904989284 0.00753086419753086 0.000324680419717457 0.000303239010207899 0.000343694143345005 0.0331 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"121" 0.5 10000 0.05 15 15 0.80107943461757 1 3 4 0.0124533655023734 0.0114814814814815 0.0127433760846561 0.0124419918972033 0.0129492779720165 0 0.0644 0.0563 0.0557 0.0548 0.0518 0.0558 0.0579 0.0572 0.0564 0.0547 0.0573 0.0586 0.0578 0.0568 0.0548 0.0578 0.0607 0.0594 0.0586 0.0569 0.0596 0.0674 0.0552 0.0543 0.0528 0.0505 0.0544 0.0566 0.0558 0.0552 0.0524 0.0562 0.0416 0.0389 0.0366
"122" 0.5 10000 0.05 15 30 0.80107943461757 1 3 4 0.011362774388617 0.00851851851851852 0.0115061075813416 0.0113554564179286 0.0116164592808179 0 0.0881 0.0525 0.0516 0.05 0.0531 0.0523 0.0543 0.0534 0.0524 0.0553 0.054 0.0541 0.0531 0.0517 0.0546 0.0536 0.0556 0.0549 0.0538 0.0567 0.0553 0.0654 0.0518 0.0504 0.049 0.0522 0.0509 0.0529 0.0525 0.0516 0.0539 0.0527 0.0428 0.041 0.0394
"123" 0.5 10000 0.05 30 15 0.80107943461757 1 3 4 0.00716679882336108 0.00851851851851852 0.00732160370978532 0.00717132772608405 0.00744091581128072 0 0.0315 0.0502 0.0501 0.0494 0.043 0.0502 0.051 0.0509 0.0508 0.0456 0.0509 0.0525 0.0522 0.0516 0.0455 0.0522 0.054 0.0537 0.0533 0.0474 0.0538 0.0568 0.0484 0.0483 0.048 0.0412 0.0484 0.0493 0.0489 0.0486 0.0431 0.0491 0.0421 0.0393 0.0375
"124" 0.5 10000 0.05 30 30 0.80107943461757 1 3 4 0.00615144523039573 0.00564814814814815 0.00622625377607493 0.00615100729936437 0.00628964936844993 0 0.0593 0.0511 0.0508 0.0504 0.0481 0.0509 0.0519 0.0518 0.0517 0.0496 0.0518 0.0521 0.052 0.0519 0.0496 0.052 0.0531 0.053 0.0526 0.0511 0.053 0.0559 0.0494 0.0494 0.0491 0.0475 0.0494 0.0508 0.0506 0.0505 0.0484 0.0506 0.0456 0.0441 0.0422
"125" 0.5 10000 0.05 15 45 0.80107943461757 1 3 4 0.010999244017365 0.00753086419753086 0.0110967362742059 0.0109964232918248 0.0111718415495727 0 0.1046 0.0523 0.0511 0.0499 0.0549 0.052 0.0541 0.0536 0.0521 0.0574 0.0538 0.0537 0.0521 0.0507 0.0564 0.0536 0.0554 0.0541 0.0536 0.0587 0.0548 0.0673 0.0516 0.0505 0.049 0.0542 0.0512 0.0535 0.0524 0.0513 0.0563 0.0534 0.0446 0.0427 0.0421
"126" 0.5 10000 0.05 45 15 0.80107943461757 1 3 4 0.00540460993035699 0.00753086419753086 0.00549703536671833 0.00539688211070137 0.00558029073018459 0 0.0198 0.0544 0.0541 0.0535 0.0468 0.0544 0.0554 0.0553 0.055 0.0493 0.0555 0.0571 0.0569 0.0561 0.0493 0.0571 0.0581 0.0575 0.0572 0.0512 0.0582 0.0588 0.0528 0.0523 0.052 0.0446 0.0529 0.0534 0.0533 0.0531 0.0473 0.0534 0.0487 0.0462 0.0431
"127" 0.525 10000 0.05 15 15 0.739774226756442 1 3 4 0.0124695789139367 0.0114814814814815 0.0127525096296296 0.0124554841421013 0.0129545740115226 0 0.0707 0.0633 0.0623 0.0608 0.0574 0.0623 0.065 0.0641 0.0633 0.0606 0.0641 0.0657 0.0649 0.0638 0.061 0.065 0.0672 0.0666 0.0657 0.0632 0.0667 0.0743 0.0613 0.06 0.0585 0.0555 0.06 0.0634 0.0623 0.0613 0.0583 0.0628 0.0454 0.042 0.0397
"128" 0.525 10000 0.05 15 30 0.739774226756442 1 3 4 0.0114212043161648 0.00851851851851852 0.0115717613014657 0.0114235087660403 0.0116798030083129 0 0.1039 0.0644 0.0637 0.0621 0.0656 0.064 0.0672 0.0657 0.0645 0.0677 0.0661 0.0662 0.0648 0.0635 0.0675 0.0655 0.0686 0.0675 0.0659 0.0698 0.0681 0.0791 0.0636 0.0619 0.0602 0.0637 0.063 0.0656 0.0644 0.0634 0.0664 0.065 0.0509 0.0491 0.0475
"129" 0.525 10000 0.05 30 15 0.739774226756442 1 3 4 0.00713475615880939 0.00851851851851852 0.00728402873928115 0.00713577693121693 0.00740159808446958 0 0.0371 0.0595 0.059 0.0586 0.0516 0.0593 0.0607 0.0604 0.06 0.0541 0.0606 0.0617 0.0614 0.061 0.0545 0.0617 0.0635 0.063 0.0627 0.0564 0.0632 0.0651 0.057 0.0568 0.0566 0.0503 0.0569 0.058 0.0577 0.0575 0.0524 0.0579 0.0508 0.0484 0.0468
"130" 0.525 10000 0.05 30 30 0.739774226756442 1 3 4 0.00616058550900293 0.00564814814814815 0.00623902692209451 0.00616506863786498 0.00630120457777778 0 0.0741 0.0632 0.0629 0.0627 0.061 0.0629 0.0652 0.065 0.0642 0.0618 0.065 0.0653 0.0651 0.0648 0.062 0.0651 0.0663 0.0663 0.0662 0.0636 0.0663 0.0697 0.0618 0.0618 0.0617 0.0598 0.0618 0.063 0.0627 0.0624 0.0612 0.0627 0.056 0.0535 0.052
"131" 0.525 10000 0.05 15 45 0.739774226756442 1 3 4 0.0110717461169075 0.00753086419753086 0.0111696290695313 0.0110707075923254 0.0112433564782562 0 0.1167 0.059 0.0577 0.0566 0.0631 0.0584 0.0619 0.0602 0.0585 0.0648 0.0614 0.0604 0.0585 0.0576 0.064 0.0594 0.0626 0.0613 0.0597 0.0663 0.0623 0.0747 0.058 0.0572 0.0555 0.0628 0.0577 0.0607 0.059 0.0579 0.064 0.0603 0.0504 0.0493 0.0483
"132" 0.525 10000 0.05 45 15 0.739774226756442 1 3 4 0.00535648190710029 0.00753086419753086 0.00545802579160209 0.00535910130368945 0.00554021758236147 0 0.0268 0.0625 0.0619 0.0616 0.0539 0.0626 0.0633 0.0631 0.0626 0.0568 0.0634 0.0649 0.0641 0.0639 0.0568 0.0649 0.0657 0.0653 0.0649 0.0593 0.0656 0.0665 0.0606 0.0603 0.0598 0.0515 0.0606 0.0616 0.0615 0.061 0.0543 0.0616 0.0568 0.0532 0.0506
"133" 0.55 10000 0.05 15 15 0.68204804254549 1 3 4 0.0124146731672521 0.0114814814814815 0.0127176668783069 0.0124266514285714 0.0129146507061728 0 0.0857 0.0753 0.0735 0.0718 0.0689 0.074 0.0777 0.0767 0.0753 0.0722 0.077 0.0786 0.0774 0.0758 0.0725 0.0776 0.0818 0.0802 0.0788 0.0757 0.0805 0.0895 0.0723 0.0713 0.07 0.0669 0.0714 0.0757 0.0741 0.0721 0.0698 0.0743 0.0572 0.0526 0.0507
"134" 0.55 10000 0.05 15 30 0.68204804254549 1 3 4 0.0114141951575849 0.00851851851851852 0.0115434929538405 0.0113975244371465 0.0116495367867826 0 0.1287 0.0776 0.0765 0.0739 0.0792 0.0771 0.0802 0.0792 0.0774 0.0815 0.0796 0.0797 0.0781 0.0762 0.0811 0.079 0.0821 0.0806 0.0795 0.0841 0.0814 0.096 0.0765 0.075 0.0725 0.0781 0.0759 0.0791 0.0779 0.0761 0.0805 0.0785 0.0631 0.0608 0.0592
"135" 0.55 10000 0.05 30 15 0.68204804254549 1 3 4 0.00706191006355225 0.00851851851851852 0.00720005559326157 0.00705476866508545 0.00731513656491989 0 0.0665 0.0972 0.0967 0.0958 0.0859 0.0969 0.0985 0.0984 0.0982 0.0893 0.0984 0.0994 0.0991 0.0988 0.0898 0.0989 0.1016 0.101 0.1004 0.0926 0.1012 0.1047 0.0943 0.0938 0.0932 0.0844 0.0937 0.0957 0.0952 0.0948 0.0868 0.0955 0.0845 0.082 0.0795
"136" 0.55 10000 0.05 30 30 0.68204804254549 1 3 4 0.00613438431875555 0.00564814814814815 0.00620287245636441 0.00612981240733401 0.00626425093278464 0 0.1166 0.0997 0.0995 0.0991 0.096 0.0995 0.1022 0.1015 0.1011 0.0985 0.1015 0.1025 0.1019 0.1016 0.0983 0.1019 0.1048 0.1044 0.1039 0.1008 0.1044 0.1099 0.0982 0.0979 0.0975 0.0946 0.098 0.1001 0.0997 0.0993 0.0963 0.0997 0.0886 0.0861 0.0849
"137" 0.55 10000 0.05 15 45 0.68204804254549 1 3 4 0.0110807024876958 0.00753086419753086 0.0112027301131242 0.0111059958192151 0.0112744124759907 0 0.149 0.0796 0.0772 0.0756 0.0844 0.0788 0.0831 0.0811 0.0792 0.0867 0.0827 0.0809 0.079 0.0771 0.0857 0.0803 0.0845 0.083 0.0805 0.0878 0.0837 0.0996 0.0783 0.0765 0.0745 0.0837 0.0775 0.0815 0.08 0.0779 0.0852 0.0811 0.0657 0.0641 0.0631
"138" 0.55 10000 0.05 45 15 0.68204804254549 1 3 4 0.0052776556956523 0.00753086419753086 0.00537586850230702 0.00527857166230203 0.00545669662814519 0 0.0495 0.1061 0.1057 0.1052 0.0937 0.1064 0.1072 0.1069 0.1063 0.0968 0.1073 0.1093 0.1086 0.1081 0.0968 0.1093 0.1105 0.1103 0.1096 0.1004 0.1105 0.1116 0.1036 0.1028 0.102 0.0916 0.1036 0.1045 0.1042 0.104 0.0939 0.1047 0.0969 0.0934 0.0912
"139" 0.575 10000 0.05 15 15 0.627543696437736 1 3 4 0.0122888508729092 0.0114814814814815 0.0125891902645503 0.0123041373847317 0.0127815510386831 0 0.1228 0.1073 0.1055 0.1037 0.1001 0.106 0.11 0.1089 0.1074 0.1042 0.1091 0.1113 0.1095 0.1075 0.1045 0.11 0.1149 0.1133 0.1111 0.1081 0.1133 0.1254 0.1048 0.1029 0.1011 0.0978 0.1032 0.1078 0.1062 0.1048 0.1013 0.1064 0.0862 0.0818 0.0782
"140" 0.575 10000 0.05 15 30 0.627543696437736 1 3 4 0.0113413006562407 0.00851851851851852 0.0114704688682114 0.0113277344158609 0.0115737571321805 0 0.1757 0.111 0.1092 0.1057 0.1135 0.1101 0.1147 0.1133 0.1107 0.1164 0.114 0.1138 0.1112 0.1085 0.1154 0.1127 0.1161 0.1152 0.1136 0.1178 0.1157 0.1322 0.1095 0.1066 0.1044 0.1121 0.1082 0.1133 0.1112 0.1091 0.115 0.1121 0.0939 0.0914 0.0894
"141" 0.575 10000 0.05 30 15 0.627543696437736 1 3 4 0.00694901794620324 0.00851851851851852 0.00708598040017029 0.00694368355896126 0.0071986171493496 0 0.104 0.1501 0.1495 0.1486 0.134 0.1496 0.153 0.1523 0.1515 0.139 0.1527 0.1549 0.1542 0.1538 0.1395 0.1547 0.1561 0.1558 0.1555 0.1443 0.1559 0.1602 0.1465 0.1457 0.1448 0.1316 0.1458 0.1487 0.1477 0.1474 0.1354 0.1482 0.1321 0.1266 0.1227
"142" 0.575 10000 0.05 30 30 0.627543696437736 1 3 4 0.00607294658299466 0.00564814814814815 0.00614504286079183 0.00607360265644955 0.00620497193744856 0 0.1826 0.1598 0.1591 0.1582 0.156 0.1591 0.1613 0.1611 0.1609 0.1583 0.1611 0.1618 0.1614 0.161 0.1575 0.1615 0.1642 0.1639 0.1633 0.1604 0.1639 0.1722 0.1572 0.1567 0.1565 0.1536 0.1568 0.1599 0.1595 0.159 0.1566 0.1595 0.1455 0.1424 0.1401
"143" 0.575 10000 0.05 15 45 0.627543696437736 1 3 4 0.0110254505840178 0.00753086419753086 0.0111309181750485 0.0110358429900415 0.0112011928354771 0 0.1964 0.1116 0.1096 0.1074 0.1162 0.1113 0.1147 0.1134 0.1114 0.1188 0.1143 0.1134 0.1116 0.1089 0.1177 0.1126 0.1157 0.1147 0.1128 0.1204 0.1151 0.1347 0.1106 0.1084 0.106 0.115 0.1101 0.1138 0.112 0.1104 0.1174 0.1132 0.0951 0.0931 0.091
"144" 0.575 10000 0.05 45 15 0.627543696437736 1 3 4 0.00516907363730125 0.00753086419753086 0.00525721629700889 0.0051619131990095 0.0053364007297061 0 0.096 0.1819 0.1818 0.1813 0.1664 0.1821 0.1833 0.1832 0.1827 0.1711 0.1834 0.1864 0.1853 0.1846 0.1714 0.1865 0.1885 0.188 0.1871 0.175 0.1884 0.1896 0.1794 0.179 0.1779 0.163 0.1796 0.1809 0.1803 0.1798 0.1668 0.181 0.1709 0.166 0.1618
"145" 0.6 10000 0.05 15 15 0.575953246020881 1 3 4 0.0120924433492526 0.0114814814814815 0.0123692134038801 0.0120909540942303 0.0125566338984911 0 0.17 0.1477 0.1466 0.1449 0.1414 0.1467 0.1518 0.1496 0.1477 0.1449 0.1498 0.1523 0.1507 0.1482 0.1452 0.1506 0.1559 0.1541 0.1522 0.1496 0.1544 0.1737 0.1455 0.1437 0.1415 0.138 0.1441 0.149 0.1467 0.1455 0.1425 0.1471 0.1196 0.1144 0.1094
"146" 0.6 10000 0.05 15 30 0.575953246020881 1 3 4 0.0112021839600002 0.00851851851851852 0.0113133733430639 0.0111735119771331 0.0114144185457858 0 0.2366 0.1559 0.1531 0.1496 0.1591 0.1547 0.1612 0.1592 0.1554 0.1639 0.1604 0.1598 0.157 0.153 0.1627 0.1582 0.1645 0.1624 0.1591 0.1675 0.1635 0.1853 0.1543 0.151 0.1477 0.1572 0.1529 0.1585 0.156 0.1535 0.1612 0.1576 0.1313 0.1282 0.1257
"147" 0.6 10000 0.05 30 15 0.575953246020881 1 3 4 0.0067969254692092 0.00851851851851852 0.00693417205619413 0.00679482209815727 0.00704448741376472 0 0.1669 0.2241 0.2233 0.2227 0.2064 0.2235 0.2278 0.2273 0.2266 0.2114 0.2271 0.2305 0.2293 0.2287 0.2119 0.23 0.2335 0.2329 0.2323 0.2167 0.2332 0.2389 0.2202 0.2193 0.2186 0.2028 0.2196 0.2223 0.2219 0.221 0.207 0.222 0.2035 0.197 0.1924
"148" 0.6 10000 0.05 30 30 0.575953246020881 1 3 4 0.00597644387729152 0.00564814814814815 0.00604539109408259 0.00597567134305133 0.00610382322688615 0 0.2793 0.2484 0.2476 0.2472 0.2424 0.2477 0.2508 0.2504 0.2503 0.2466 0.2504 0.2513 0.2507 0.2502 0.2459 0.2507 0.2542 0.2537 0.2531 0.2496 0.2536 0.2634 0.2454 0.2449 0.244 0.2394 0.2449 0.2486 0.2482 0.247 0.2432 0.2483 0.2287 0.2261 0.2231
"149" 0.6 10000 0.05 15 45 0.575953246020881 1 3 4 0.0109054308302493 0.00753086419753086 0.0110238367263464 0.0109310767192204 0.0110921572117734 0 0.2615 0.1518 0.1499 0.147 0.16 0.1518 0.1567 0.1543 0.1518 0.1642 0.1559 0.1542 0.1517 0.1485 0.162 0.1531 0.1581 0.1561 0.1536 0.1666 0.1573 0.1864 0.1513 0.1484 0.1458 0.1586 0.1504 0.1553 0.1528 0.1505 0.1626 0.1544 0.1313 0.1296 0.1282
"150" 0.6 10000 0.05 45 15 0.575953246020881 1 3 4 0.00503175284252807 0.00753086419753086 0.0051140287916199 0.00502135659024104 0.00519102441718696 0 0.1654 0.2876 0.2869 0.2858 0.2631 0.2879 0.2897 0.2893 0.2885 0.2699 0.2897 0.2933 0.293 0.2917 0.2701 0.2931 0.2959 0.2946 0.2937 0.2759 0.2959 0.2975 0.2824 0.2818 0.2801 0.2585 0.2825 0.2851 0.2843 0.2834 0.2643 0.2854 0.2698 0.263 0.2578
"151" 0.625 10000 0.05 15 15 0.52700947869275 1 3 4 0.0118258996675108 0.0114814814814815 0.0121019219753086 0.0118318202469136 0.0122834242721536 0 0.2291 0.2045 0.2012 0.1986 0.1944 0.2017 0.2105 0.207 0.2044 0.199 0.2069 0.2106 0.2076 0.205 0.1994 0.2077 0.216 0.2133 0.2106 0.2066 0.2135 0.2322 0.1999 0.1979 0.1955 0.191 0.1981 0.2054 0.2025 0.1999 0.196 0.2028 0.1687 0.1594 0.1541
"152" 0.625 10000 0.05 15 30 0.52700947869275 1 3 4 0.0109966068550978 0.00851851851851852 0.0111216809317035 0.0109857594040017 0.0112195975079595 0 0.307 0.2132 0.209 0.2064 0.2178 0.2107 0.2183 0.2158 0.2124 0.2219 0.2169 0.2159 0.2129 0.209 0.2204 0.215 0.2211 0.2187 0.2155 0.2253 0.2194 0.2475 0.2101 0.2074 0.2041 0.216 0.2082 0.2163 0.2135 0.2096 0.2197 0.2148 0.1805 0.177 0.1741
"153" 0.625 10000 0.05 30 15 0.52700947869275 1 3 4 0.00660656049143659 0.00851851851851852 0.00674185784832452 0.0066060462567658 0.00684940817793455 0 0.2521 0.3267 0.326 0.3248 0.3015 0.3261 0.3314 0.3305 0.3295 0.3093 0.3304 0.3347 0.3336 0.3328 0.3095 0.3338 0.3383 0.3377 0.3368 0.3184 0.3372 0.3421 0.3217 0.3209 0.3199 0.2973 0.3212 0.3246 0.3235 0.3229 0.3034 0.3236 0.2983 0.2912 0.2855
"154" 0.625 10000 0.05 30 30 0.52700947869275 1 3 4 0.00584510875638951 0.00564814814814815 0.00591755100893997 0.00584966997313604 0.0059744070090535 0 0.3907 0.3542 0.3528 0.3517 0.3467 0.3529 0.3577 0.3569 0.3563 0.3521 0.3569 0.3581 0.3567 0.3562 0.3514 0.3569 0.3615 0.3608 0.3599 0.3566 0.3609 0.3735 0.3504 0.3492 0.3482 0.3429 0.3493 0.354 0.3534 0.3526 0.3481 0.3534 0.3301 0.3248 0.3212
"155" 0.625 10000 0.05 15 45 0.52700947869275 1 3 4 0.0107201759176268 0.00753086419753086 0.0108095844854186 0.0107190541848823 0.0108761875678554 0 0.3417 0.2166 0.2133 0.21 0.2269 0.2151 0.2223 0.2192 0.216 0.2312 0.2214 0.2187 0.2157 0.212 0.2288 0.2177 0.2246 0.2216 0.218 0.234 0.2236 0.2558 0.2143 0.2118 0.2082 0.2255 0.2138 0.2206 0.2175 0.214 0.2296 0.2194 0.1895 0.187 0.1852
"156" 0.625 10000 0.05 45 15 0.52700947869275 1 3 4 0.00486678076607853 0.00753086419753086 0.00495322562913081 0.00486307811305293 0.00502815547250096 0 0.2622 0.4141 0.4136 0.4121 0.3882 0.414 0.416 0.4154 0.4147 0.3944 0.4162 0.42 0.419 0.4181 0.3945 0.4199 0.4234 0.4226 0.4218 0.401 0.4235 0.4253 0.408 0.4071 0.406 0.3829 0.4084 0.4116 0.4107 0.4094 0.3894 0.4116 0.3942 0.3878 0.3823
"157" 0.65 10000 0.05 15 15 0.480479147572254 1 3 4 0.0114897772849754 0.0114814814814815 0.0117562147442681 0.0114953194658604 0.0119312336768176 0 0.3034 0.2693 0.2661 0.2631 0.2575 0.2664 0.2763 0.273 0.2695 0.2643 0.2731 0.2764 0.2736 0.2691 0.2642 0.2737 0.283 0.2799 0.2764 0.2728 0.2799 0.306 0.2645 0.2617 0.2584 0.2543 0.2619 0.2714 0.2677 0.2643 0.2607 0.2679 0.2247 0.2155 0.2091
"158" 0.65 10000 0.05 15 30 0.480479147572254 1 3 4 0.0107244205417051 0.00851851851851852 0.0108618834421942 0.0107308025129234 0.0109560100507315 0 0.3941 0.2808 0.2767 0.2732 0.2865 0.2793 0.287 0.2838 0.2803 0.2921 0.2854 0.2847 0.2811 0.2764 0.2911 0.2829 0.2912 0.2883 0.2838 0.2967 0.2895 0.3209 0.278 0.2747 0.2702 0.2841 0.276 0.2841 0.2813 0.2771 0.2893 0.283 0.2456 0.2417 0.2372
"159" 0.65 10000 0.05 30 15 0.480479147572254 1 3 4 0.00637892790784041 0.00851851851851852 0.00650974014717509 0.00637881772912486 0.00661339517291113 0 0.3577 0.4383 0.4372 0.4364 0.4145 0.4376 0.4425 0.4415 0.4406 0.4231 0.4415 0.4456 0.4451 0.4439 0.4225 0.4451 0.4509 0.4501 0.4487 0.4287 0.4499 0.4568 0.4324 0.4319 0.4313 0.4091 0.4317 0.4354 0.4348 0.434 0.4163 0.4347 0.4092 0.4016 0.3953
"160" 0.65 10000 0.05 30 30 0.480479147572254 1 3 4 0.00567922990352893 0.00564814814814815 0.00573727793954874 0.00567155381982061 0.00579231872482853 0 0.5247 0.4826 0.4818 0.4812 0.4754 0.4819 0.4868 0.4861 0.4854 0.4812 0.4861 0.4872 0.4862 0.4854 0.4804 0.4862 0.4914 0.4904 0.4897 0.4856 0.4905 0.5034 0.4793 0.4783 0.4769 0.4718 0.4786 0.4831 0.4823 0.4818 0.4771 0.4825 0.4567 0.4523 0.4491
"161" 0.65 10000 0.05 15 45 0.480479147572254 1 3 4 0.0104693016272817 0.00753086419753086 0.0106040519808312 0.010516684704541 0.0106680730033704 0 0.4322 0.2812 0.2773 0.2733 0.2959 0.2798 0.2887 0.2849 0.2804 0.3007 0.2873 0.2835 0.2801 0.2753 0.2983 0.2824 0.2908 0.2876 0.2828 0.303 0.2896 0.328 0.2792 0.2754 0.2706 0.2938 0.2775 0.2866 0.2827 0.2783 0.2993 0.2856 0.2478 0.2443 0.2425
"162" 0.65 10000 0.05 45 15 0.480479147572254 1 3 4 0.00467531144879543 0.00753086419753086 0.00476257978871608 0.00467495524629006 0.00483548962330233 0 0.3926 0.5643 0.5637 0.5631 0.5399 0.5644 0.5669 0.5663 0.5654 0.5464 0.5672 0.5714 0.571 0.5688 0.5464 0.5712 0.5735 0.5727 0.5721 0.5521 0.5736 0.5754 0.5596 0.5586 0.5575 0.5338 0.5596 0.5625 0.5615 0.5607 0.5413 0.5623 0.5466 0.5389 0.5325
"163" 0.675 10000 0.05 15 15 0.436157540283619 1 3 4 0.0110847343440608 0.0114814814814815 0.0113447672663139 0.0110926596724616 0.0115139598046639 0 0.3878 0.3498 0.346 0.3416 0.3361 0.3463 0.3557 0.3528 0.3498 0.3448 0.3526 0.3563 0.3527 0.3497 0.3446 0.3534 0.3617 0.3592 0.3563 0.3526 0.3594 0.3872 0.344 0.3399 0.3352 0.3315 0.3401 0.3509 0.3478 0.344 0.3392 0.3483 0.2967 0.2866 0.2794
"164" 0.675 10000 0.05 15 30 0.436157540283619 1 3 4 0.0103855579518432 0.00851851851851852 0.0104812087113057 0.0103549572292161 0.0105718240291215 0 0.4955 0.3697 0.3667 0.3619 0.3772 0.3681 0.3768 0.3741 0.3694 0.3832 0.3755 0.3744 0.3704 0.3657 0.3809 0.3723 0.3804 0.3767 0.3734 0.3875 0.3781 0.4159 0.3674 0.3637 0.3594 0.3739 0.3652 0.3743 0.3709 0.3667 0.3807 0.3731 0.3282 0.3222 0.3191
"165" 0.675 10000 0.05 30 15 0.436157540283619 1 3 4 0.0061151055051074 0.00851851851851852 0.00623709600924406 0.00611073844432281 0.00633723839890801 0 0.4835 0.57 0.5692 0.5681 0.5463 0.5692 0.5731 0.5727 0.5722 0.5539 0.573 0.5759 0.5748 0.5743 0.5536 0.5747 0.5802 0.5793 0.5781 0.5619 0.5792 0.5865 0.5656 0.5649 0.5644 0.541 0.5649 0.5681 0.5676 0.5667 0.5477 0.5675 0.5419 0.5322 0.5257
"166" 0.675 10000 0.05 30 30 0.436157540283619 1 3 4 0.00547914814246008 0.00564814814814815 0.00554180187313751 0.00547880739713157 0.00559450915363512 0 0.6542 0.6116 0.6111 0.6101 0.6048 0.611 0.6145 0.614 0.6136 0.6102 0.614 0.6147 0.6141 0.6135 0.6097 0.6141 0.6186 0.6181 0.6173 0.614 0.6182 0.6319 0.6084 0.6072 0.6055 0.6012 0.6072 0.6123 0.6113 0.6107 0.6064 0.6114 0.5886 0.5854 0.5813
"167" 0.675 10000 0.05 15 45 0.436157540283619 1 3 4 0.0101524991544373 0.00753086419753086 0.0101949803659167 0.0101108001076016 0.0102566989714814 0 0.5387 0.3773 0.3736 0.3687 0.3912 0.376 0.3843 0.3806 0.3765 0.398 0.3829 0.3798 0.3759 0.3714 0.3942 0.3787 0.3863 0.3829 0.3791 0.4013 0.3856 0.4261 0.3752 0.3716 0.3669 0.3891 0.3743 0.3824 0.3787 0.3748 0.3959 0.3815 0.338 0.3347 0.3311
"168" 0.675 10000 0.05 45 15 0.436157540283619 1 3 4 0.00445856255878959 0.00753086419753086 0.00453107674131082 0.00444697595282632 0.00460111379162954 0 0.5426 0.7062 0.7054 0.7049 0.6844 0.706 0.7085 0.7077 0.7068 0.6895 0.7087 0.7112 0.7106 0.7102 0.69 0.7115 0.7144 0.7135 0.7123 0.6948 0.7143 0.7161 0.7014 0.7006 0.7001 0.6806 0.7017 0.7043 0.7034 0.7026 0.6848 0.7043 0.6898 0.6837 0.68
"169" 0.7 10000 0.05 15 15 0.393864076650531 1 3 4 0.0106115236370805 0.0114814814814815 0.0108563843386243 0.0106157035827664 0.0110177934222222 0 0.4812 0.4387 0.4343 0.4297 0.4258 0.4345 0.4446 0.4413 0.4385 0.4343 0.4412 0.4443 0.4407 0.4381 0.4345 0.441 0.4517 0.448 0.4444 0.4428 0.4478 0.4778 0.4337 0.4293 0.4247 0.421 0.4292 0.4405 0.4372 0.4336 0.4285 0.4373 0.3783 0.3672 0.3589
"170" 0.7 10000 0.05 15 30 0.393864076650531 1 3 4 0.0099800275526483 0.00851851851851852 0.0100683697914006 0.00994739704676762 0.0101551399347997 0 0.5923 0.4587 0.4545 0.4494 0.4651 0.4566 0.4638 0.4615 0.4582 0.4718 0.4628 0.4616 0.4583 0.4539 0.4695 0.4604 0.4678 0.464 0.4616 0.4761 0.4658 0.5051 0.4559 0.4516 0.4461 0.4625 0.454 0.4619 0.4589 0.4555 0.4694 0.461 0.4097 0.4045 0.4001
"171" 0.7 10000 0.05 30 15 0.393864076650531 1 3 4 0.00581624089001105 0.00851851851851852 0.00593809113422125 0.00581753016846074 0.0060336681585869 0 0.6163 0.6903 0.6895 0.6886 0.6678 0.6891 0.6945 0.6935 0.6928 0.6748 0.6935 0.6964 0.6959 0.6949 0.6746 0.6959 0.6987 0.6983 0.6976 0.6805 0.6978 0.7045 0.6854 0.6847 0.6841 0.664 0.6846 0.6886 0.6882 0.6877 0.6701 0.6883 0.6642 0.6572 0.6512
"172" 0.7 10000 0.05 30 30 0.393864076650531 1 3 4 0.00524525331205955 0.00564814814814815 0.00530074348233291 0.00524022542505248 0.0053514045297668 0 0.7699 0.7324 0.7316 0.7302 0.7276 0.7313 0.7356 0.7351 0.7344 0.7311 0.7352 0.7355 0.735 0.7342 0.7305 0.7351 0.739 0.7386 0.7376 0.7346 0.7387 0.7494 0.7295 0.7285 0.7273 0.7249 0.7284 0.7326 0.7318 0.7316 0.7287 0.7319 0.7124 0.709 0.7058
"173" 0.7 10000 0.05 15 45 0.393864076650531 1 3 4 0.00976952885783756 0.00753086419753086 0.00987531819215078 0.00979497705877113 0.00993400681432814 0 0.6287 0.4629 0.4586 0.4534 0.477 0.4617 0.469 0.4653 0.4622 0.4834 0.4681 0.4641 0.4614 0.4559 0.4794 0.4635 0.4718 0.4684 0.4639 0.4871 0.4705 0.5132 0.4614 0.4563 0.4521 0.4749 0.4594 0.4672 0.464 0.4605 0.4808 0.4667 0.4191 0.4163 0.4132
"174" 0.7 10000 0.05 45 15 0.393864076650531 1 3 4 0.00421781330765456 0.00753086419753086 0.00429128727415246 0.00421089696399622 0.00435829341308889 0 0.6907 0.8238 0.823 0.8226 0.8047 0.8237 0.8245 0.8243 0.8241 0.8088 0.8245 0.8277 0.8272 0.8265 0.8086 0.8276 0.8286 0.8282 0.828 0.8128 0.8286 0.8298 0.8197 0.8189 0.818 0.8011 0.8198 0.8218 0.8212 0.8207 0.8052 0.8216 0.8092 0.8046 0.8006
"175" 0.725 10000 0.05 15 15 0.353438727571086 1 3 4 0.0100709864129769 0.0114814814814815 0.0103350391534392 0.0101053749155959 0.0104891647824417 2e-04 0.5811 0.5319 0.5287 0.524 0.5209 0.5284 0.539 0.5351 0.5319 0.5297 0.5355 0.5387 0.5351 0.5304 0.5291 0.5355 0.5469 0.5436 0.5385 0.5367 0.5435 0.5756 0.528 0.524 0.519 0.5162 0.524 0.5352 0.5303 0.5279 0.5247 0.5309 0.4729 0.4616 0.4555
"176" 0.725 10000 0.05 15 30 0.353438727571086 1 3 4 0.00950790721744008 0.00851851851851852 0.00964513414340449 0.00953023395730706 0.00972736601320927 0 0.6896 0.5472 0.5427 0.5372 0.5579 0.5445 0.5569 0.5511 0.5463 0.5653 0.554 0.5514 0.5474 0.5414 0.562 0.5489 0.5604 0.5566 0.5502 0.5698 0.5582 0.6016 0.544 0.5404 0.5345 0.554 0.5426 0.5529 0.5485 0.5435 0.5623 0.5504 0.4993 0.4929 0.488
"177" 0.725 10000 0.05 30 15 0.353438727571086 1 3 4 0.00548354810725063 0.00851851851851852 0.00559200304080764 0.0054773123395974 0.00568305286669775 0 0.7284 0.7992 0.7982 0.7972 0.7812 0.7984 0.8015 0.801 0.8003 0.7862 0.8006 0.8031 0.8028 0.802 0.7858 0.8023 0.8057 0.8051 0.8045 0.7917 0.805 0.8111 0.7949 0.7944 0.7937 0.7769 0.7941 0.7969 0.7964 0.7961 0.782 0.7965 0.7771 0.7711 0.7657
"178" 0.725 10000 0.05 30 30 0.353438727571086 1 3 4 0.00497798105910114 0.00564814814814815 0.00503042975734355 0.00497301715990664 0.00507848927366255 0 0.864 0.8352 0.8347 0.834 0.8314 0.8346 0.8375 0.8372 0.8367 0.835 0.8372 0.8371 0.8366 0.8363 0.8339 0.8366 0.84 0.839 0.8386 0.837 0.839 0.8474 0.8333 0.8326 0.8322 0.8298 0.8326 0.8359 0.8351 0.8347 0.8328 0.835 0.8193 0.817 0.8152
"179" 0.725 10000 0.05 15 45 0.353438727571086 1 3 4 0.00932021415226113 0.00753086419753086 0.00939470422888497 0.00931819944774019 0.00945060362596294 1e-04 0.7254 0.557 0.5523 0.5475 0.5763 0.5557 0.5679 0.5623 0.5561 0.5836 0.5662 0.5601 0.5547 0.5499 0.5786 0.5583 0.5706 0.5664 0.5594 0.5866 0.5688 0.613 0.5549 0.5513 0.5459 0.5743 0.5531 0.5654 0.5597 0.5538 0.5807 0.5638 0.5084 0.5044 0.5024
"180" 0.725 10000 0.05 45 15 0.353438727571086 1 3 4 0.00395440200534188 0.00753086419753086 0.00402578699160921 0.00394949141146919 0.0040894496440161 0 0.8141 0.9106 0.9098 0.9095 0.899 0.9103 0.912 0.9116 0.9115 0.9017 0.9121 0.9132 0.9131 0.913 0.9016 0.9133 0.914 0.9138 0.9137 0.905 0.9141 0.9157 0.9084 0.908 0.9078 0.896 0.9085 0.9092 0.9091 0.909 0.8995 0.9092 0.9019 0.8986 0.8956
"181" 0.75 10000 0.05 15 15 0.31473905829302 1 3 4 0.00946404806296199 0.0114814814814815 0.00966866765432099 0.00945347706727135 0.00981314874293553 1e-04 0.6837 0.6319 0.6288 0.6239 0.6225 0.6284 0.6389 0.6352 0.6317 0.6297 0.6352 0.639 0.6352 0.6304 0.6287 0.6352 0.6457 0.6425 0.6389 0.6369 0.6424 0.6756 0.6281 0.6239 0.6198 0.6166 0.6239 0.635 0.6306 0.6278 0.6252 0.6307 0.5753 0.5652 0.556
"182" 0.75 10000 0.05 15 30 0.31473905829302 1 3 4 0.00896933967684483 0.00851851851851852 0.00907866752782339 0.00897057099312778 0.00915601931411273 1e-04 0.7734 0.6527 0.6484 0.6434 0.6609 0.6503 0.6593 0.6563 0.6523 0.6685 0.6584 0.6565 0.6517 0.6468 0.6654 0.6545 0.6629 0.6595 0.6558 0.6716 0.6611 0.6984 0.6503 0.6459 0.6409 0.6589 0.6479 0.6577 0.6539 0.6498 0.6664 0.6559 0.5993 0.5937 0.5896
"183" 0.75 10000 0.05 30 15 0.31473905829302 1 3 4 0.00511830556270397 0.00851851851851852 0.00523437406069452 0.00512639613452533 0.00532016220283674 0 0.8324 0.8822 0.8819 0.881 0.8694 0.8817 0.8843 0.8841 0.8834 0.8734 0.8836 0.8851 0.8848 0.8843 0.8728 0.8846 0.8871 0.8869 0.8866 0.8768 0.8869 0.8916 0.8795 0.8791 0.8781 0.8672 0.8786 0.8811 0.8808 0.8805 0.8703 0.8806 0.868 0.8628 0.8593
"184" 0.75 10000 0.05 30 30 0.31473905829302 1 3 4 0.0046778106040339 0.00564814814814815 0.00473202353341848 0.00467808449318125 0.0047771687659808 0 0.9269 0.9082 0.9075 0.9071 0.9058 0.9075 0.9096 0.9093 0.9092 0.908 0.9093 0.9093 0.9092 0.909 0.9077 0.9092 0.9108 0.9108 0.9101 0.9094 0.9108 0.9164 0.9068 0.906 0.9055 0.9036 0.906 0.9084 0.9084 0.9079 0.9066 0.9084 0.8956 0.8936 0.8922
"185" 0.75 10000 0.05 15 45 0.31473905829302 1 3 4 0.00880443688147245 0.00753086419753086 0.00887537962054406 0.00880322034311368 0.00892808293206492 0 0.8001 0.6546 0.6504 0.6443 0.6692 0.6533 0.6614 0.658 0.6537 0.6748 0.6604 0.6563 0.6529 0.6471 0.6714 0.6549 0.664 0.6605 0.6556 0.6761 0.6625 0.7017 0.6529 0.6482 0.6431 0.668 0.6516 0.6602 0.656 0.6523 0.6734 0.659 0.61 0.6073 0.6049
"186" 0.75 10000 0.05 45 15 0.31473905829302 1 3 4 0.00366972472928461 0.00753086419753086 0.00373632238861276 0.00366411141610105 0.00379668629480328 0 0.901 0.9593 0.9591 0.9591 0.9527 0.9593 0.9599 0.9598 0.9595 0.9552 0.96 0.961 0.9609 0.9605 0.955 0.9609 0.9613 0.9611 0.961 0.9567 0.9612 0.9616 0.958 0.958 0.9579 0.9518 0.958 0.9591 0.959 0.9587 0.9535 0.9589 0.9553 0.9531 0.9518
"187" 0.775 10000 0.05 15 15 0.277637783384356 1 3 4 0.0087917141280806 0.0114814814814815 0.0090124066313933 0.00881228166288738 0.00914666684224966 8e-04 0.7703 0.7222 0.7189 0.715 0.7137 0.7186 0.7294 0.7257 0.7221 0.7212 0.7257 0.7278 0.7249 0.7205 0.7205 0.7247 0.734 0.7316 0.7276 0.7277 0.7317 0.7607 0.7192 0.7151 0.7108 0.7103 0.715 0.7255 0.7217 0.719 0.7173 0.722 0.6632 0.6551 0.6493
"188" 0.775 10000 0.05 15 30 0.277637783384356 1 3 4 0.00836452834292583 0.00851851851851852 0.00851342981207809 0.00841273832512315 0.0085853556980924 3e-04 0.8459 0.7365 0.7325 0.7285 0.7444 0.7345 0.7428 0.7399 0.7358 0.7503 0.7415 0.7392 0.7358 0.7313 0.7477 0.7375 0.7453 0.7429 0.7385 0.7523 0.744 0.7791 0.7347 0.7301 0.7266 0.7432 0.7327 0.7412 0.7375 0.7341 0.7483 0.7396 0.6901 0.6858 0.6826
"189" 0.775 10000 0.05 30 15 0.277637783384356 1 3 4 0.00472185406805508 0.00851851851851852 0.00481619711488171 0.00471570663990756 0.00489615919426977 0 0.9131 0.942 0.9417 0.9414 0.9341 0.9413 0.9433 0.943 0.9428 0.9368 0.9428 0.9439 0.9434 0.9433 0.9363 0.9432 0.945 0.9446 0.9445 0.9387 0.9446 0.9472 0.9403 0.9399 0.9396 0.9322 0.9398 0.9416 0.9414 0.9413 0.9349 0.9414 0.9322 0.9294 0.9268
"190" 0.775 10000 0.05 30 30 0.277637783384356 1 3 4 0.0043452626734703 0.00564814814814815 0.00438817023414219 0.00433781417419004 0.00443034942990398 0 0.9664 0.9548 0.9544 0.9541 0.9535 0.9544 0.9558 0.9556 0.9555 0.9547 0.9556 0.9557 0.9555 0.9553 0.9543 0.9555 0.9563 0.9563 0.9561 0.9558 0.9563 0.9593 0.9539 0.9537 0.9535 0.9529 0.9537 0.955 0.955 0.9546 0.9539 0.955 0.9474 0.9467 0.9457
"191" 0.775 10000 0.05 15 45 0.277637783384356 1 3 4 0.00822213308120758 0.00753086419753086 0.00826787421588014 0.00820082951347692 0.00831681001212385 0 0.8754 0.7491 0.7456 0.7404 0.7626 0.748 0.7556 0.7515 0.7485 0.7669 0.7542 0.7507 0.7475 0.7424 0.764 0.7496 0.7575 0.7539 0.75 0.7681 0.7562 0.7898 0.7483 0.744 0.7387 0.7615 0.7471 0.7537 0.7506 0.7476 0.765 0.7527 0.7042 0.7004 0.6983
"192" 0.775 10000 0.05 45 15 0.277637783384356 1 3 4 0.00336523404804656 0.00753086419753086 0.00342488110737 0.00335784032921811 0.00348098812697621 0 0.9615 0.9874 0.9874 0.9874 0.9847 0.9874 0.9876 0.9875 0.9874 0.9852 0.9875 0.9878 0.9878 0.9878 0.9853 0.9878 0.9882 0.9881 0.988 0.9858 0.9882 0.9883 0.9871 0.9869 0.9868 0.9843 0.9871 0.9874 0.9873 0.9872 0.9847 0.9873 0.9853 0.9846 0.9841
"193" 0.8 10000 0.05 15 15 0.242020727663261 1 3 4 0.00805506696571494 0.0114814814814815 0.008239950335097 0.00805528520030234 0.00836417055253772 0.0011 0.853 0.8104 0.8073 0.8041 0.8042 0.8073 0.8172 0.8136 0.8104 0.8102 0.8133 0.8151 0.8122 0.8087 0.8087 0.8119 0.8208 0.8184 0.8149 0.8164 0.818 0.8436 0.8072 0.8048 0.8019 0.8011 0.8048 0.814 0.8093 0.8072 0.8069 0.8093 0.7585 0.7499 0.7436
"194" 0.8 10000 0.05 15 30 0.242020727663261 1 3 4 0.0076937337412383 0.00851851851851852 0.00779340554156784 0.00770082920391656 0.00785960685709961 9e-04 0.9034 0.8129 0.8099 0.8064 0.8201 0.8117 0.8184 0.8156 0.8124 0.825 0.8169 0.815 0.8119 0.8081 0.8223 0.8136 0.8207 0.8178 0.8148 0.8268 0.8191 0.8483 0.8118 0.808 0.8053 0.8193 0.8096 0.8171 0.814 0.8109 0.8231 0.8158 0.7743 0.7707 0.7683
"195" 0.8 10000 0.05 30 15 0.242020727663261 1 3 4 0.00429559528944294 0.00851851851851852 0.00439323828255185 0.0043004120075412 0.00446722545893356 0 0.9578 0.9729 0.9728 0.9727 0.9697 0.9728 0.9734 0.9733 0.9732 0.9713 0.9733 0.9737 0.9736 0.9734 0.971 0.9734 0.9742 0.974 0.9739 0.972 0.9739 0.976 0.9725 0.9724 0.9724 0.9692 0.9724 0.9729 0.9727 0.9726 0.9703 0.9727 0.9687 0.9673 0.9659
"196" 0.8 10000 0.05 30 30 0.242020727663261 1 3 4 0.00398089777391189 0.00564814814814815 0.00402306774797786 0.00397671961406908 0.00406190742894376 0 0.988 0.9806 0.9805 0.9805 0.9805 0.9805 0.9811 0.981 0.9809 0.9809 0.981 0.9809 0.9809 0.9808 0.9805 0.9809 0.9814 0.9813 0.9811 0.9811 0.9813 0.9843 0.9805 0.9805 0.9805 0.9804 0.9805 0.9809 0.9809 0.9805 0.9805 0.9808 0.9776 0.9772 0.9769
"197" 0.8 10000 0.05 15 45 0.242020727663261 1 3 4 0.00757328933307943 0.00753086419753086 0.0076308284723781 0.00756905222240037 0.00767589943197499 3e-04 0.9253 0.8237 0.82 0.815 0.8363 0.8221 0.8296 0.8272 0.823 0.8399 0.8288 0.8256 0.8218 0.8175 0.8383 0.8241 0.831 0.8283 0.8248 0.8417 0.8301 0.86 0.8222 0.8189 0.8131 0.8356 0.8211 0.8289 0.8266 0.8216 0.8392 0.8284 0.7815 0.7781 0.7759
"198" 0.8 10000 0.05 45 15 0.242020727663261 1 3 4 0.00304243806401895 0.00753086419753086 0.00310206729731174 0.00304012832023943 0.00315399669372542 0 0.9872 0.9969 0.9969 0.9969 0.9961 0.9969 0.997 0.9969 0.9969 0.9965 0.9969 0.997 0.997 0.997 0.9964 0.997 0.9971 0.997 0.997 0.9965 0.9971 0.9971 0.9969 0.9968 0.9968 0.996 0.9969 0.9969 0.9969 0.9969 0.9961 0.9969 0.9965 0.9961 0.996
"199" 0.825 10000 0.05 15 15 0.207785116268873 1 3 4 0.00725526285448505 0.0114814814814815 0.00743994243386243 0.00727229861426052 0.00755286915336077 0.0022 0.9073 0.8718 0.8693 0.8661 0.8683 0.8691 0.8764 0.8736 0.8718 0.8725 0.8735 0.8752 0.8727 0.8701 0.871 0.8725 0.8804 0.8779 0.8751 0.8756 0.8778 0.8998 0.8701 0.8673 0.8639 0.8656 0.8673 0.8741 0.8716 0.8701 0.8701 0.8716 0.8323 0.8263 0.8235
"200" 0.825 10000 0.05 15 30 0.207785116268873 1 3 4 0.0069572703667061 0.00851851851851852 0.00704992958462568 0.00696607816821748 0.00710990632382034 0.0019 0.9472 0.8817 0.879 0.8755 0.8875 0.8802 0.8849 0.884 0.8814 0.8915 0.8847 0.8833 0.8808 0.8774 0.8891 0.882 0.8873 0.885 0.8829 0.8935 0.8853 0.9082 0.8808 0.8781 0.8745 0.8864 0.8794 0.8846 0.8834 0.8803 0.8906 0.8841 0.8493 0.8471 0.8453
"201" 0.825 10000 0.05 30 15 0.207785116268873 1 3 4 0.00384099044553878 0.00851851851851852 0.0039359758535547 0.00385186862494679 0.00400311166578686 2e-04 0.9828 0.9897 0.9896 0.9896 0.9876 0.9896 0.9902 0.9902 0.9902 0.9886 0.9902 0.9902 0.9901 0.9901 0.9885 0.9901 0.9906 0.9904 0.9903 0.989 0.9903 0.9919 0.9893 0.9892 0.9892 0.9871 0.9892 0.9897 0.9897 0.9895 0.9879 0.9896 0.987 0.9863 0.9858
"202" 0.825 10000 0.05 30 30 0.207785116268873 1 3 4 0.00358531469250119 0.00564814814814815 0.00362255590464027 0.00358039212856535 0.00365793054883402 0 0.9963 0.9941 0.994 0.994 0.9937 0.994 0.9942 0.9942 0.9942 0.9941 0.9942 0.9942 0.9942 0.9941 0.994 0.9942 0.9944 0.9943 0.9942 0.9942 0.9943 0.9951 0.9938 0.9937 0.9937 0.9936 0.9937 0.9941 0.9941 0.9941 0.9941 0.9941 0.9919 0.9917 0.9915
"203" 0.825 10000 0.05 15 45 0.207785116268873 1 3 4 0.00685793953744648 0.00753086419753086 0.00691485747920118 0.00685859536030499 0.00695595500900388 0.0012 0.9575 0.8868 0.8845 0.8819 0.8961 0.8863 0.8911 0.8887 0.8865 0.8987 0.89 0.8878 0.8858 0.8827 0.8966 0.887 0.8919 0.8899 0.8875 0.8996 0.8911 0.9111 0.8863 0.8837 0.8815 0.8953 0.8851 0.89 0.8882 0.8858 0.8976 0.8893 0.8557 0.8534 0.8522
"204" 0.825 10000 0.05 45 15 0.207785116268873 1 3 4 0.0027028996425567 0.00753086419753086 0.00275370664101331 0.00269763063866175 0.00280080161998745 0 0.9971 0.9994 0.9994 0.9994 0.9992 0.9994 0.9994 0.9994 0.9994 0.9992 0.9994 0.9994 0.9994 0.9994 0.9993 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9992 0.9994 0.9994 0.9994 0.9994 0.9992 0.9994 0.9993 0.9992 0.9992
"205" 0.85 10000 0.05 15 15 0.174838128348681 1 3 4 0.00639353006134652 0.0114814814814815 0.0065479133686067 0.00639893605442177 0.00664843786886145 0.0076 0.9481 0.9251 0.9239 0.9221 0.9231 0.9238 0.9273 0.926 0.9251 0.9257 0.9258 0.9262 0.9255 0.9238 0.925 0.9254 0.9289 0.9281 0.9262 0.9272 0.9281 0.9421 0.924 0.9225 0.9212 0.9212 0.9225 0.9265 0.9253 0.924 0.9244 0.9253 0.8971 0.8934 0.8917
"206" 0.85 10000 0.05 15 30 0.174838128348681 1 3 4 0.00615550433607811 0.00851851851851852 0.00622324647570395 0.00614872309189321 0.00627662412825451 0.006 0.9727 0.9287 0.9272 0.9254 0.9333 0.9278 0.9316 0.9302 0.9284 0.9354 0.931 0.9296 0.928 0.9267 0.934 0.9287 0.9327 0.9315 0.9295 0.9362 0.9322 0.9463 0.9281 0.9268 0.9245 0.9327 0.9274 0.9311 0.9295 0.928 0.9346 0.9303 0.9061 0.9044 0.9027
"207" 0.85 10000 0.05 30 15 0.174838128348681 1 3 4 0.00335955968670405 0.00851851851851852 0.00342526120780879 0.0033505866155811 0.0034850225927791 0 0.9951 0.997 0.997 0.997 0.9968 0.997 0.9971 0.997 0.997 0.9969 0.997 0.997 0.997 0.997 0.9969 0.997 0.9972 0.9972 0.9972 0.9969 0.9972 0.9974 0.997 0.997 0.9969 0.9968 0.997 0.997 0.997 0.997 0.9968 0.997 0.9967 0.9966 0.9963
"208" 0.85 10000 0.05 30 30 0.174838128348681 1 3 4 0.00315914949605445 0.00564814814814815 0.00320043699446573 0.00316307292097885 0.0032317956042524 0 0.9993 0.999 0.999 0.9989 0.9989 0.999 0.999 0.999 0.999 0.9989 0.999 0.999 0.999 0.999 0.9989 0.999 0.999 0.999 0.999 0.999 0.999 0.999 0.9989 0.9989 0.9989 0.9987 0.9989 0.999 0.999 0.9989 0.9989 0.999 0.9982 0.998 0.998
"209" 0.85 10000 0.05 15 45 0.174838128348681 1 3 4 0.00607616242765531 0.00753086419753086 0.00616347082821157 0.0061138090898402 0.00619965105213319 0.0044 0.9812 0.9348 0.9329 0.9312 0.9402 0.9342 0.9377 0.9364 0.9345 0.9416 0.9371 0.9354 0.9339 0.9318 0.9406 0.9351 0.9382 0.9367 0.9352 0.9419 0.9379 0.9515 0.9341 0.9326 0.9305 0.9401 0.9336 0.9372 0.936 0.9337 0.9415 0.9366 0.9099 0.9083 0.9075
"210" 0.85 10000 0.05 45 15 0.174838128348681 1 3 4 0.00234823622848988 0.00753086419753086 0.00239315935367787 0.00234335741186112 0.00243506281561186 0 0.9996 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"211" 0.875 10000 0.05 15 15 0.143095679136672 1 3 4 0.00547116608183801 0.0114814814814815 0.00556976169312169 0.00544201916855631 0.0056558426600823 0.0225 0.9748 0.9611 0.9604 0.9587 0.96 0.9603 0.962 0.9616 0.9611 0.9612 0.9616 0.9618 0.9614 0.9606 0.9608 0.9614 0.963 0.9623 0.9617 0.9621 0.9623 0.9706 0.9604 0.9595 0.9584 0.9594 0.9594 0.9618 0.9609 0.9604 0.9608 0.961 0.9456 0.9439 0.943
"212" 0.875 10000 0.05 15 30 0.143095679136672 1 3 4 0.00528885050533082 0.00851851851851852 0.00534725899166819 0.00528272820531533 0.00539352684301729 0.0143 0.9882 0.9655 0.9646 0.9638 0.9673 0.9652 0.9671 0.9663 0.9654 0.9689 0.9669 0.966 0.9652 0.964 0.9679 0.9656 0.9673 0.9671 0.9658 0.9693 0.9672 0.9757 0.9654 0.9645 0.9637 0.9671 0.9651 0.9667 0.9663 0.9653 0.9687 0.9664 0.9521 0.951 0.9505
"213" 0.875 10000 0.05 30 15 0.143095679136672 1 3 4 0.0028528807393966 0.00851851851851852 0.00290610785379797 0.00284156842425348 0.00295787726570037 3e-04 0.999 0.9994 0.9994 0.9994 0.9993 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9995 0.9995 0.9995 0.9994 0.9995 0.9995 0.9994 0.9994 0.9994 0.9993 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9993 0.9993 0.9993
"214" 0.875 10000 0.05 30 30 0.143095679136672 1 3 4 0.00270307410190422 0.00564814814814815 0.00272775695189442 0.00269538302109482 0.00275497725733882 4e-04 1 0.9997 0.9997 0.9997 0.9997 0.9997 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9997 0.9997 0.9998 0.9999 0.9999 0.9998 0.9998 0.9999 1 0.9997 0.9997 0.9997 0.9997 0.9997 0.9998 0.9998 0.9997 0.9997 0.9998 0.9997 0.9997 0.9997
"215" 0.875 10000 0.05 15 45 0.143095679136672 1 3 4 0.00522807864649509 0.00753086419753086 0.00528144087934014 0.0052385763597171 0.00531271332683079 0.0096 0.9935 0.9711 0.9698 0.9684 0.9746 0.9707 0.9726 0.9721 0.9709 0.9755 0.9723 0.9715 0.9704 0.969 0.9748 0.9712 0.973 0.9722 0.9714 0.9757 0.9727 0.9807 0.9707 0.9696 0.968 0.9744 0.9704 0.9723 0.9719 0.9705 0.9753 0.9722 0.9567 0.956 0.9559
"216" 0.875 10000 0.05 45 15 0.143095679136672 1 3 4 0.00198011895858281 0.00753086419753086 0.00201152142803698 0.0019685909849821 0.00204771940062035 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"217" 0.9 10000 0.05 15 15 0.112481370640025 1 3 4 0.00448953678845836 0.0114814814814815 0.00454989093474427 0.00444366705971277 0.00462126789355281 0.0475 0.9896 0.9819 0.9815 0.981 0.9816 0.9815 0.9826 0.9822 0.9819 0.9823 0.9822 0.9823 0.9819 0.9816 0.9819 0.9819 0.9827 0.9825 0.9823 0.9825 0.9825 0.987 0.9818 0.9812 0.9808 0.9814 0.9811 0.9825 0.9819 0.9817 0.9818 0.9819 0.9731 0.972 0.9713
"218" 0.9 10000 0.05 15 30 0.112481370640025 1 3 4 0.00435777105131093 0.00851851851851852 0.00436937330414158 0.00431605583895883 0.00440760321586626 0.0334 0.9965 0.9877 0.9872 0.9868 0.9888 0.9874 0.9884 0.988 0.9877 0.9893 0.9883 0.9878 0.9874 0.987 0.989 0.9876 0.9886 0.9884 0.9878 0.9895 0.9885 0.9921 0.9877 0.9871 0.9868 0.9888 0.9873 0.9883 0.988 0.9876 0.9892 0.9881 0.979 0.9787 0.9784
"219" 0.9 10000 0.05 30 15 0.112481370640025 1 3 4 0.00232258901667871 0.00851851851851852 0.00236440336191692 0.00231101995499605 0.00240729656816342 0.0033 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"220" 0.9 10000 0.05 30 30 0.112481370640025 1 3 4 0.00221779583688022 0.00564814814814815 0.00221862296296296 0.00219197866003141 0.00224105372071331 0.0014 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"221" 0.9 10000 0.05 15 45 0.112481370640025 1 3 4 0.00431384913892844 0.00753086419753086 0.00431219973705307 0.00427665343594677 0.00433819798722162 0.024 0.9974 0.9869 0.9867 0.9859 0.9894 0.9869 0.988 0.9873 0.9869 0.9899 0.9875 0.9871 0.9869 0.9861 0.9895 0.9869 0.9881 0.9875 0.987 0.99 0.988 0.9923 0.9869 0.9866 0.9859 0.9894 0.9868 0.9875 0.9873 0.9868 0.9899 0.9875 0.9795 0.9791 0.9788
"222" 0.9 10000 0.05 45 15 0.112481370640025 1 3 4 0.00160027309275215 0.00753086419753086 0.00162405066253363 0.00158841068034846 0.00165416834952649 5e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"223" 0.925 10000 0.05 15 15 0.0829256020004896 1 3 4 0.00345007451151567 0.0114814814814815 0.00345086645502646 0.00336758820861678 0.00350605621728395 0.1026 0.9977 0.9953 0.9951 0.9951 0.9952 0.9951 0.9957 0.9954 0.9953 0.9954 0.9954 0.9955 0.9952 0.9951 0.9953 0.9952 0.9957 0.9957 0.9955 0.9957 0.9957 0.9972 0.9953 0.9951 0.9951 0.9952 0.9951 0.9955 0.9953 0.9953 0.9953 0.9953 0.9918 0.9912 0.9911
"224" 0.925 10000 0.05 15 30 0.0829256020004896 1 3 4 0.00336277331450099 0.00851851851851852 0.00334477430395913 0.00330282646718969 0.00337482755722057 0.0731 0.9998 0.9961 0.9957 0.9954 0.9967 0.9958 0.9966 0.9963 0.996 0.9971 0.9965 0.9961 0.9957 0.9954 0.997 0.9959 0.9966 0.9965 0.9961 0.9971 0.9965 0.9979 0.996 0.9956 0.9954 0.9967 0.9958 0.9966 0.9963 0.9959 0.9971 0.9964 0.9933 0.9931 0.993
"225" 0.925 10000 0.05 30 15 0.0829256020004896 1 3 4 0.00177037682818382 0.00851851851851852 0.00178749257434775 0.00174574359909992 0.00182111823968322 0.014 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"226" 0.925 10000 0.05 30 30 0.0829256020004896 1 3 4 0.00170405644346348 0.00564814814814815 0.00169656196253725 0.00167580213458405 0.00171406630397805 0.0077 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"227" 0.925 10000 0.05 15 45 0.0829256020004896 1 3 4 0.00333367291549609 0.00753086419753086 0.00333338860349527 0.00330560058646429 0.00335367504736674 0.0613 0.9998 0.9969 0.9968 0.9963 0.9973 0.9969 0.9969 0.9969 0.9969 0.9973 0.9969 0.9969 0.9968 0.9963 0.9973 0.9969 0.9969 0.9969 0.9969 0.9973 0.9969 0.9979 0.9969 0.9968 0.9962 0.9973 0.9969 0.9969 0.9969 0.9969 0.9973 0.9969 0.9927 0.9927 0.9926
"228" 0.925 10000 0.05 45 15 0.0829256020004896 1 3 4 0.00121047760040652 0.00753086419753086 0.00122907719879572 0.00120128230666453 0.00125261803074629 0.0017 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"229" 0.95 10000 0.05 15 15 0.0543647934327365 1 3 4 0.00235427830141821 0.0114814814814815 0.00238916458553792 0.00233114432854623 0.00242493682304527 0.2111 0.9998 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9998 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9987 0.9985 0.9985
"230" 0.95 10000 0.05 15 30 0.0543647934327365 1 3 4 0.00230440931905303 0.00851851851851852 0.00235915889314602 0.00233003224229155 0.00237935640342463 0.1702 1 0.9997 0.9995 0.9995 0.9997 0.9996 0.9997 0.9997 0.9997 0.9998 0.9997 0.9997 0.9995 0.9995 0.9997 0.9996 0.9997 0.9997 0.9997 0.9998 0.9997 0.9998 0.9997 0.9995 0.9995 0.9997 0.9996 0.9997 0.9997 0.9997 0.9997 0.9997 0.9987 0.9987 0.9987
"231" 0.95 10000 0.05 30 15 0.0543647934327365 1 3 4 0.00119799426288683 0.00851851851851852 0.00122868179529283 0.00119970078452837 0.00125185628019218 0.0492 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"232" 0.95 10000 0.05 30 30 0.0543647934327365 1 3 4 0.00116263221561539 0.00564814814814815 0.00117742365687527 0.00116294056267524 0.00118960700329218 0.0341 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"233" 0.95 10000 0.05 15 45 0.0543647934327365 1 3 4 0.00228778632493133 0.00753086419753086 0.00232352333351148 0.00230396346035309 0.0023376084588478 0.1473 1 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9997 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9984 0.9984 0.9984
"234" 0.95 10000 0.05 45 15 0.0543647934327365 1 3 4 0.000812566250043037 0.00753086419753086 0.000833481334687261 0.000814152978105571 0.000849856095987902 0.0134 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"235" 0.975 10000 0.05 15 15 0.0267407336511648 1 3 4 0.00120371132122284 0.0114814814814815 0.00122705580246914 0.00119742506424792 0.00123840324828532 0.4582 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9998 0.9998 0.9998
"236" 0.975 10000 0.05 15 30 0.0267407336511648 1 3 4 0.00118327324906971 0.00851851851851852 0.001167097673174 0.00115213396095603 0.00117594017875624 0.419 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"237" 0.975 10000 0.05 30 15 0.0267407336511648 1 3 4 0.000607247708522481 0.00851851851851852 0.000616927490117375 0.000602165726448945 0.000627779593088582 0.2223 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"238" 0.975 10000 0.05 30 30 0.0267407336511648 1 3 4 0.000594332648490392 0.00564814814814815 0.000595230025542784 0.000587878550080005 0.000601213145953361 0.1825 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"239" 0.975 10000 0.05 15 45 0.0267407336511648 1 3 4 0.001176460558352 0.00753086419753086 0.00117100155701637 0.00116120419076123 0.0011773434020297 0.3944 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999
"240" 0.975 10000 0.05 45 15 0.0267407336511648 1 3 4 0.000408426504289044 0.00753086419753086 0.000417780697985142 0.000407833107797552 0.000426005804709054 0.1068 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1


==> anc/SimResultsBinary.txt <==
"p" "nsim" "alpha" "nt" "nc" "prob_t" "prob_c" "vart" "s2_wmw" "s2_bm" "s2_unbia" "s2_pm" "t1mt1" "pwmw" "pbm" "pbm1" "pbm2" "pbm3" "pbm4" "pbm_tn" "pbm1_tn" "pbm2_tn" "pbm3_tn" "pbm4_tn" "punbia" "punbia1" "punbia2" "punbia3" "punbia4" "punbia_tn" "punbia1_tn" "punbia2_tn" "punbia3_tn" "punbia4_tn" "ppm" "ppmt" "ppmt1" "ppmt2" "ppmt3" "ppmt4" "ppmt_tn" "ppmt1_tn" "ppmt2_tn" "ppmt3_tn" "ppmt4_tn" "punbial" "pbml" "ppml"
"1" 0.5 10000 0.05 15 15 0.7 0.7 0.007 0.0070125632183908 0.00701146229276896 0.00701146229276896 0.00762385086419753 0 0.0388 0.0552 0.0388 0.0388 0.0388 0.0552 0.0552 0.0552 0.0552 0.0388 0.0552 0.0552 0.0388 0.0388 0.0388 0.0552 0.0552 0.0552 0.0552 0.0388 0.0552 0.0552 0.0365 0.0365 0.0365 0.0365 0.0365 0.0365 0.0365 0.0365 0.0365 0.0365 0.0388 0.0388 0.0365
"2" 0.5 10000 0.05 15 30 0.7 0.7 0.00525 0.00526381565656566 0.00526622194854953 0.00526622194854953 0.0055760656528614 0 0.05 0.057 0.057 0.0561 0.0507 0.057 0.057 0.057 0.057 0.057 0.057 0.057 0.057 0.0561 0.0507 0.057 0.057 0.057 0.057 0.057 0.057 0.0571 0.0497 0.0496 0.0496 0.0429 0.0496 0.0497 0.0497 0.0497 0.0429 0.0497 0.057 0.057 0.0403
"3" 0.5 10000 0.05 30 15 0.7 0.7 0.00525 0.00526381565656566 0.00526272016967707 0.00526272016967707 0.00557250708781852 0 0.053 0.0575 0.0575 0.0569 0.0514 0.0575 0.0575 0.0575 0.0575 0.0575 0.0575 0.0575 0.0575 0.0569 0.0514 0.0575 0.0575 0.0575 0.0575 0.0575 0.0575 0.0575 0.0506 0.0505 0.0505 0.0445 0.0505 0.0507 0.0507 0.0506 0.0445 0.0507 0.0575 0.0575 0.0424
"4" 0.5 10000 0.05 30 30 0.7 0.7 0.0035 0.00350500423728814 0.0035045775862069 0.0035045775862069 0.00366161416666667 0 0.0511 0.0511 0.0511 0.0511 0.0436 0.0511 0.0511 0.0511 0.0511 0.0511 0.0511 0.0511 0.0511 0.0511 0.0436 0.0511 0.0511 0.0511 0.0511 0.0511 0.0511 0.0511 0.0436 0.0436 0.0436 0.0435 0.0436 0.0436 0.0436 0.0436 0.0436 0.0436 0.0511 0.0511 0.0436
"5" 0.5 10000 0.05 15 45 0.7 0.7 0.00466666666666666 0.00467333898305085 0.00467973104056437 0.00467973104056437 0.00488719805081978 0 0.0535 0.0629 0.0629 0.0629 0.0629 0.0629 0.0642 0.0642 0.0629 0.0632 0.0642 0.0629 0.0629 0.0629 0.0629 0.0629 0.0642 0.0642 0.0629 0.0632 0.0642 0.0646 0.0568 0.0486 0.0475 0.0513 0.0568 0.0629 0.0595 0.0486 0.0531 0.0629 0.0629 0.0629 0.0486
"6" 0.5 10000 0.05 45 15 0.7 0.7 0.00466666666666666 0.00467333898305085 0.00466566658649992 0.00466566658649992 0.00487341034519207 0 0.0526 0.0625 0.0624 0.0624 0.0624 0.0625 0.0636 0.0636 0.0625 0.0627 0.0636 0.0625 0.0624 0.0624 0.0624 0.0625 0.0636 0.0636 0.0625 0.0627 0.0636 0.0639 0.0562 0.0473 0.0459 0.0497 0.0562 0.0624 0.0586 0.0473 0.0519 0.0624 0.0624 0.0624 0.0473
"7" 0.525 10000 0.05 15 15 0.65 0.7 0.00729027777777778 0.00732356704980843 0.00730092261022928 0.00730092261022928 0.00788995061728395 0 0.0492 0.0661 0.0492 0.0492 0.0492 0.0661 0.0661 0.0661 0.0661 0.0492 0.0661 0.0661 0.0492 0.0492 0.0492 0.0661 0.0661 0.0661 0.0661 0.0492 0.0661 0.0661 0.0476 0.0476 0.0476 0.0476 0.0476 0.0476 0.0476 0.0476 0.0476 0.0476 0.0492 0.0492 0.0476
"8" 0.525 10000 0.05 15 30 0.65 0.7 0.00553765432098766 0.00541851767676768 0.00554999972632731 0.00554999972632731 0.00584850071458979 0 0.0651 0.0567 0.0567 0.0558 0.053 0.0567 0.0567 0.0567 0.0567 0.0567 0.0567 0.0567 0.0567 0.0558 0.053 0.0567 0.0567 0.0567 0.0567 0.0567 0.0567 0.0569 0.052 0.0519 0.0519 0.049 0.0519 0.052 0.052 0.052 0.049 0.052 0.0567 0.0567 0.0437
"9" 0.525 10000 0.05 30 15 0.65 0.7 0.00539830246913581 0.00556197727272727 0.0054052096332786 0.0054052096332786 0.00570389163656267 0 0.0577 0.078 0.078 0.0778 0.0654 0.078 0.078 0.078 0.078 0.078 0.078 0.078 0.078 0.0778 0.0654 0.078 0.078 0.078 0.078 0.078 0.078 0.0798 0.0651 0.0651 0.0651 0.0576 0.0651 0.0652 0.0652 0.0651 0.0576 0.0652 0.078 0.078 0.0565
"10" 0.525 10000 0.05 30 30 0.65 0.7 0.00364548611111112 0.00365972269303202 0.00364922318007663 0.00364922318007663 0.00380061719135802 0 0.0683 0.0683 0.0683 0.0683 0.0607 0.0683 0.0683 0.0683 0.0683 0.0683 0.0683 0.0683 0.0683 0.0683 0.0607 0.0683 0.0683 0.0683 0.0683 0.0683 0.0683 0.0683 0.0607 0.0607 0.0607 0.0606 0.0607 0.0607 0.0607 0.0607 0.0607 0.0607 0.0683 0.0683 0.0607
"11" 0.525 10000 0.05 15 45 0.65 0.7 0.00495451388888889 0.00477930320150659 0.00496893738977072 0.00496893738977072 0.00516871333986544 0 0.0742 0.0577 0.0577 0.0577 0.0577 0.0577 0.0586 0.0586 0.0577 0.0581 0.0586 0.0577 0.0577 0.0577 0.0577 0.0577 0.0586 0.0586 0.0577 0.0581 0.0586 0.0591 0.0511 0.0455 0.0435 0.0511 0.0511 0.0577 0.0567 0.0455 0.054 0.0577 0.0577 0.0577 0.0455
"12" 0.525 10000 0.05 45 15 0.65 0.7 0.00476655092592593 0.00497398870056497 0.00476252685586019 0.00476252685586019 0.00496278966929732 0 0.0585 0.085 0.0847 0.0847 0.0847 0.085 0.0895 0.0895 0.085 0.085 0.0895 0.085 0.0847 0.0847 0.0847 0.085 0.0895 0.0895 0.085 0.085 0.0895 0.0895 0.0822 0.0691 0.0691 0.0697 0.0822 0.0847 0.0828 0.0691 0.071 0.0847 0.0847 0.0847 0.0691
"13" 0.55 10000 0.05 15 15 0.6 0.7 0.00749444444444445 0.0075964061302682 0.00750622419753086 0.00750622419753086 0.00807194814814815 0 0.0738 0.093 0.0738 0.0738 0.0738 0.093 0.093 0.093 0.093 0.0738 0.093 0.093 0.0738 0.0738 0.0738 0.093 0.093 0.093 0.093 0.0738 0.093 0.093 0.0732 0.0732 0.0732 0.0732 0.0732 0.0732 0.0732 0.0732 0.0732 0.0732 0.0738 0.0738 0.0732
"14" 0.55 10000 0.05 15 30 0.6 0.7 0.00574135802469136 0.0055687702020202 0.00576017432950192 0.00576017432950192 0.00604678628778203 0 0.1095 0.0883 0.0883 0.0876 0.0869 0.0883 0.0883 0.0883 0.0883 0.0883 0.0883 0.0883 0.0883 0.0876 0.0869 0.0883 0.0883 0.0883 0.0883 0.0883 0.0883 0.0885 0.0861 0.0861 0.0861 0.0841 0.0861 0.0861 0.0861 0.0861 0.0841 0.0861 0.0883 0.0883 0.0742
"15" 0.55 10000 0.05 30 15 0.6 0.7 0.00550246913580247 0.00581625505050505 0.00551145580186097 0.00551145580186097 0.0057987329371161 0 0.0922 0.1206 0.1206 0.1205 0.1077 0.1206 0.1206 0.1206 0.1206 0.1206 0.1206 0.1206 0.1206 0.1205 0.1077 0.1206 0.1206 0.1206 0.1206 0.1206 0.1206 0.1276 0.1076 0.1076 0.1076 0.0937 0.1076 0.1076 0.1076 0.1076 0.0937 0.1076 0.1206 0.1206 0.0932
"16" 0.55 10000 0.05 30 30 0.6 0.7 0.00374861111111111 0.0037950790960452 0.00375337739463602 0.00375337739463602 0.00389913839506173 0 0.1217 0.1217 0.1217 0.1217 0.1138 0.1217 0.1217 0.1217 0.1217 0.1217 0.1217 0.1217 0.1217 0.1217 0.1138 0.1217 0.1217 0.1217 0.1217 0.1217 0.1217 0.1217 0.1138 0.1138 0.1138 0.1138 0.1138 0.1138 0.1138 0.1138 0.1138 0.1138 0.1217 0.1217 0.1138
"17" 0.55 10000 0.05 15 45 0.6 0.7 0.0051587962962963 0.00487953107344633 0.00517525485008818 0.00517525485008818 0.00536739087856816 0 0.1248 0.0937 0.0937 0.0937 0.0937 0.0937 0.0943 0.0943 0.0937 0.094 0.0943 0.0937 0.0937 0.0937 0.0937 0.0937 0.0943 0.0943 0.0937 0.094 0.0943 0.0946 0.0825 0.0746 0.0722 0.0854 0.0825 0.0937 0.0933 0.0746 0.0924 0.0937 0.0937 0.0937 0.0746
"18" 0.55 10000 0.05 45 15 0.6 0.7 0.00483657407407407 0.00521313370998117 0.00483158409491743 0.00483158409491743 0.00502434608281522 0 0.0934 0.1323 0.1285 0.1285 0.1285 0.1323 0.1446 0.1446 0.1323 0.1323 0.1446 0.1323 0.1285 0.1285 0.1285 0.1323 0.1446 0.1446 0.1323 0.1323 0.1446 0.1446 0.1275 0.1155 0.1155 0.1157 0.1275 0.1285 0.1277 0.1155 0.1161 0.1285 0.1285 0.1285 0.1155
"19" 0.575 10000 0.05 15 15 0.55 0.7 0.00761250000000001 0.00782984291187739 0.00762946229276896 0.00762946229276896 0.00817221925925926 0 0.1188 0.1382 0.1188 0.1188 0.1188 0.1382 0.1382 0.1382 0.1382 0.1188 0.1382 0.1382 0.1188 0.1188 0.1188 0.1382 0.1382 0.1382 0.1382 0.1188 0.1382 0.1382 0.1182 0.1182 0.1182 0.1182 0.1182 0.1182 0.1182 0.1182 0.1182 0.1182 0.1188 0.1188 0.1182
"20" 0.575 10000 0.05 15 30 0.55 0.7 0.00586111111111111 0.00570108333333333 0.00588579337712096 0.00588579337712096 0.00616114297208539 0 0.1742 0.1424 0.1424 0.1416 0.1418 0.1424 0.1424 0.1424 0.1424 0.1424 0.1424 0.1424 0.1424 0.1416 0.1418 0.1424 0.1424 0.1424 0.1424 0.1424 0.1424 0.143 0.1409 0.1409 0.1409 0.1402 0.1409 0.1409 0.1409 0.1409 0.1402 0.1409 0.1424 0.1424 0.1254
"21" 0.575 10000 0.05 30 15 0.55 0.7 0.00556250000000001 0.00600837626262626 0.0055724136562671 0.0055724136562671 0.00584862693456182 0 0.1492 0.1842 0.1842 0.1841 0.1734 0.1842 0.1842 0.1842 0.1842 0.1842 0.1842 0.1842 0.1842 0.1841 0.1734 0.1842 0.1842 0.1842 0.1842 0.1842 0.1842 0.1977 0.1733 0.1733 0.1733 0.1505 0.1733 0.1733 0.1733 0.1733 0.1505 0.1733 0.1842 0.1842 0.1505
"22" 0.575 10000 0.05 30 30 0.55 0.7 0.003809375 0.00391017419962335 0.00381557471264368 0.00381557471264368 0.00395572561728395 0 0.2164 0.2164 0.2164 0.2164 0.21 0.2164 0.2164 0.2164 0.2164 0.2164 0.2164 0.2164 0.2164 0.2164 0.21 0.2164 0.2164 0.2164 0.2164 0.2164 0.2164 0.2164 0.21 0.21 0.21 0.21 0.21 0.21 0.21 0.21 0.21 0.21 0.2164 0.2164 0.21
"23" 0.575 10000 0.05 15 45 0.55 0.7 0.00527951388888889 0.00497395103578154 0.00529920723104056 0.00529920723104056 0.00548376357698086 0 0.201 0.1564 0.1564 0.1564 0.1564 0.1564 0.1566 0.1566 0.1564 0.1567 0.1566 0.1564 0.1564 0.1564 0.1564 0.1564 0.1566 0.1566 0.1564 0.1567 0.1566 0.1569 0.1424 0.1302 0.1275 0.1442 0.1424 0.1564 0.1564 0.1302 0.1556 0.1564 0.1564 0.1564 0.1302
"24" 0.575 10000 0.05 45 15 0.55 0.7 0.00487673611111111 0.00538983301946014 0.00487266097482764 0.00487266097482764 0.00505795009162762 0 0.1585 0.2032 0.1942 0.1942 0.1942 0.2032 0.2224 0.2224 0.2032 0.2032 0.2224 0.2032 0.1942 0.1942 0.1942 0.2032 0.2224 0.2224 0.2032 0.2032 0.2224 0.2224 0.1941 0.1862 0.1862 0.1862 0.1941 0.1942 0.1941 0.1862 0.1862 0.1942 0.1942 0.1942 0.1862
"25" 0.6 10000 0.05 15 15 0.5 0.7 0.00764444444444444 0.00802406130268199 0.00766593848324515 0.00766593848324515 0.00818577037037037 0 0.1809 0.2005 0.1809 0.1809 0.1809 0.2005 0.2005 0.2005 0.2005 0.1809 0.2005 0.2005 0.1809 0.1809 0.1809 0.2005 0.2005 0.2005 0.2005 0.1809 0.2005 0.2005 0.1807 0.1807 0.1807 0.1807 0.1807 0.1807 0.1807 0.1807 0.1807 0.1807 0.1809 0.1809 0.1807
"26" 0.6 10000 0.05 15 30 0.5 0.7 0.00589691358024691 0.00582160606060606 0.00592201559934319 0.00592201559934319 0.00618606371282613 0 0.2687 0.2308 0.2308 0.2297 0.2306 0.2308 0.2308 0.2308 0.2308 0.2308 0.2308 0.2308 0.2308 0.2297 0.2306 0.2308 0.2308 0.2308 0.2308 0.2308 0.2308 0.232 0.2294 0.2294 0.2294 0.2291 0.2294 0.2294 0.2294 0.2294 0.2291 0.2294 0.2308 0.2308 0.2067
"27" 0.6 10000 0.05 30 15 0.5 0.7 0.00557839506172839 0.00614945707070707 0.00559297016967707 0.00559297016967707 0.00585799270510247 0 0.2335 0.2647 0.2647 0.2647 0.2571 0.2647 0.2647 0.2647 0.2647 0.2647 0.2647 0.2647 0.2647 0.2647 0.2571 0.2647 0.2647 0.2647 0.2647 0.2647 0.2647 0.287 0.2571 0.2571 0.2571 0.2337 0.2571 0.2571 0.2571 0.2571 0.2337 0.2571 0.2647 0.2647 0.2331
"28" 0.6 10000 0.05 30 30 0.5 0.7 0.00382777777777777 0.00400484651600753 0.00383617049808429 0.00383617049808429 0.00397075586419753 0 0.3502 0.3502 0.3502 0.3502 0.3459 0.3502 0.3502 0.3502 0.3502 0.3502 0.3502 0.3502 0.3502 0.3502 0.3459 0.3502 0.3502 0.3502 0.3502 0.3502 0.3502 0.3502 0.3459 0.3459 0.3459 0.3459 0.3459 0.3459 0.3459 0.3459 0.3459 0.3459 0.3502 0.3502 0.3459
"29" 0.6 10000 0.05 15 45 0.5 0.7 0.00531666666666666 0.00506253546767106 0.00534152469135802 0.00534152469135802 0.00551856797439415 0 0.3061 0.2491 0.249 0.249 0.249 0.2491 0.2491 0.2491 0.2491 0.2492 0.2491 0.2491 0.249 0.249 0.249 0.2491 0.2491 0.2491 0.2491 0.2492 0.2491 0.2492 0.2322 0.2132 0.2109 0.23 0.2322 0.249 0.249 0.2132 0.2489 0.249 0.249 0.249 0.2132
"30" 0.6 10000 0.05 45 15 0.5 0.7 0.00488703703703703 0.00550529943502825 0.00488618398268398 0.00488618398268398 0.00506400494468494 0 0.2547 0.3016 0.2824 0.2824 0.2824 0.3016 0.317 0.317 0.3016 0.3016 0.317 0.3016 0.2824 0.2824 0.2824 0.3016 0.317 0.317 0.3016 0.3016 0.317 0.317 0.2824 0.2787 0.2787 0.2787 0.2824 0.2824 0.2824 0.2787 0.2791 0.2824 0.2824 0.2824 0.2787
"31" 0.625 10000 0.05 15 15 0.45 0.7 0.00759027777777777 0.00815733333333333 0.00762946229276896 0.00762946229276896 0.0081299950617284 1e-04 0.2511 0.2668 0.2511 0.2511 0.2511 0.2668 0.2668 0.2668 0.2668 0.2511 0.2668 0.2668 0.2511 0.2511 0.2511 0.2668 0.2668 0.2668 0.2668 0.2511 0.2668 0.2667 0.2509 0.2509 0.2509 0.2509 0.2509 0.2509 0.2509 0.2509 0.2509 0.2509 0.2511 0.2511 0.2509
"32" 0.625 10000 0.05 15 30 0.45 0.7 0.00584876543209876 0.00591895202020202 0.00588579337712096 0.00588579337712096 0.006139840256036 0 0.3688 0.3373 0.3373 0.3366 0.337 0.3373 0.3373 0.3373 0.3373 0.3373 0.3373 0.3373 0.3373 0.3366 0.337 0.3373 0.3373 0.3373 0.3373 0.3373 0.3373 0.3412 0.3363 0.3363 0.3363 0.3359 0.3363 0.3363 0.3363 0.3363 0.3359 0.3363 0.3373 0.3373 0.3065
"33" 0.625 10000 0.05 30 15 0.45 0.7 0.00555015432098765 0.00622966666666667 0.0055724136562671 0.0055724136562671 0.0058269896506112 0 0.3376 0.3638 0.3638 0.3638 0.3592 0.3638 0.3638 0.3638 0.3638 0.3638 0.3638 0.3638 0.3638 0.3638 0.3592 0.3638 0.3638 0.3638 0.3638 0.3638 0.3638 0.3925 0.3592 0.3592 0.3592 0.3375 0.3592 0.3592 0.3592 0.3592 0.3375 0.3592 0.3638 0.3638 0.3351
"34" 0.625 10000 0.05 30 30 0.45 0.7 0.00380381944444444 0.00407801789077213 0.00381557471264368 0.00381557471264368 0.0039447225308642 0 0.5088 0.5088 0.5088 0.5088 0.5063 0.5088 0.5088 0.5088 0.5088 0.5088 0.5088 0.5088 0.5088 0.5088 0.5063 0.5088 0.5088 0.5088 0.5088 0.5088 0.5088 0.5088 0.5063 0.5063 0.5063 0.5063 0.5063 0.5063 0.5063 0.5063 0.5063 0.5063 0.5088 0.5088 0.5063
"35" 0.625 10000 0.05 15 45 0.45 0.7 0.00527025462962962 0.00513919648462021 0.00529920723104056 0.00529920723104056 0.005469319900712 0 0.4223 0.3705 0.3693 0.3693 0.3693 0.3705 0.3705 0.3705 0.3705 0.3706 0.3705 0.3705 0.3693 0.3693 0.3693 0.3705 0.3705 0.3705 0.3705 0.3706 0.3705 0.3707 0.3539 0.33 0.3279 0.3454 0.3539 0.3693 0.3693 0.33 0.3692 0.3693 0.3693 0.3693 0.33
"36" 0.625 10000 0.05 45 15 0.45 0.7 0.00486747685185185 0.00555738606403013 0.00487266097482764 0.00487266097482764 0.00504330471439854 0 0.3756 0.4159 0.3888 0.3888 0.3888 0.4159 0.4268 0.4268 0.4159 0.4159 0.4268 0.4159 0.3888 0.3888 0.3888 0.4159 0.4268 0.4268 0.4159 0.4159 0.4268 0.4268 0.3888 0.3867 0.3867 0.3867 0.3888 0.3888 0.3888 0.3867 0.3881 0.3888 0.3888 0.3888 0.3867
"37" 0.65 10000 0.05 15 15 0.4 0.7 0.00745 0.0082717816091954 0.00750622419753086 0.00750622419753086 0.00798488543209877 1e-04 0.3518 0.3641 0.3518 0.3518 0.3518 0.3641 0.3641 0.3641 0.3641 0.3518 0.3641 0.3641 0.3518 0.3518 0.3518 0.3641 0.3641 0.3641 0.3641 0.3518 0.3641 0.364 0.3517 0.3517 0.3517 0.3517 0.3517 0.3517 0.3517 0.3517 0.3517 0.3517 0.3518 0.3518 0.3517
"38" 0.65 10000 0.05 15 30 0.4 0.7 0.00571666666666666 0.00601129545454545 0.00576017432950192 0.00576017432950192 0.00600351715197957 0 0.4839 0.4559 0.4559 0.4557 0.4559 0.4559 0.4559 0.4559 0.4559 0.4559 0.4559 0.4559 0.4559 0.4557 0.4559 0.4559 0.4559 0.4559 0.4559 0.4559 0.4559 0.4612 0.4557 0.4557 0.4557 0.4547 0.4557 0.4557 0.4557 0.4557 0.4547 0.4557 0.4559 0.4559 0.4246
"39" 0.65 10000 0.05 30 15 0.4 0.7 0.00547777777777778 0.00626108080808081 0.00551145580186097 0.00551145580186097 0.00575523886304202 0 0.4669 0.4776 0.4776 0.4776 0.4762 0.4776 0.4776 0.4776 0.4776 0.4776 0.4776 0.4776 0.4776 0.4776 0.4762 0.4776 0.4776 0.4776 0.4776 0.4776 0.4776 0.5076 0.4762 0.4762 0.4762 0.4648 0.4762 0.4762 0.4762 0.4762 0.4648 0.4762 0.4776 0.4776 0.4563
"40" 0.65 10000 0.05 30 30 0.4 0.7 0.0037375 0.00413196986817326 0.00375337739463602 0.00375337739463602 0.00387705333333333 0 0.662 0.662 0.662 0.662 0.6616 0.662 0.662 0.662 0.662 0.662 0.662 0.662 0.662 0.662 0.6616 0.662 0.662 0.662 0.662 0.662 0.662 0.662 0.6616 0.6616 0.6616 0.6616 0.6616 0.6616 0.6616 0.6616 0.6616 0.6616 0.662 0.662 0.6616
"41" 0.65 10000 0.05 15 45 0.4 0.7 0.00514027777777778 0.00521400816070308 0.00517525485008818 0.00517525485008818 0.00533815510353387 0 0.5539 0.5043 0.5023 0.5023 0.5023 0.5043 0.5045 0.5045 0.5043 0.5045 0.5045 0.5043 0.5023 0.5023 0.5023 0.5043 0.5045 0.5045 0.5043 0.5045 0.5045 0.5047 0.4893 0.4622 0.4603 0.4752 0.4893 0.5023 0.5023 0.4622 0.5023 0.5023 0.5023 0.5023 0.4622
"42" 0.65 10000 0.05 45 15 0.4 0.7 0.00481805555555556 0.00555028374136849 0.00483158409491743 0.00483158409491743 0.00499487667266433 0 0.5166 0.5358 0.5125 0.5125 0.5125 0.5358 0.5401 0.5401 0.5358 0.5358 0.5401 0.5358 0.5125 0.5125 0.5125 0.5358 0.5401 0.5401 0.5358 0.5358 0.5401 0.5401 0.5124 0.5061 0.5061 0.5062 0.5124 0.5125 0.5125 0.5061 0.5123 0.5125 0.5125 0.5125 0.5061
"43" 0.675 10000 0.05 15 15 0.35 0.7 0.00722361111111111 0.00834639846743295 0.00730092261022928 0.00730092261022928 0.00775810469135802 1e-04 0.4641 0.4731 0.4641 0.4641 0.4641 0.4731 0.4731 0.4731 0.4731 0.4641 0.4731 0.4731 0.4641 0.4641 0.4641 0.4731 0.4731 0.4731 0.4731 0.4641 0.4731 0.473 0.464 0.464 0.464 0.464 0.464 0.464 0.464 0.464 0.464 0.464 0.4641 0.4641 0.464
"44" 0.675 10000 0.05 15 30 0.35 0.7 0.00550061728395061 0.00609467424242424 0.00554999972632731 0.00554999972632731 0.00578238762817004 0 0.6083 0.5895 0.5895 0.5893 0.5895 0.5895 0.5895 0.5895 0.5895 0.5895 0.5895 0.5895 0.5895 0.5893 0.5895 0.5895 0.5895 0.5895 0.5895 0.5895 0.5895 0.5969 0.5893 0.5893 0.5893 0.5884 0.5893 0.5893 0.5893 0.5893 0.5884 0.5893 0.5895 0.5895 0.56
"45" 0.675 10000 0.05 30 15 0.35 0.7 0.00536126543209876 0.00623525505050505 0.0054052096332786 0.0054052096332786 0.0056380600316244 0 0.6004 0.5974 0.5974 0.5974 0.5972 0.5974 0.5974 0.5974 0.5974 0.5974 0.5974 0.5974 0.5974 0.5974 0.5972 0.5974 0.5974 0.5974 0.5974 0.5974 0.5974 0.6165 0.5972 0.5972 0.5972 0.5923 0.5972 0.5972 0.5972 0.5972 0.5923 0.5972 0.5974 0.5974 0.5775
"46" 0.675 10000 0.05 30 30 0.35 0.7 0.00362881944444444 0.00416493738229755 0.00364922318007663 0.00364922318007663 0.00376749756172839 0 0.7924 0.7924 0.7924 0.7924 0.7922 0.7924 0.7924 0.7924 0.7924 0.7924 0.7924 0.7924 0.7924 0.7924 0.7922 0.7924 0.7924 0.7924 0.7924 0.7924 0.7924 0.7924 0.7922 0.7922 0.7922 0.7922 0.7922 0.7922 0.7922 0.7922 0.7922 0.7922 0.7924 0.7924 0.7922
"47" 0.675 10000 0.05 15 45 0.35 0.7 0.00492673611111111 0.00528159824231011 0.00496893738977072 0.00496893738977072 0.00512480903259521 0 0.6845 0.643 0.6406 0.6406 0.6406 0.643 0.6432 0.6432 0.643 0.643 0.6432 0.643 0.6406 0.6406 0.6406 0.643 0.6432 0.6432 0.643 0.643 0.6432 0.6432 0.6305 0.6056 0.6048 0.6157 0.6305 0.6406 0.6406 0.6056 0.6406 0.6406 0.6406 0.6406 0.6056
"48" 0.675 10000 0.05 45 15 0.35 0.7 0.00473877314814815 0.00548042686754551 0.00476252685586019 0.00476252685586019 0.0049185232221094 0 0.6628 0.6544 0.6445 0.6445 0.6445 0.6544 0.6556 0.6556 0.6544 0.6544 0.6556 0.6544 0.6445 0.6445 0.6445 0.6544 0.6556 0.6556 0.6544 0.6544 0.6556 0.6556 0.6425 0.6312 0.6312 0.6332 0.6425 0.6445 0.6445 0.6312 0.6445 0.6445 0.6445 0.6445 0.6312
"49" 0.7 10000 0.05 15 15 0.3 0.7 0.00691111111111111 0.00837792337164751 0.00701146229276896 0.00701146229276896 0.00744785679012346 1e-04 0.5838 0.5908 0.5838 0.5838 0.5838 0.5908 0.5908 0.5908 0.5908 0.5838 0.5908 0.5908 0.5838 0.5838 0.5838 0.5908 0.5908 0.5908 0.5908 0.5838 0.5908 0.5907 0.5837 0.5837 0.5837 0.5837 0.5837 0.5837 0.5837 0.5837 0.5837 0.5837 0.5838 0.5838 0.5837
"50" 0.7 10000 0.05 15 30 0.3 0.7 0.00520061728395061 0.00615908333333333 0.00526622194854953 0.00526622194854953 0.00548852836891078 0 0.7242 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7139 0.7253 0.7139 0.7139 0.7139 0.7125 0.7139 0.7139 0.7139 0.7139 0.7125 0.7139 0.7139 0.7139 0.6901
"51" 0.7 10000 0.05 30 15 0.3 0.7 0.00520061728395061 0.00615776262626263 0.00526272016967707 0.00526272016967707 0.00548509893967038 0 0.725 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7157 0.7259 0.7157 0.7157 0.7157 0.7133 0.7157 0.7157 0.7157 0.7157 0.7133 0.7157 0.7157 0.7157 0.6907
"52" 0.7 10000 0.05 30 30 0.3 0.7 0.00347777777777777 0.00417746186440678 0.0035045775862069 0.0035045775862069 0.00361753083333333 0 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938 0.8938
"53" 0.7 10000 0.05 15 45 0.3 0.7 0.00462962962962962 0.00534181230382925 0.00467973104056437 0.00467973104056437 0.00482876853092952 0 0.7942 0.7682 0.7655 0.7655 0.7655 0.7682 0.7684 0.7684 0.7682 0.7682 0.7684 0.7682 0.7655 0.7655 0.7655 0.7682 0.7684 0.7684 0.7682 0.7682 0.7684 0.7684 0.7599 0.742 0.7415 0.7476 0.7599 0.7655 0.7655 0.742 0.7655 0.7655 0.7655 0.7655 0.742
"54" 0.7 10000 0.05 45 15 0.3 0.7 0.00462962962962962 0.00534766792215945 0.00466566658649992 0.00466566658649992 0.0048144690008848 0 0.7947 0.7709 0.7675 0.7675 0.7675 0.7709 0.771 0.771 0.7709 0.7709 0.771 0.7709 0.7675 0.7675 0.7675 0.7709 0.771 0.771 0.7709 0.7709 0.771 0.771 0.7613 0.7417 0.7413 0.7479 0.7613 0.7675 0.7675 0.7417 0.7675 0.7675 0.7675 0.7675 0.7417
"55" 0.725 10000 0.05 15 15 0.25 0.7 0.00651249999999999 0.00837304214559387 0.0066418769664903 0.0066418769664903 0.00705754469135802 2e-04 0.7024 0.7078 0.7024 0.7024 0.7024 0.7078 0.7078 0.7078 0.7078 0.7024 0.7078 0.7078 0.7024 0.7024 0.7024 0.7078 0.7078 0.7078 0.7078 0.7024 0.7078 0.7076 0.7022 0.7022 0.7022 0.7022 0.7022 0.7022 0.7022 0.7022 0.7022 0.7022 0.7024 0.7024 0.7022
"56" 0.725 10000 0.05 15 30 0.25 0.7 0.00481666666666665 0.00621417929292929 0.00489046004378763 0.00489046004378763 0.00510236914492489 0 0.8344 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8301 0.8399 0.8301 0.8301 0.8301 0.8281 0.8301 0.8301 0.8301 0.8301 0.8281 0.8301 0.8301 0.8301 0.816
"57" 0.725 10000 0.05 30 15 0.25 0.7 0.00499583333333333 0.00602567424242424 0.00507688875205255 0.00507688875205255 0.00528864418445539 0 0.8394 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8219 0.8255 0.8219 0.8219 0.8219 0.8216 0.8219 0.8219 0.8219 0.8219 0.8216 0.8219 0.8219 0.8219 0.7978
"58" 0.725 10000 0.05 30 30 0.25 0.7 0.00328437499999999 0.00417022222222222 0.00331781034482759 0.00331781034482759 0.00342542765432099 0 0.9548 0.9548 0.9548 0.9548 0.9546 0.9548 0.9548 0.9548 0.9548 0.9548 0.9548 0.9548 0.9548 0.9548 0.9546 0.9548 0.9548 0.9548 0.9548 0.9548 0.9548 0.9548 0.9546 0.9546 0.9546 0.9546 0.9546 0.9546 0.9546 0.9546 0.9546 0.9546 0.9548 0.9548 0.9546
"59" 0.725 10000 0.05 15 45 0.25 0.7 0.00424895833333332 0.00539726177024482 0.0043079532627866 0.0043079532627866 0.00445012452544255 0 0.8847 0.8696 0.8671 0.8671 0.8671 0.8696 0.8697 0.8697 0.8696 0.8696 0.8697 0.8696 0.8671 0.8671 0.8671 0.8696 0.8697 0.8697 0.8696 0.8696 0.8697 0.8697 0.865 0.8533 0.8533 0.8554 0.865 0.8671 0.8671 0.8533 0.8671 0.8671 0.8671 0.8671 0.8533
"60" 0.725 10000 0.05 45 15 0.25 0.7 0.004490625 0.00515523917137476 0.00454180743947411 0.00454180743947411 0.00468339170280109 0 0.8925 0.8609 0.8606 0.8606 0.8606 0.8609 0.8609 0.8609 0.8609 0.861 0.8609 0.8609 0.8606 0.8606 0.8606 0.8609 0.8609 0.8609 0.8609 0.861 0.8609 0.861 0.8503 0.8322 0.8306 0.8425 0.8503 0.8606 0.8606 0.8322 0.8606 0.8606 0.8606 0.8606 0.8322
"61" 0.75 10000 0.05 15 15 0.2 0.7 0.00602777777777776 0.00832550574712644 0.00617748211640212 0.00617748211640212 0.00657244296296296 3e-04 0.8056 0.8136 0.8056 0.8056 0.8056 0.8136 0.8136 0.8136 0.8136 0.8056 0.8136 0.8136 0.8056 0.8056 0.8056 0.8136 0.8136 0.8136 0.8136 0.8056 0.8136 0.8133 0.8053 0.8053 0.8053 0.8053 0.8053 0.8053 0.8053 0.8053 0.8053 0.8053 0.8056 0.8056 0.8053
"62" 0.75 10000 0.05 15 30 0.2 0.7 0.00434876543209876 0.00625461363636364 0.00443684099616858 0.00443684099616858 0.00463874826309068 0 0.9152 0.9162 0.9162 0.9162 0.9161 0.9162 0.9162 0.9162 0.9162 0.9162 0.9162 0.9162 0.9162 0.9162 0.9161 0.9162 0.9162 0.9162 0.9162 0.9162 0.9162 0.9235 0.9161 0.9161 0.9161 0.9137 0.9161 0.9161 0.9161 0.9161 0.9137 0.9161 0.9162 0.9162 0.9052
"63" 0.75 10000 0.05 30 15 0.2 0.7 0.00474691358024692 0.00583757828282828 0.00484753530377668 0.00484753530377668 0.00504863090433619 0 0.9212 0.9019 0.9019 0.9013 0.9019 0.9019 0.9019 0.9019 0.9019 0.9019 0.9019 0.9019 0.9019 0.9013 0.9019 0.9019 0.9019 0.9019 0.9019 0.9019 0.9019 0.9025 0.9013 0.9013 0.9013 0.9012 0.9013 0.9013 0.9013 0.9013 0.9012 0.9013 0.9019 0.9019 0.8866
"64" 0.75 10000 0.05 30 30 0.2 0.7 0.00304861111111111 0.00414256779661017 0.00308567816091954 0.00308567816091954 0.00318788648148148 0 0.985 0.985 0.985 0.985 0.9848 0.985 0.985 0.985 0.985 0.985 0.985 0.985 0.985 0.985 0.9848 0.985 0.985 0.985 0.985 0.985 0.985 0.985 0.9848 0.9848 0.9848 0.9848 0.9848 0.9848 0.9848 0.9848 0.9848 0.9848 0.985 0.985 0.9848
"65" 0.75 10000 0.05 15 45 0.2 0.7 0.00378472222222222 0.00544746955430006 0.00383901675485009 0.00383901675485009 0.00397425217584427 0 0.9456 0.9409 0.9389 0.9389 0.9389 0.9409 0.941 0.941 0.9409 0.9409 0.941 0.9409 0.9389 0.9389 0.9389 0.9409 0.941 0.941 0.9409 0.9409 0.941 0.941 0.9382 0.9331 0.9331 0.9338 0.9382 0.9389 0.9389 0.9331 0.9389 0.9389 0.9389 0.9389 0.9331
"66" 0.75 10000 0.05 45 15 0.2 0.7 0.00432175925925926 0.00489534274952919 0.00438735794452461 0.00438735794452461 0.00452168443755604 0 0.9521 0.9253 0.9252 0.9252 0.9252 0.9253 0.9253 0.9253 0.9253 0.9258 0.9253 0.9253 0.9252 0.9252 0.9252 0.9253 0.9253 0.9253 0.9253 0.9258 0.9253 0.9258 0.9154 0.909 0.9046 0.9188 0.9154 0.9252 0.9252 0.909 0.9252 0.9252 0.9252 0.9252 0.909
"67" 0.775 10000 0.05 15 15 0.15 0.7 0.00545694444444444 0.00823616858237548 0.00562774201058201 0.00562774201058201 0.00600244839506173 6e-04 0.8893 0.8994 0.8893 0.8893 0.8893 0.8994 0.8994 0.8994 0.8994 0.8893 0.8994 0.8994 0.8893 0.8893 0.8893 0.8994 0.8994 0.8994 0.8994 0.8893 0.8994 0.8988 0.8887 0.8887 0.8887 0.8887 0.8887 0.8887 0.8887 0.8887 0.8887 0.8887 0.8893 0.8893 0.8887
"68" 0.775 10000 0.05 15 30 0.15 0.7 0.00379691358024691 0.0062832095959596 0.00389382512315271 0.00389382512315271 0.00408569612905188 0 0.963 0.965 0.965 0.965 0.9649 0.965 0.965 0.965 0.965 0.965 0.965 0.965 0.965 0.965 0.9649 0.965 0.965 0.965 0.965 0.965 0.965 0.9692 0.9649 0.9649 0.9649 0.9627 0.9649 0.9649 0.9649 0.9649 0.9627 0.9649 0.965 0.965 0.9604
"69" 0.775 10000 0.05 30 15 0.15 0.7 0.00445385802469136 0.00559202525252525 0.0045741943076081 0.0045741943076081 0.00476467634494922 0 0.9697 0.9544 0.9544 0.9527 0.9544 0.9544 0.9544 0.9544 0.9544 0.9544 0.9544 0.9544 0.9544 0.9527 0.9544 0.9544 0.9544 0.9544 0.9544 0.9544 0.9544 0.9544 0.9527 0.9527 0.9527 0.9527 0.9527 0.9527 0.9527 0.9527 0.9527 0.9527 0.9544 0.9544 0.9464
"70" 0.775 10000 0.05 30 30 0.15 0.7 0.0027704861111111 0.00409384322033898 0.00281216570881226 0.00281216570881226 0.00290905891975309 0 0.9961 0.9961 0.9961 0.9961 0.9959 0.9961 0.9961 0.9961 0.9961 0.9961 0.9961 0.9961 0.9961 0.9961 0.9959 0.9961 0.9961 0.9961 0.9961 0.9961 0.9961 0.9961 0.9959 0.9959 0.9959 0.9959 0.9959 0.9959 0.9959 0.9959 0.9959 0.9959 0.9961 0.9961 0.9959
"71" 0.775 10000 0.05 15 45 0.15 0.7 0.00323692129629629 0.00549080790960452 0.00328741358024691 0.00328741358024691 0.00341586454503887 0 0.98 0.9798 0.9783 0.9783 0.9783 0.9798 0.9801 0.9801 0.9798 0.9798 0.9801 0.9798 0.9783 0.9783 0.9783 0.9798 0.9801 0.9801 0.9798 0.9798 0.9801 0.9801 0.9779 0.9765 0.9765 0.9769 0.9779 0.9783 0.9783 0.9765 0.9783 0.9783 0.9783 0.9783 0.9765
"72" 0.775 10000 0.05 45 15 0.15 0.7 0.0041230324074074 0.00457391776522285 0.00420568510501844 0.00420568510501844 0.00433284853449249 0 0.9866 0.9679 0.9679 0.9679 0.9679 0.9679 0.9679 0.9679 0.9679 0.969 0.9679 0.9679 0.9679 0.9679 0.9679 0.9679 0.9679 0.9679 0.9679 0.969 0.9679 0.9692 0.9624 0.9612 0.9556 0.9667 0.9624 0.9679 0.9679 0.9612 0.9679 0.9679 0.9679 0.9679 0.9612
"73" 0.8 10000 0.05 15 15 0.0999999999999999 0.7 0.00479999999999999 0.00810770498084291 0.00499754356261023 0.00499754356261023 0.00535238765432099 0.001 0.9467 0.9556 0.9467 0.9467 0.9467 0.9556 0.9556 0.9556 0.9556 0.9467 0.9556 0.9556 0.9467 0.9467 0.9467 0.9556 0.9556 0.9556 0.9556 0.9467 0.9556 0.9546 0.9456 0.9456 0.9456 0.9456 0.9456 0.9456 0.9456 0.9456 0.9456 0.9456 0.9467 0.9467 0.9456
"74" 0.8 10000 0.05 15 30 0.0999999999999999 0.7 0.00316111111111111 0.00629741666666667 0.00327287274220033 0.00327287274220033 0.00345507524721766 0 0.9898 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9907 0.9928 0.9907 0.9907 0.9907 0.9899 0.9907 0.9907 0.9907 0.9907 0.9899 0.9907 0.9907 0.9907 0.9895
"75" 0.8 10000 0.05 30 15 0.0999999999999999 0.7 0.00411666666666667 0.00529759848484848 0.00426580687040078 0.00426580687040078 0.0044460143377121 1e-04 0.9903 0.9821 0.9821 0.9794 0.9821 0.9821 0.9821 0.9821 0.9821 0.9821 0.9821 0.9821 0.9821 0.9794 0.9821 0.9821 0.9821 0.9821 0.9821 0.9821 0.9821 0.982 0.9793 0.9793 0.9793 0.9793 0.9793 0.9793 0.9793 0.9793 0.9793 0.9793 0.9821 0.9821 0.9789
"76" 0.8 10000 0.05 30 30 0.0999999999999999 0.7 0.00245 0.00402424529190207 0.00249920593869732 0.00249920593869732 0.00259092515432099 0 0.9994 0.9994 0.9994 0.9994 0.9993 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9993 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9994 0.9994 0.9993
"77" 0.8 10000 0.05 15 45 0.0999999999999999 0.7 0.00260555555555554 0.00552649026993095 0.00265041358024691 0.00265041358024691 0.00277228539551898 0 0.9964 0.9968 0.9962 0.9962 0.9962 0.9968 0.997 0.997 0.9968 0.9968 0.997 0.9968 0.9962 0.9962 0.9962 0.9968 0.997 0.997 0.9968 0.9968 0.997 0.997 0.9962 0.9961 0.9961 0.9961 0.9962 0.9962 0.9962 0.9961 0.9962 0.9962 0.9962 0.9962 0.9961
"78" 0.8 10000 0.05 45 15 0.0999999999999999 0.7 0.00389444444444445 0.00419456748273697 0.00399838880872214 0.00399838880872214 0.00411847942612486 0 0.9972 0.9876 0.9876 0.9876 0.9876 0.9876 0.9876 0.9876 0.9876 0.9899 0.9876 0.9876 0.9876 0.9876 0.9876 0.9876 0.9876 0.9876 0.9876 0.9899 0.9876 0.9904 0.9871 0.987 0.9842 0.9875 0.9871 0.9876 0.9876 0.987 0.9876 0.9876 0.9876 0.9876 0.987
"79" 0.825 10000 0.05 15 15 0.05 0.7 0.00405694444444445 0.00793704214559387 0.00428034306878307 0.00428034306878307 0.0046157224691358 0.0021 0.9858 0.9901 0.9858 0.9858 0.9858 0.9901 0.9901 0.9901 0.9901 0.9858 0.9901 0.9901 0.9858 0.9858 0.9858 0.9901 0.9901 0.9901 0.9901 0.9858 0.9901 0.988 0.9835 0.9835 0.9835 0.9835 0.9835 0.9835 0.9835 0.9835 0.9835 0.9835 0.9858 0.9858 0.9835
"80" 0.825 10000 0.05 15 30 0.05 0.7 0.00244135802469135 0.00629892929292929 0.00256565051997811 0.00256565051997811 0.00273827549413124 0 0.9993 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9997 0.9996 0.9996 0.9996 0.9993 0.9996 0.9996 0.9996 0.9996 0.9993 0.9996 0.9996 0.9996 0.9993
"81" 0.825 10000 0.05 30 15 0.05 0.7 0.00373533950617283 0.00494033838383838 0.00390823320501125 0.00390823320501125 0.00407807676853372 7e-04 0.9985 0.9957 0.9957 0.994 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.994 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.995 0.9931 0.9931 0.9931 0.9933 0.9931 0.9933 0.9933 0.9931 0.9933 0.9933 0.9957 0.9957 0.9933
"82" 0.825 10000 0.05 30 30 0.05 0.7 0.00208715277777777 0.00393391007532957 0.00214411973180077 0.00214411973180077 0.0022307137962963 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"83" 0.825 10000 0.05 15 45 0.05 0.7 0.00189062499999999 0.0055551381042059 0.00194139770723104 0.00194139770723104 0.00205691404533281 0 0.9997 0.9997 0.9996 0.9996 0.9996 0.9997 0.9998 0.9998 0.9997 0.9997 0.9998 0.9997 0.9996 0.9996 0.9996 0.9997 0.9998 0.9998 0.9997 0.9997 0.9998 0.9998 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996
"84" 0.825 10000 0.05 45 15 0.05 0.7 0.00363599537037037 0.00374730445699937 0.00376032661642884 0.00376032661642884 0.00387330884957749 3e-04 0.9998 0.9974 0.9974 0.9974 0.9974 0.9974 0.9974 0.9974 0.9974 0.9981 0.9974 0.9974 0.9974 0.9974 0.9974 0.9974 0.9974 0.9974 0.9974 0.9981 0.9974 0.9985 0.9971 0.9971 0.9969 0.9971 0.9971 0.9971 0.9971 0.9971 0.9971 0.9971 0.9974 0.9974 0.9971
"85" 0.85 10000 0.05 15 15 0 0.7 0.00322777777777776 0.0077289846743295 0.00349406109347443 0.00349406109347443 0.00381077283950617 0.0047 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9952 0.9949 0.9949 0.9949 0.9949 0.9949 0.9949 0.9949 0.9949 0.9949 0.9949 0.9999 0.9999 0.9949
"86" 0.85 10000 0.05 15 30 0 0.7 0.00163765432098765 0.00628556060606061 0.00175372988505747 0.00175372988505747 0.00191683641123882 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"87" 0.85 10000 0.05 30 15 0 0.7 0.00330987654320987 0.0045277702020202 0.00350910208112875 0.00350910208112875 0.00366870733686067 0.0046 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9954 0.9947 0.9947 0.9947 0.9954 0.9947 0.9954 0.9954 0.9947 0.9954 0.9954 1 1 0.9954
"88" 0.85 10000 0.05 30 30 0 0.7 0.00168194444444445 0.00382499576271186 0.0017523765602384 0.0017523765602384 0.00183392287037037 1e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 1 1 0.9999
"89" 0.85 10000 0.05 15 45 0 0.7 0.00109212962962962 0.00557649968612681 0.00116708024691358 0.00116708024691358 0.00127652325560128 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"90" 0.85 10000 0.05 45 15 0 0.7 0.00334768518518518 0.00324233898305085 0.0034967241622575 0.0034967241622575 0.00360267470899471 0.0045 1 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9954 0.9954 0.9954 0.995 0.9954 0.9954 0.9954 0.9954 0.9954 0.9954 0.9954 0.9999 0.9999 0.9954
"91" 0.5 10000 0.05 15 15 0.8 0.8 0.00533333333333333 0.00536041762452107 0.0053659939329806 0.0053659939329806 0.00609640098765432 0 0.0423 0.0482 0.0423 0.0423 0.0423 0.0482 0.0482 0.0482 0.0482 0.0423 0.0482 0.0482 0.0423 0.0423 0.0423 0.0482 0.0482 0.0482 0.0482 0.0423 0.0482 0.0482 0.0277 0.0277 0.0277 0.0277 0.0277 0.0277 0.0277 0.0277 0.0277 0.0277 0.0423 0.0423 0.0277
"92" 0.5 10000 0.05 15 30 0.8 0.8 0.004 0.00400777525252525 0.00401569731800766 0.00401569731800766 0.00438395058322691 0 0.0495 0.066 0.066 0.0612 0.0648 0.066 0.066 0.066 0.066 0.066 0.066 0.066 0.066 0.0612 0.0648 0.066 0.066 0.066 0.066 0.066 0.066 0.0608 0.0545 0.0493 0.0493 0.0411 0.0493 0.0548 0.0548 0.0545 0.0411 0.0548 0.066 0.066 0.0463
"93" 0.5 10000 0.05 30 15 0.8 0.8 0.004 0.00400777525252525 0.00399883689107827 0.00399883689107827 0.00436753058687587 0 0.0479 0.0622 0.0622 0.0584 0.0611 0.0622 0.0622 0.0622 0.0622 0.0622 0.0622 0.0622 0.0622 0.0584 0.0611 0.0622 0.0622 0.0622 0.0622 0.0622 0.0622 0.057 0.0519 0.0463 0.0463 0.0378 0.0463 0.0521 0.0521 0.0519 0.0378 0.0521 0.0622 0.0622 0.0433
"94" 0.5 10000 0.05 30 30 0.8 0.8 0.00266666666666667 0.00266892890772128 0.00266918486590038 0.00266918486590038 0.00285504083333333 0 0.0478 0.0478 0.0478 0.0478 0.0451 0.0478 0.0478 0.0478 0.0478 0.0478 0.0478 0.0478 0.0478 0.0478 0.0451 0.0478 0.0478 0.0478 0.0478 0.0478 0.0478 0.0435 0.0408 0.0408 0.0408 0.0346 0.0408 0.0408 0.0408 0.0408 0.0408 0.0408 0.0478 0.0478 0.0408
"95" 0.5 10000 0.05 15 45 0.8 0.8 0.00355555555555556 0.00355857187696171 0.00356095951579285 0.00356095951579285 0.00380733488441143 0 0.0556 0.0696 0.0696 0.0696 0.0683 0.0696 0.0696 0.0696 0.0696 0.0713 0.0696 0.0696 0.0696 0.0696 0.0683 0.0696 0.0696 0.0696 0.0696 0.0713 0.0696 0.0687 0.0564 0.0554 0.0534 0.0557 0.0564 0.066 0.0567 0.0554 0.0557 0.066 0.0696 0.0696 0.0554
"96" 0.5 10000 0.05 45 15 0.8 0.8 0.00355555555555555 0.00355857187696171 0.00354973889690556 0.00354973889690556 0.00379635903681138 0 0.0524 0.069 0.069 0.069 0.0682 0.069 0.069 0.069 0.069 0.0703 0.069 0.069 0.069 0.069 0.0682 0.069 0.069 0.069 0.069 0.0703 0.069 0.0692 0.0563 0.0557 0.0527 0.0567 0.0563 0.067 0.0573 0.0557 0.0567 0.067 0.069 0.069 0.0557
"97" 0.525 10000 0.05 15 15 0.75 0.8 0.00579027777777778 0.005841030651341 0.00582699005291005 0.00582699005291005 0.00652196444444444 0 0.0498 0.0582 0.0498 0.0498 0.0498 0.0582 0.0582 0.0582 0.0582 0.0498 0.0582 0.0582 0.0498 0.0498 0.0498 0.0582 0.0582 0.0582 0.0582 0.0498 0.0582 0.0582 0.041 0.041 0.041 0.041 0.041 0.041 0.041 0.041 0.041 0.041 0.0498 0.0498 0.041
"98" 0.525 10000 0.05 15 30 0.75 0.8 0.00445246913580247 0.00424936111111111 0.00446931636562671 0.00446931636562671 0.00481999615641915 0 0.0746 0.0587 0.0587 0.0513 0.0574 0.0587 0.0587 0.0587 0.0587 0.0587 0.0587 0.0587 0.0587 0.0513 0.0574 0.0587 0.0587 0.0587 0.0587 0.0587 0.0587 0.0562 0.0472 0.0456 0.0456 0.0417 0.0456 0.0475 0.0475 0.0472 0.0417 0.0475 0.0587 0.0587 0.043
"99" 0.525 10000 0.05 30 15 0.75 0.8 0.00423348765432098 0.0044822601010101 0.00422819033935413 0.00422819033935413 0.00457954139785927 0 0.0533 0.0964 0.0964 0.0956 0.0901 0.0964 0.0964 0.0964 0.0964 0.0964 0.0964 0.0964 0.0964 0.0956 0.0901 0.0964 0.0964 0.0964 0.0964 0.0964 0.0964 0.0937 0.0865 0.0827 0.0827 0.0643 0.0827 0.0866 0.0866 0.0865 0.0643 0.0866 0.0964 0.0964 0.068
"100" 0.525 10000 0.05 30 30 0.75 0.8 0.00289548611111111 0.00291222834274953 0.00290131704980843 0.00290131704980843 0.00307844527777778 0 0.0765 0.0765 0.0765 0.0765 0.0704 0.0765 0.0765 0.0765 0.0765 0.0765 0.0765 0.0765 0.0765 0.0765 0.0704 0.0765 0.0765 0.0765 0.0765 0.0765 0.0765 0.0741 0.068 0.068 0.068 0.0615 0.068 0.068 0.068 0.068 0.068 0.068 0.0765 0.0765 0.068
"101" 0.525 10000 0.05 15 45 0.75 0.8 0.0040082175925926 0.00372627244193346 0.00402989602372936 0.00402989602372936 0.00426416043016883 0 0.0929 0.0566 0.0566 0.0566 0.056 0.0566 0.0566 0.0566 0.0566 0.0611 0.0566 0.0566 0.0566 0.0566 0.056 0.0566 0.0566 0.0566 0.0566 0.0611 0.0566 0.0612 0.0502 0.0492 0.0434 0.0506 0.0502 0.0551 0.0516 0.0492 0.0509 0.0551 0.0566 0.0566 0.0492
"102" 0.525 10000 0.05 45 15 0.75 0.8 0.00371284722222222 0.00403279472693032 0.00370418839185506 0.00370418839185506 0.0039393325846353 0 0.0551 0.1097 0.1097 0.1097 0.1094 0.1097 0.11 0.11 0.1097 0.1101 0.11 0.1097 0.1097 0.1097 0.1094 0.1097 0.11 0.11 0.1097 0.1101 0.11 0.11 0.0909 0.0855 0.0846 0.0858 0.0909 0.1092 0.0912 0.0855 0.0858 0.1092 0.1097 0.1097 0.0855
"103" 0.55 10000 0.05 15 15 0.7 0.8 0.00616111111111111 0.00627163601532567 0.00619412698412698 0.00619412698412698 0.00685477679012346 0 0.0769 0.0937 0.0769 0.0769 0.0769 0.0937 0.0937 0.0937 0.0937 0.0769 0.0937 0.0937 0.0769 0.0769 0.0769 0.0937 0.0937 0.0937 0.0937 0.0769 0.0937 0.0937 0.0695 0.0695 0.0695 0.0695 0.0695 0.0695 0.0695 0.0695 0.0695 0.0695 0.0769 0.0769 0.0695
"104" 0.55 10000 0.05 15 30 0.7 0.8 0.004820987654321 0.00448188131313131 0.00484507827038862 0.00484507827038862 0.00517803291126923 0 0.1342 0.0931 0.0931 0.0803 0.0924 0.0931 0.0931 0.0931 0.0931 0.0931 0.0931 0.0931 0.0931 0.0803 0.0924 0.0931 0.0931 0.0931 0.0931 0.0931 0.0931 0.0921 0.0783 0.0778 0.0778 0.0763 0.0778 0.0786 0.0786 0.0783 0.0763 0.0786 0.0931 0.0931 0.0753
"105" 0.55 10000 0.05 30 15 0.7 0.8 0.00442283950617285 0.00489787121212121 0.00441402175697865 0.00441402175697865 0.00474827393085203 0 0.0903 0.1565 0.1565 0.1565 0.1387 0.1565 0.1565 0.1565 0.1565 0.1565 0.1565 0.1565 0.1565 0.1565 0.1387 0.1565 0.1565 0.1565 0.1565 0.1565 0.1565 0.1564 0.1381 0.1364 0.1364 0.1143 0.1364 0.1382 0.1382 0.1381 0.1143 0.1382 0.1565 0.1565 0.1158
"106" 0.55 10000 0.05 30 30 0.7 0.8 0.00308194444444445 0.00313083145009416 0.00308808429118774 0.00308808429118774 0.00325669240740741 0 0.1416 0.1416 0.1416 0.1416 0.1273 0.1416 0.1416 0.1416 0.1416 0.1416 0.1416 0.1416 0.1416 0.1416 0.1273 0.1416 0.1416 0.1416 0.1416 0.1416 0.1416 0.1408 0.1265 0.1265 0.1265 0.1223 0.1265 0.1265 0.1265 0.1265 0.1265 0.1265 0.1416 0.1416 0.1265
"107" 0.55 10000 0.05 15 45 0.7 0.8 0.00437731481481482 0.00388258443188952 0.00440167380150714 0.00440167380150714 0.00462429491576553 0 0.1622 0.0813 0.0813 0.0813 0.0812 0.0813 0.0813 0.0813 0.0813 0.0894 0.0813 0.0813 0.0813 0.0813 0.0812 0.0813 0.0813 0.0813 0.0813 0.0894 0.0813 0.0911 0.0754 0.074 0.0648 0.0781 0.0754 0.0809 0.0795 0.074 0.0789 0.0809 0.0813 0.0813 0.074
"108" 0.55 10000 0.05 45 15 0.7 0.8 0.00384027777777778 0.00443679033270559 0.00382804753888087 0.00382804753888087 0.00405191737243095 0 0.0979 0.1773 0.1772 0.1772 0.1772 0.1773 0.1782 0.1782 0.1773 0.1773 0.1782 0.1773 0.1772 0.1772 0.1772 0.1773 0.1782 0.1782 0.1773 0.1773 0.1782 0.1783 0.1616 0.1464 0.1461 0.1465 0.1616 0.1772 0.1617 0.1464 0.1467 0.1772 0.1772 0.1772 0.1464
"109" 0.575 10000 0.05 15 15 0.65 0.8 0.00644583333333333 0.00667107279693487 0.00648542857142857 0.00648542857142857 0.00711142617283951 0 0.1222 0.1513 0.1222 0.1222 0.1222 0.1513 0.1513 0.1513 0.1513 0.1222 0.1513 0.1513 0.1222 0.1222 0.1222 0.1513 0.1513 0.1513 0.1513 0.1222 0.1513 0.1513 0.1163 0.1163 0.1163 0.1163 0.1163 0.1163 0.1163 0.1163 0.1163 0.1163 0.1222 0.1222 0.1163
"110" 0.575 10000 0.05 15 30 0.65 0.8 0.00510555555555556 0.00469317676767677 0.00512885604816639 0.00512885604816639 0.00544493439275071 0 0.213 0.1481 0.1481 0.1318 0.1478 0.1481 0.1481 0.1481 0.1481 0.1481 0.1481 0.1481 0.1481 0.1318 0.1478 0.1481 0.1481 0.1481 0.1481 0.1481 0.1481 0.1478 0.1312 0.1312 0.1312 0.1309 0.1312 0.1312 0.1312 0.1312 0.1309 0.1312 0.1481 0.1481 0.1273
"111" 0.575 10000 0.05 30 15 0.65 0.8 0.00456805555555556 0.0052530303030303 0.00455651122058019 0.00455651122058019 0.00487408539317643 0 0.1594 0.2343 0.2343 0.2343 0.2044 0.2343 0.2343 0.2343 0.2343 0.2343 0.2343 0.2343 0.2343 0.2343 0.2044 0.2343 0.2343 0.2343 0.2343 0.2343 0.2343 0.2354 0.2043 0.2034 0.2034 0.1801 0.2034 0.2044 0.2044 0.2043 0.1801 0.2044 0.2343 0.2343 0.1809
"112" 0.575 10000 0.05 30 30 0.65 0.8 0.00322604166666667 0.00332829661016949 0.00323272988505747 0.00323272988505747 0.00339289314814815 0 0.2513 0.2513 0.2513 0.2513 0.2289 0.2513 0.2513 0.2513 0.2513 0.2513 0.2513 0.2513 0.2513 0.2513 0.2289 0.2513 0.2513 0.2513 0.2513 0.2513 0.2513 0.2509 0.2285 0.2285 0.2285 0.2259 0.2285 0.2285 0.2285 0.2285 0.2285 0.2285 0.2513 0.2513 0.2285
"113" 0.575 10000 0.05 15 45 0.65 0.8 0.00466284722222222 0.00403098430634024 0.00469088015071348 0.00469088015071348 0.00490210101413904 0 0.2609 0.148 0.148 0.148 0.148 0.148 0.148 0.148 0.148 0.1573 0.148 0.148 0.148 0.148 0.148 0.148 0.148 0.148 0.148 0.1573 0.148 0.1597 0.1375 0.1358 0.1202 0.1457 0.1375 0.148 0.1474 0.1358 0.1473 0.148 0.148 0.148 0.1358
"114" 0.575 10000 0.05 45 15 0.65 0.8 0.00393784722222222 0.00478055618330195 0.00392490780824114 0.00392490780824114 0.00413752802712605 0 0.1728 0.2623 0.2619 0.2619 0.2619 0.2623 0.269 0.269 0.2623 0.2623 0.269 0.2623 0.2619 0.2619 0.2619 0.2623 0.269 0.269 0.2623 0.2623 0.269 0.269 0.2539 0.224 0.224 0.2241 0.2539 0.2619 0.254 0.224 0.2242 0.2619 0.2619 0.2619 0.224
"115" 0.6 10000 0.05 15 15 0.6 0.8 0.00664444444444444 0.00703204980842912 0.00669166666666667 0.00669166666666667 0.00728305432098765 0 0.1861 0.2266 0.1861 0.1861 0.1861 0.2266 0.2266 0.2266 0.2266 0.1861 0.2266 0.2266 0.1861 0.1861 0.1861 0.2266 0.2266 0.2266 0.2266 0.1861 0.2266 0.2266 0.1822 0.1822 0.1822 0.1822 0.1822 0.1822 0.1822 0.1822 0.1822 0.1822 0.1861 0.1861 0.1822
"116" 0.6 10000 0.05 15 30 0.6 0.8 0.00530617283950617 0.00490100505050505 0.005339030651341 0.005339030651341 0.00563759033631332 0 0.3183 0.2376 0.2376 0.2205 0.2373 0.2376 0.2376 0.2376 0.2376 0.2376 0.2376 0.2376 0.2376 0.2205 0.2373 0.2376 0.2376 0.2376 0.2376 0.2376 0.2376 0.2374 0.2199 0.2199 0.2199 0.2198 0.2199 0.22 0.22 0.2199 0.2198 0.22 0.2376 0.2376 0.2134
"117" 0.6 10000 0.05 30 15 0.6 0.8 0.00466913580246914 0.00556535858585859 0.00466275738916256 0.00466275738916256 0.00496325064434714 0 0.2535 0.3345 0.3345 0.3345 0.2991 0.3345 0.3345 0.3345 0.3345 0.3345 0.3345 0.3345 0.3345 0.3345 0.2991 0.3345 0.3345 0.3345 0.3345 0.3345 0.3345 0.3399 0.2991 0.2991 0.2991 0.2683 0.2991 0.2991 0.2991 0.2991 0.2683 0.2991 0.3345 0.3345 0.2683
"118" 0.6 10000 0.05 30 30 0.6 0.8 0.00332777777777778 0.00350566242937853 0.00333688409961686 0.00333688409961686 0.00348866040123457 0 0.3952 0.3952 0.3952 0.3952 0.3705 0.3952 0.3952 0.3952 0.3952 0.3952 0.3952 0.3952 0.3952 0.3952 0.3705 0.3952 0.3952 0.3952 0.3952 0.3952 0.3952 0.3951 0.3704 0.3704 0.3704 0.3684 0.3704 0.3704 0.3704 0.3704 0.3704 0.3704 0.3952 0.3952 0.3704
"119" 0.6 10000 0.05 15 45 0.6 0.8 0.00486481481481482 0.00417326490897677 0.00489719761103094 0.00489719761103094 0.00509710283267715 0 0.3729 0.2415 0.2415 0.2415 0.2415 0.2415 0.2415 0.2415 0.2415 0.2527 0.2415 0.2415 0.2415 0.2415 0.2415 0.2415 0.2415 0.2415 0.2415 0.2527 0.2415 0.2551 0.226 0.2237 0.2032 0.2389 0.226 0.2415 0.2412 0.2237 0.2412 0.2415 0.2415 0.2415 0.2237
"120" 0.6 10000 0.05 45 15 0.6 0.8 0.00400555555555555 0.00506217827997489 0.00399396504729838 0.00399396504729838 0.00419537162857262 0 0.2719 0.3668 0.3636 0.3636 0.3636 0.3668 0.3854 0.3854 0.3668 0.3668 0.3854 0.3668 0.3636 0.3636 0.3636 0.3668 0.3854 0.3854 0.3668 0.3668 0.3854 0.3854 0.3597 0.3289 0.3289 0.329 0.3597 0.3636 0.3598 0.3289 0.329 0.3636 0.3636 0.3636 0.3289
"121" 0.625 10000 0.05 15 15 0.55 0.8 0.00675694444444444 0.00734708812260536 0.00681407936507936 0.00681407936507936 0.00737193481481481 0 0.2708 0.3154 0.2708 0.2708 0.2708 0.3154 0.3154 0.3154 0.3154 0.2708 0.3154 0.3154 0.2708 0.2708 0.2708 0.3154 0.3154 0.3154 0.3154 0.2708 0.3154 0.3154 0.2674 0.2674 0.2674 0.2674 0.2674 0.2674 0.2674 0.2674 0.2674 0.2674 0.2708 0.2708 0.2674
"122" 0.625 10000 0.05 15 30 0.55 0.8 0.00542283950617284 0.00509048232323232 0.00546464969896004 0.00546464969896004 0.00574635763790063 0 0.4351 0.3447 0.3447 0.3286 0.3447 0.3447 0.3447 0.3447 0.3447 0.3447 0.3447 0.3447 0.3447 0.3286 0.3447 0.3447 0.3447 0.3447 0.3447 0.3447 0.3447 0.3446 0.3284 0.3284 0.3284 0.3282 0.3284 0.3284 0.3284 0.3284 0.3282 0.3284 0.3447 0.3447 0.3172
"123" 0.625 10000 0.05 30 15 0.55 0.8 0.00472608024691358 0.00581537121212121 0.00472371524356869 0.00472371524356869 0.0050074841479657 0 0.3738 0.4481 0.4481 0.4481 0.4199 0.4481 0.4481 0.4481 0.4481 0.4481 0.4481 0.4481 0.4481 0.4481 0.4199 0.4481 0.4481 0.4481 0.4481 0.4481 0.4481 0.4581 0.4199 0.4199 0.4199 0.3823 0.4199 0.4199 0.4199 0.4199 0.3823 0.4199 0.4481 0.4481 0.3822
"124" 0.625 10000 0.05 30 30 0.55 0.8 0.00338715277777778 0.00366327730696798 0.00339908141762452 0.00339908141762452 0.00354246021604938 0 0.5445 0.5445 0.5445 0.5445 0.5231 0.5445 0.5445 0.5445 0.5445 0.5445 0.5445 0.5445 0.5445 0.5445 0.5231 0.5445 0.5445 0.5445 0.5445 0.5445 0.5445 0.5445 0.5231 0.5231 0.5231 0.5221 0.5231 0.5231 0.5231 0.5231 0.5231 0.5231 0.5445 0.5445 0.5231
"125" 0.625 10000 0.05 15 45 0.55 0.8 0.00498321759259259 0.00431010671688638 0.00502114999198333 0.00502114999198333 0.00520976754755076 0 0.505 0.3614 0.3614 0.3614 0.3614 0.3614 0.3614 0.3614 0.3614 0.3711 0.3614 0.3614 0.3614 0.3614 0.3614 0.3614 0.3614 0.3614 0.3614 0.3711 0.3614 0.3728 0.3392 0.3351 0.3122 0.3572 0.3392 0.3614 0.3613 0.3351 0.3613 0.3614 0.3614 0.3614 0.3351
"126" 0.625 10000 0.05 45 15 0.55 0.8 0.00404340277777778 0.00528133333333333 0.00403504192720859 0.00403504192720859 0.00422526469088296 0 0.3977 0.4791 0.4716 0.4716 0.4716 0.4791 0.5079 0.5079 0.4791 0.4791 0.5079 0.4791 0.4716 0.4716 0.4716 0.4791 0.5079 0.5079 0.4791 0.4791 0.5079 0.5079 0.4707 0.4535 0.4535 0.4535 0.4707 0.4716 0.4707 0.4535 0.4535 0.4716 0.4716 0.4716 0.4535
"127" 0.65 10000 0.05 15 15 0.5 0.8 0.00678333333333334 0.00762472796934866 0.00685122222222222 0.00685122222222222 0.00737543901234568 0 0.3724 0.4171 0.3724 0.3724 0.3724 0.4171 0.4171 0.4171 0.4171 0.3724 0.4171 0.4171 0.3724 0.3724 0.3724 0.4171 0.4171 0.4171 0.4171 0.3724 0.4171 0.4171 0.3704 0.3704 0.3704 0.3704 0.3704 0.3704 0.3704 0.3704 0.3704 0.3704 0.3724 0.3724 0.3704
"128" 0.65 10000 0.05 15 30 0.5 0.8 0.00545555555555555 0.00526918181818182 0.00550087192118227 0.00550087192118227 0.00576558998357964 0 0.561 0.478 0.478 0.4654 0.478 0.478 0.478 0.478 0.478 0.478 0.478 0.478 0.478 0.4654 0.478 0.478 0.478 0.478 0.478 0.478 0.478 0.478 0.4653 0.4653 0.4653 0.4652 0.4653 0.4653 0.4653 0.4653 0.4652 0.4653 0.478 0.478 0.449
"129" 0.65 10000 0.05 30 15 0.5 0.8 0.00473888888888889 0.00601514393939394 0.00474427175697865 0.00474427175697865 0.00501111115307426 0 0.4984 0.5645 0.5645 0.5645 0.543 0.5645 0.5645 0.5645 0.5645 0.5645 0.5645 0.5645 0.5645 0.5645 0.543 0.5645 0.5645 0.5645 0.5645 0.5645 0.5645 0.5859 0.543 0.543 0.543 0.5028 0.543 0.543 0.543 0.543 0.5028 0.543 0.5645 0.5645 0.5025
"130" 0.65 10000 0.05 30 30 0.5 0.8 0.00340416666666667 0.00380067184557439 0.00341967720306513 0.00341967720306513 0.00355468978395062 0 0.6917 0.6917 0.6917 0.6917 0.6764 0.6917 0.6917 0.6917 0.6917 0.6917 0.6917 0.6917 0.6917 0.6917 0.6764 0.6917 0.6917 0.6917 0.6917 0.6917 0.6917 0.6917 0.6764 0.6764 0.6764 0.6761 0.6764 0.6764 0.6764 0.6764 0.6764 0.6764 0.6917 0.6917 0.6764
"131" 0.65 10000 0.05 15 45 0.5 0.8 0.00501805555555556 0.00444162272441933 0.00506346745230079 0.00506346745230079 0.00524081940724114 0 0.6362 0.5042 0.5042 0.5042 0.5042 0.5042 0.5042 0.5042 0.5042 0.5134 0.5042 0.5042 0.5042 0.5042 0.5042 0.5042 0.5042 0.5042 0.5042 0.5134 0.5042 0.5145 0.4798 0.4713 0.4482 0.4957 0.4798 0.5042 0.5042 0.4713 0.5042 0.5042 0.5042 0.5042 0.4713
"132" 0.65 10000 0.05 45 15 0.5 0.8 0.00405138888888889 0.00543972128060264 0.00404856493506494 0.00404856493506494 0.00422756788413233 0 0.5367 0.6071 0.5911 0.5911 0.5911 0.6071 0.6348 0.6348 0.6071 0.6071 0.6348 0.6071 0.5911 0.5911 0.5911 0.6071 0.6348 0.6348 0.6071 0.6071 0.6348 0.6348 0.5911 0.5822 0.5822 0.5822 0.5911 0.5911 0.5911 0.5822 0.5823 0.5911 0.5911 0.5911 0.5822
"133" 0.675 10000 0.05 15 15 0.45 0.8 0.00672361111111111 0.00785271264367816 0.00681407936507936 0.00681407936507936 0.00730676543209877 0 0.4776 0.5161 0.4776 0.4776 0.4776 0.5161 0.5161 0.5161 0.5161 0.4776 0.5161 0.5161 0.4776 0.4776 0.4776 0.5161 0.5161 0.5161 0.5161 0.4776 0.5161 0.5161 0.4771 0.4771 0.4771 0.4771 0.4771 0.4771 0.4771 0.4771 0.4771 0.4771 0.4776 0.4776 0.4771
"134" 0.675 10000 0.05 15 30 0.45 0.8 0.00540432098765432 0.00541926515151515 0.00546464969896004 0.00546464969896004 0.00571420998357964 0 0.6657 0.5886 0.5886 0.5808 0.5886 0.5886 0.5886 0.5886 0.5886 0.5886 0.5886 0.5886 0.5886 0.5808 0.5886 0.5886 0.5886 0.5886 0.5886 0.5886 0.5886 0.5888 0.5808 0.5808 0.5808 0.5806 0.5808 0.5808 0.5808 0.5808 0.5806 0.5808 0.5886 0.5886 0.5609
"135" 0.675 10000 0.05 30 15 0.45 0.8 0.00470756172839506 0.00615263131313131 0.00472371524356869 0.00472371524356869 0.00497450760475582 0 0.6218 0.6653 0.6653 0.6653 0.656 0.6653 0.6653 0.6653 0.6653 0.6653 0.6653 0.6653 0.6653 0.6653 0.656 0.6653 0.6653 0.6653 0.6653 0.6653 0.6653 0.69 0.656 0.656 0.656 0.6232 0.656 0.656 0.656 0.656 0.6232 0.656 0.6653 0.6653 0.6225
"136" 0.675 10000 0.05 30 30 0.45 0.8 0.00337881944444445 0.00391548069679849 0.00339908141762452 0.00339908141762452 0.00352592688271605 0 0.8182 0.8182 0.8182 0.8182 0.8113 0.8182 0.8182 0.8182 0.8182 0.8182 0.8182 0.8182 0.8182 0.8182 0.8113 0.8182 0.8182 0.8182 0.8182 0.8182 0.8182 0.8182 0.8113 0.8113 0.8113 0.8113 0.8113 0.8113 0.8113 0.8113 0.8113 0.8113 0.8182 0.8182 0.8113
"137" 0.675 10000 0.05 15 45 0.45 0.8 0.00496932870370371 0.00455885247959824 0.00502114999198333 0.00502114999198333 0.00518802532532853 0 0.7419 0.6356 0.6356 0.6356 0.6356 0.6356 0.6356 0.6356 0.6356 0.6402 0.6356 0.6356 0.6356 0.6356 0.6356 0.6356 0.6356 0.6356 0.6356 0.6402 0.6356 0.6406 0.6112 0.602 0.5827 0.6264 0.6112 0.6356 0.6356 0.602 0.6356 0.6356 0.6356 0.6356 0.602
"138" 0.675 10000 0.05 45 15 0.45 0.8 0.00402951388888889 0.00553338104205901 0.00403504192720859 0.00403504192720859 0.00420323385412027 0 0.6724 0.7223 0.6975 0.6975 0.6975 0.7223 0.7374 0.7374 0.7223 0.7223 0.7374 0.7223 0.6975 0.6975 0.6975 0.7223 0.7374 0.7374 0.7223 0.7223 0.7374 0.7374 0.6975 0.6948 0.6948 0.6948 0.6975 0.6975 0.6975 0.6948 0.6948 0.6975 0.6975 0.6975 0.6948
"139" 0.7 10000 0.05 15 15 0.4 0.8 0.00657777777777778 0.00804955938697318 0.00669166666666667 0.00669166666666667 0.00715190864197531 0 0.5946 0.6193 0.5946 0.5946 0.5946 0.6193 0.6193 0.6193 0.6193 0.5946 0.6193 0.6193 0.5946 0.5946 0.5946 0.6193 0.6193 0.6193 0.6193 0.5946 0.6193 0.6193 0.5942 0.5942 0.5942 0.5942 0.5942 0.5942 0.5942 0.5942 0.5942 0.5942 0.5946 0.5946 0.5942
"140" 0.7 10000 0.05 15 30 0.4 0.8 0.00526913580246913 0.00556877272727273 0.005339030651341 0.005339030651341 0.00557229749680715 0 0.7744 0.7161 0.7161 0.712 0.7161 0.7161 0.7161 0.7161 0.7161 0.7161 0.7161 0.7161 0.7161 0.712 0.7161 0.7161 0.7161 0.7161 0.7161 0.7161 0.7161 0.7162 0.712 0.712 0.712 0.712 0.712 0.712 0.712 0.712 0.712 0.712 0.7161 0.7161 0.6897
"141" 0.7 10000 0.05 30 15 0.4 0.8 0.00463209876543209 0.00624193686868687 0.00466275738916256 0.00466275738916256 0.00489709632335948 0 0.7401 0.7634 0.7634 0.7634 0.7604 0.7634 0.7634 0.7634 0.7634 0.7634 0.7634 0.7634 0.7634 0.7634 0.7604 0.7634 0.7634 0.7634 0.7634 0.7634 0.7634 0.7913 0.7604 0.7604 0.7604 0.7403 0.7604 0.7604 0.7604 0.7604 0.7403 0.7604 0.7634 0.7634 0.7378
"142" 0.7 10000 0.05 30 30 0.4 0.8 0.00331111111111111 0.00401195244821092 0.00333688409961686 0.00333688409961686 0.00345547027777778 0 0.9025 0.9025 0.9025 0.9025 0.9013 0.9025 0.9025 0.9025 0.9025 0.9025 0.9025 0.9025 0.9025 0.9025 0.9013 0.9025 0.9025 0.9025 0.9025 0.9025 0.9025 0.9025 0.9013 0.9013 0.9013 0.9013 0.9013 0.9013 0.9013 0.9013 0.9013 0.9013 0.9025 0.9025 0.9013
"143" 0.7 10000 0.05 15 45 0.4 0.8 0.00483703703703704 0.00467608600125549 0.00489719761103094 0.00489719761103094 0.00505315254461131 0 0.8388 0.7604 0.7603 0.7603 0.7603 0.7604 0.7604 0.7604 0.7604 0.7635 0.7604 0.7604 0.7603 0.7603 0.7603 0.7604 0.7604 0.7604 0.7604 0.7635 0.7604 0.7636 0.7375 0.7264 0.7138 0.7492 0.7375 0.7603 0.7603 0.7264 0.7603 0.7603 0.7603 0.7603 0.7264
"144" 0.7 10000 0.05 45 15 0.4 0.8 0.00397777777777778 0.00556873446327684 0.00399396504729838 0.00399396504729838 0.004151094865884 0 0.791 0.8194 0.7992 0.7992 0.7992 0.8194 0.8243 0.8243 0.8194 0.8194 0.8243 0.8194 0.7992 0.7992 0.7992 0.8194 0.8243 0.8243 0.8194 0.8194 0.8243 0.8243 0.7992 0.7968 0.7968 0.7968 0.7992 0.7992 0.7992 0.7968 0.7983 0.7992 0.7992 0.7992 0.7968
"145" 0.725 10000 0.05 15 15 0.35 0.8 0.00634583333333333 0.00821140996168582 0.00648542857142857 0.00648542857142857 0.00691289382716049 0 0.7062 0.7216 0.7062 0.7062 0.7062 0.7216 0.7216 0.7216 0.7216 0.7062 0.7216 0.7216 0.7062 0.7062 0.7062 0.7216 0.7216 0.7216 0.7216 0.7062 0.7216 0.7216 0.706 0.706 0.706 0.706 0.706 0.706 0.706 0.706 0.706 0.706 0.7062 0.7062 0.706
"146" 0.725 10000 0.05 15 30 0.35 0.8 0.00505 0.00570972727272727 0.00512885604816639 0.00512885604816639 0.005345538343368 0 0.8594 0.8237 0.8237 0.8223 0.8237 0.8237 0.8237 0.8237 0.8237 0.8237 0.8237 0.8237 0.8237 0.8223 0.8237 0.8237 0.8237 0.8237 0.8237 0.8237 0.8237 0.8238 0.8223 0.8223 0.8223 0.8223 0.8223 0.8223 0.8223 0.8223 0.8223 0.8223 0.8237 0.8237 0.8007
"147" 0.725 10000 0.05 30 15 0.35 0.8 0.00451249999999999 0.00627416161616162 0.00455651122058019 0.00455651122058019 0.00477424144255914 0 0.8412 0.8492 0.8492 0.8492 0.8483 0.8492 0.8492 0.8492 0.8492 0.8492 0.8492 0.8492 0.8492 0.8492 0.8483 0.8492 0.8492 0.8492 0.8492 0.8492 0.8492 0.8678 0.8483 0.8483 0.8483 0.8403 0.8483 0.8483 0.8483 0.8483 0.8403 0.8483 0.8492 0.8492 0.8349
"148" 0.725 10000 0.05 30 30 0.35 0.8 0.00320104166666667 0.00408692937853107 0.00323272988505747 0.00323272988505747 0.00334316055555556 0 0.9562 0.9562 0.9562 0.9562 0.9555 0.9562 0.9562 0.9562 0.9562 0.9562 0.9562 0.9562 0.9562 0.9562 0.9555 0.9562 0.9562 0.9562 0.9562 0.9562 0.9562 0.9562 0.9555 0.9555 0.9555 0.9555 0.9555 0.9555 0.9555 0.9555 0.9555 0.9555 0.9562 0.9562 0.9555
"149" 0.725 10000 0.05 15 45 0.35 0.8 0.00462118055555557 0.00478572881355932 0.00469088015071348 0.00469088015071348 0.00483613075350804 0 0.9055 0.8568 0.8568 0.8568 0.8568 0.8568 0.8568 0.8568 0.8568 0.8582 0.8568 0.8568 0.8568 0.8568 0.8568 0.8568 0.8568 0.8568 0.8568 0.8582 0.8568 0.8583 0.8396 0.8299 0.8211 0.8471 0.8396 0.8568 0.8568 0.8299 0.8568 0.8568 0.8568 0.8568 0.8299
"150" 0.725 10000 0.05 45 15 0.35 0.8 0.00389618055555555 0.00554135467671061 0.00392490780824114 0.00392490780824114 0.00407102860325774 0 0.8834 0.8897 0.8799 0.8799 0.8799 0.8897 0.8907 0.8907 0.8897 0.8897 0.8907 0.8897 0.8799 0.8799 0.8799 0.8897 0.8907 0.8907 0.8897 0.8897 0.8907 0.8907 0.8792 0.8764 0.8764 0.8771 0.8792 0.8799 0.8799 0.8764 0.8799 0.8799 0.8799 0.8799 0.8764
"151" 0.75 10000 0.05 15 15 0.3 0.8 0.00602777777777776 0.00832959003831418 0.00619412698412698 0.00619412698412698 0.00658952938271605 0 0.802 0.8092 0.802 0.802 0.802 0.8092 0.8092 0.8092 0.8092 0.802 0.8092 0.8092 0.802 0.802 0.802 0.8092 0.8092 0.8092 0.8092 0.802 0.8092 0.8092 0.8018 0.8018 0.8018 0.8018 0.8018 0.8018 0.8018 0.8018 0.8018 0.8018 0.802 0.802 0.8018
"152" 0.75 10000 0.05 15 30 0.3 0.8 0.00474691358024691 0.0058307297979798 0.00484507827038862 0.00484507827038862 0.00504614550386183 0 0.9219 0.8986 0.8986 0.8982 0.8986 0.8986 0.8986 0.8986 0.8986 0.8986 0.8986 0.8986 0.8986 0.8982 0.8986 0.8986 0.8986 0.8986 0.8986 0.8986 0.8986 0.8989 0.8982 0.8982 0.8982 0.8982 0.8982 0.8982 0.8982 0.8982 0.8982 0.8982 0.8986 0.8986 0.8829
"153" 0.75 10000 0.05 30 15 0.3 0.8 0.00434876543209875 0.00625366666666667 0.00441402175697865 0.00441402175697865 0.00461570726418537 0 0.9154 0.9167 0.9167 0.9167 0.9165 0.9167 0.9167 0.9167 0.9167 0.9167 0.9167 0.9167 0.9167 0.9167 0.9165 0.9167 0.9167 0.9167 0.9167 0.9167 0.9167 0.9254 0.9165 0.9165 0.9165 0.9134 0.9165 0.9165 0.9165 0.9165 0.9134 0.9165 0.9167 0.9167 0.9064
"154" 0.75 10000 0.05 30 30 0.3 0.8 0.00304861111111111 0.00414220056497175 0.00308808429118774 0.00308808429118774 0.00319039154320988 0 0.9846 0.9846 0.9846 0.9846 0.9845 0.9846 0.9846 0.9846 0.9846 0.9846 0.9846 0.9846 0.9846 0.9846 0.9845 0.9846 0.9846 0.9846 0.9846 0.9846 0.9846 0.9846 0.9845 0.9845 0.9845 0.9845 0.9845 0.9845 0.9845 0.9845 0.9845 0.9845 0.9846 0.9846 0.9845
"155" 0.75 10000 0.05 15 45 0.3 0.8 0.00432175925925926 0.00488837853107345 0.00440167380150714 0.00440167380150714 0.0045363810611702 0 0.9528 0.9271 0.9269 0.9269 0.9269 0.9271 0.9271 0.9271 0.9271 0.9276 0.9271 0.9271 0.9269 0.9269 0.9269 0.9271 0.9271 0.9271 0.9271 0.9276 0.9271 0.9277 0.9157 0.9089 0.9033 0.9201 0.9157 0.9269 0.9269 0.9089 0.9269 0.9269 0.9269 0.9269 0.9089
"156" 0.75 10000 0.05 45 15 0.3 0.8 0.00378472222222222 0.00545171186440678 0.00382804753888087 0.00382804753888087 0.003963205712623 0 0.9457 0.9423 0.9395 0.9395 0.9395 0.9423 0.9426 0.9426 0.9423 0.9423 0.9426 0.9423 0.9395 0.9395 0.9395 0.9423 0.9426 0.9426 0.9423 0.9423 0.9426 0.9426 0.9383 0.9315 0.9315 0.9327 0.9383 0.9395 0.9395 0.9315 0.9395 0.9395 0.9395 0.9395 0.9315
"157" 0.775 10000 0.05 15 15 0.25 0.8 0.00562361111111111 0.00840604597701149 0.00582699005291005 0.00582699005291005 0.00619131950617284 3e-04 0.8776 0.8807 0.8776 0.8776 0.8776 0.8807 0.8807 0.8807 0.8807 0.8776 0.8807 0.8807 0.8776 0.8776 0.8776 0.8807 0.8807 0.8807 0.8807 0.8776 0.8807 0.8804 0.8773 0.8773 0.8773 0.8773 0.8773 0.8773 0.8773 0.8773 0.8773 0.8773 0.8776 0.8776 0.8773
"158" 0.775 10000 0.05 15 30 0.25 0.8 0.00435987654320988 0.00594368939393939 0.00446931636562671 0.00446931636562671 0.00465432850209816 0 0.9606 0.9502 0.9502 0.95 0.9502 0.9502 0.9502 0.9502 0.9502 0.9502 0.9502 0.9502 0.9502 0.95 0.9502 0.9502 0.9502 0.9502 0.9502 0.9502 0.9502 0.9509 0.95 0.95 0.95 0.95 0.95 0.95 0.95 0.95 0.95 0.95 0.9502 0.9502 0.9416
"159" 0.775 10000 0.05 30 15 0.25 0.8 0.0041408950617284 0.00617935858585859 0.00422819033935413 0.00422819033935413 0.00441360287934075 0 0.9616 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9598 0.9624 0.9598 0.9598 0.9598 0.9595 0.9598 0.9598 0.9598 0.9598 0.9595 0.9598 0.9598 0.9598 0.9524
"160" 0.775 10000 0.05 30 30 0.25 0.8 0.00285381944444444 0.00417720197740113 0.00290131704980843 0.00290131704980843 0.00299551922839506 0 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955 0.9955
"161" 0.775 10000 0.05 15 45 0.25 0.8 0.00393877314814814 0.00498587821720025 0.00402989602372936 0.00402989602372936 0.00415406155499736 0 0.9785 0.9678 0.9677 0.9677 0.9677 0.9678 0.9678 0.9678 0.9678 0.9679 0.9678 0.9678 0.9677 0.9677 0.9677 0.9678 0.9678 0.9678 0.9678 0.9679 0.9678 0.9679 0.9612 0.9579 0.9558 0.9644 0.9612 0.9677 0.9677 0.9579 0.9677 0.9677 0.9677 0.9677 0.9579
"162" 0.775 10000 0.05 45 15 0.25 0.8 0.00364340277777777 0.00530149026993095 0.00370418839185506 0.00370418839185506 0.00382843919643228 0 0.9805 0.9743 0.9739 0.9739 0.9739 0.9743 0.9743 0.9743 0.9743 0.9743 0.9743 0.9743 0.9739 0.9739 0.9739 0.9743 0.9743 0.9743 0.9743 0.9743 0.9743 0.9743 0.9722 0.966 0.9656 0.9677 0.9722 0.9739 0.9739 0.966 0.9739 0.9739 0.9739 0.9739 0.966
"163" 0.8 10000 0.05 15 15 0.2 0.8 0.00513333333333335 0.00844265134099617 0.0053659939329806 0.0053659939329806 0.00569894913580247 0.0013 0.9364 0.9372 0.9364 0.9364 0.9364 0.9372 0.9372 0.9372 0.9372 0.9364 0.9372 0.9372 0.9364 0.9364 0.9364 0.9372 0.9372 0.9372 0.9372 0.9364 0.9372 0.9359 0.9351 0.9351 0.9351 0.9351 0.9351 0.9351 0.9351 0.9351 0.9351 0.9351 0.9364 0.9364 0.9351
"164" 0.8 10000 0.05 15 30 0.2 0.8 0.0038888888888889 0.00604094191919192 0.00401569731800766 0.00401569731800766 0.00418515206470839 0 0.9837 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9799 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9795 0.9762
"165" 0.8 10000 0.05 30 15 0.2 0.8 0.0038888888888889 0.00604918434343434 0.00399883689107827 0.00399883689107827 0.00416792614243143 0 0.9859 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9842 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.9836 0.979
"166" 0.8 10000 0.05 30 30 0.2 0.8 0.00261666666666667 0.00419230367231638 0.00266918486590038 0.00266918486590038 0.00275517515432099 0 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994
"167" 0.8 10000 0.05 15 45 0.2 0.8 0.00347222222222223 0.00507939673571877 0.00356095951579285 0.00356095951579285 0.00367440352638674 0 0.9927 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9884 0.9861 0.9845 0.9839 0.9868 0.9861 0.9884 0.9884 0.9845 0.9884 0.9884 0.9884 0.9884 0.9845
"168" 0.8 10000 0.05 45 15 0.2 0.8 0.00347222222222223 0.00508461707470182 0.00354973889690556 0.00354973889690556 0.00366297138249039 0 0.9934 0.99 0.99 0.99 0.99 0.99 0.99 0.99 0.99 0.9901 0.99 0.99 0.99 0.99 0.99 0.99 0.99 0.99 0.99 0.9901 0.99 0.9901 0.9882 0.9857 0.9854 0.9875 0.9882 0.99 0.99 0.9857 0.99 0.99 0.99 0.99 0.9857
"169" 0.825 10000 0.05 15 15 0.15 0.8 0.00455694444444444 0.00843601915708812 0.00480914857142857 0.00480914857142857 0.00511075604938272 0.0027 0.9721 0.9729 0.9721 0.9721 0.9721 0.9729 0.9729 0.9729 0.9729 0.9721 0.9729 0.9729 0.9721 0.9721 0.9721 0.9729 0.9729 0.9729 0.9729 0.9721 0.9729 0.9702 0.9694 0.9694 0.9694 0.9694 0.9694 0.9694 0.9694 0.9694 0.9694 0.9694 0.9721 0.9721 0.9694
"170" 0.825 10000 0.05 15 30 0.15 0.8 0.00333395061728394 0.0061275101010101 0.00347268193881895 0.00347268193881895 0.00362643153560786 1e-04 0.9948 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9942 0.9944 0.9941 0.9941 0.9941 0.9941 0.9941 0.9941 0.9941 0.9941 0.9941 0.9941 0.9942 0.9942 0.9925
"171" 0.825 10000 0.05 30 15 0.15 0.8 0.00359274691358024 0.00586217676767677 0.00372549737639117 0.00372549737639117 0.00387824713860001 3e-04 0.9963 0.9944 0.9944 0.9943 0.9944 0.9944 0.9944 0.9944 0.9944 0.9944 0.9944 0.9944 0.9944 0.9943 0.9944 0.9944 0.9944 0.9944 0.9944 0.9944 0.9944 0.9941 0.994 0.994 0.994 0.994 0.994 0.994 0.994 0.994 0.994 0.994 0.9944 0.9944 0.9917
"172" 0.825 10000 0.05 30 30 0.15 0.8 0.00233715277777778 0.00418637664783428 0.0023956724137931 0.0023956724137931 0.00247354197530864 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"173" 0.825 10000 0.05 15 45 0.15 0.8 0.00292210648148148 0.00516588888888889 0.00300935634118967 0.00300935634118967 0.00311224393399011 0 0.9983 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9979 0.9977 0.9973 0.9971 0.9975 0.9977 0.9979 0.9979 0.9973 0.9979 0.9979 0.9979 0.9979 0.9973
"174" 0.825 10000 0.05 45 15 0.15 0.8 0.00327118055555556 0.00480635342121783 0.00336806627687813 0.00336806627687813 0.0034703628593994 1e-04 0.9986 0.9969 0.9969 0.9969 0.9969 0.9969 0.9969 0.9969 0.9969 0.997 0.9969 0.9969 0.9969 0.9969 0.9969 0.9969 0.9969 0.9969 0.9969 0.997 0.9969 0.9969 0.9959 0.9955 0.995 0.9964 0.9959 0.9968 0.9968 0.9955 0.9968 0.9968 0.9969 0.9969 0.9955
"175" 0.85 10000 0.05 15 15 0.0999999999999999 0.8 0.00389444444444446 0.00839074329501916 0.00417775731922399 0.00417775731922399 0.00444863012345679 0.007 0.9912 0.9921 0.9912 0.9912 0.9912 0.9921 0.9921 0.9921 0.9921 0.9912 0.9921 0.9921 0.9912 0.9912 0.9912 0.9921 0.9921 0.9921 0.9921 0.9912 0.9921 0.9851 0.9842 0.9842 0.9842 0.9842 0.9842 0.9842 0.9842 0.9842 0.9842 0.9842 0.9912 0.9912 0.9842
"176" 0.85 10000 0.05 15 30 0.0999999999999999 0.8 0.00269506172839507 0.00619891414141414 0.00285172955786657 0.00285172955786657 0.00299021806118105 1e-04 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9992 0.999 0.999 0.999 0.999 0.999 0.999 0.999 0.999 0.999 0.999 0.9991 0.9991 0.9986
"177" 0.85 10000 0.05 30 15 0.0999999999999999 0.8 0.00325246913580246 0.00562506565656566 0.00341711339597397 0.00341711339597397 0.00355398093383203 0.0011 0.9989 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9983 0.9972 0.9972 0.9972 0.9972 0.9972 0.9972 0.9972 0.9972 0.9972 0.9972 0.9972 0.9983 0.9983 0.997
"178" 0.85 10000 0.05 30 30 0.0999999999999999 0.8 0.00201527777777778 0.00415912806026365 0.00208271264367816 0.00208271264367816 0.00215263197530864 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"179" 0.85 10000 0.05 15 45 0.0999999999999999 0.8 0.00228842592592592 0.00524489579409918 0.00237235634118967 0.00237235634118967 0.00246487789832481 0 0.9999 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9997 0.9997 0.9997 0.9998 0.9997 0.9998 0.9998 0.9997 0.9998 0.9998 0.9998 0.9998 0.9997
"180" 0.85 10000 0.05 45 15 0.0999999999999999 0.8 0.00304027777777777 0.00446959824231011 0.00316077063901805 0.00316077063901805 0.00325227062345976 4e-04 1 0.999 0.999 0.999 0.999 0.999 0.999 0.999 0.999 0.9993 0.999 0.999 0.999 0.999 0.999 0.999 0.999 0.999 0.999 0.9993 0.999 0.9989 0.9984 0.9984 0.9981 0.9986 0.9984 0.9986 0.9986 0.9984 0.9986 0.9986 0.999 0.999 0.9984
"181" 0.875 10000 0.05 15 15 0.05 0.8 0.00314583333333333 0.00830606130268199 0.00347672677248677 0.00347672677248677 0.00371782419753086 0.0159 0.9983 0.9984 0.9983 0.9983 0.9983 0.9984 0.9984 0.9984 0.9984 0.9983 0.9984 0.9984 0.9983 0.9983 0.9983 0.9984 0.9984 0.9984 0.9984 0.9983 0.9984 0.9825 0.9824 0.9824 0.9824 0.9824 0.9824 0.9824 0.9824 0.9824 0.9824 0.9824 0.9983 0.9983 0.9824
"182" 0.875 10000 0.05 15 30 0.05 0.8 0.00197222222222223 0.00625779292929293 0.00214450782947151 0.00214450782947151 0.00226780917229216 2e-04 0.9999 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9998 0.9998 0.9998 0.9998 0.9997 0.9998 0.9998 0.9998 0.9998 0.9997 0.9998 1 1 0.9997
"183" 0.875 10000 0.05 30 15 0.05 0.8 0.00286805555555555 0.00532639141414141 0.00305956837255975 0.00305956837255975 0.00318031496959192 0.0075 1 1 1 0.9999 1 1 1 1 1 1 1 1 1 0.9999 1 1 1 1 1 1 1 0.9925 0.9924 0.9924 0.9924 0.9924 0.9924 0.9924 0.9924 0.9924 0.9924 0.9924 1 1 0.9924
"184" 0.875 10000 0.05 30 30 0.05 0.8 0.00165104166666666 0.00411135028248588 0.00172762680715198 0.00172762680715198 0.00178963074074074 3e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 1 1 0.9997
"185" 0.875 10000 0.05 15 45 0.05 0.8 0.00157118055555556 0.00531581355932203 0.0016633404681738 0.0016633404681738 0.0017458118430632 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"186" 0.875 10000 0.05 45 15 0.05 0.8 0.00277951388888888 0.00406570621468927 0.00292271634795931 0.00292271634795931 0.00300330910041034 0.0043 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 0.9957 1 1 0.9957
"187" 0.9 10000 0.05 15 15 0 0.8 0.00231111111111111 0.00818080076628352 0.00268292754850088 0.00268292754850088 0.00289392543209877 0.0341 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9659 0.9659 0.9659 0.9659 0.9659 0.9659 0.9659 0.9659 0.9659 0.9659 0.9659 1 1 0.9659
"188" 0.9 10000 0.05 15 30 0 0.8 0.00116543209876544 0.00630390151515151 0.001332590651341 0.001332590651341 0.00144055453384419 9e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 0.9991 1 1 0.9991
"189" 0.9 10000 0.05 30 15 0 0.8 0.00243950617283951 0.00497214393939394 0.00266055922398589 0.00266055922398589 0.00276524306878307 0.0361 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9639 0.9639 0.9639 0.9639 0.9639 0.9639 0.9639 0.9639 0.9639 0.9639 0.9639 1 1 0.9639
"190" 0.9 10000 0.05 30 30 0 0.8 0.00124444444444444 0.00404416290018832 0.00133588474670072 0.00133588474670072 0.00139010438271605 0.0013 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9987 0.9987 0.9987 0.9987 0.9987 0.9987 0.9987 0.9987 0.9987 0.9987 0.9987 1 1 0.9987
"191" 0.9 10000 0.05 15 45 0 0.8 0.000770370370370365 0.00537847332077841 0.000889023007856341 0.000889023007856341 0.00096181128652783 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"192" 0.9 10000 0.05 45 15 0 0.8 0.00248888888888889 0.00360286629001883 0.00265917315304723 0.00265917315304723 0.00272899287477954 0.0355 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9645 0.9645 0.9645 0.9645 0.9645 0.9645 0.9645 0.9645 0.9645 0.9645 0.9645 1 1 0.9645


==> anc/SimResultsNormal.txt <==
"p" "nsim" "alpha" "nt" "nc" "mut" "muc" "sdt" "sdc" "vart" "s2_wmw" "s2_bm" "s2_unbia" "s2_pm" "t1mt1" "pwmw" "pbm" "pbm1" "pbm2" "pbm3" "pbm4" "pbm_tn" "pbm1_tn" "pbm2_tn" "pbm3_tn" "pbm4_tn" "punbia" "punbia1" "punbia2" "punbia3" "punbia4" "punbia_tn" "punbia1_tn" "punbia2_tn" "punbia3_tn" "punbia4_tn" "ppm" "ppmt" "ppmt1" "ppmt2" "ppmt3" "ppmt4" "ppmt_tn" "ppmt1_tn" "ppmt2_tn" "ppmt3_tn" "ppmt4_tn" "punbial" "pbml" "ppml"
"1" 0.5 10000 0.05 15 15 9.64318792320232e-09 0 1 1 0.0114814811429561 0.0114814814814815 0.0118625024338624 0.0114919856084656 0.0121325415242798 0 0.0465 0.0508 0.0503 0.0491 0.0421 0.0506 0.0526 0.0521 0.051 0.0447 0.0525 0.0548 0.0541 0.053 0.045 0.0545 0.0567 0.0561 0.0548 0.0484 0.0564 0.0595 0.0475 0.0465 0.0455 0.0401 0.0472 0.05 0.0489 0.0476 0.0421 0.0497 0.0372 0.0334 0.0305
"2" 0.5 10000 0.05 15 30 9.64318792320232e-09 0 1 1 0.00851851825857939 0.00851851851851852 0.00870666038557441 0.00852153420665329 0.00885433720392197 0 0.0485 0.0532 0.0528 0.0511 0.0488 0.0532 0.0542 0.0535 0.0532 0.0502 0.0541 0.0551 0.0545 0.0538 0.0506 0.0551 0.0568 0.0562 0.0553 0.0526 0.0566 0.0599 0.0508 0.0501 0.0494 0.047 0.0507 0.0527 0.0521 0.0507 0.049 0.0527 0.0449 0.0431 0.0411
"3" 0.5 10000 0.05 30 15 9.64318792320232e-09 0 1 1 0.00851851825857939 0.00851851851851852 0.00871739317642766 0.00853209385148695 0.00886520236031543 0 0.0464 0.0504 0.0499 0.0489 0.0458 0.0503 0.0516 0.051 0.0503 0.0485 0.0516 0.0528 0.0517 0.0508 0.0485 0.0526 0.0538 0.0534 0.0527 0.0504 0.0539 0.0574 0.0487 0.0482 0.0473 0.0439 0.0487 0.0501 0.0496 0.0487 0.0461 0.05 0.0424 0.0396 0.0377
"4" 0.5 10000 0.05 30 30 9.64318792320232e-09 0 1 1 0.00564814797284036 0.00564814814814815 0.00574168402724564 0.00564905773124293 0.00582185850603567 0 0.0471 0.0489 0.0489 0.0487 0.0446 0.0489 0.0497 0.0495 0.0493 0.0458 0.0496 0.0505 0.0505 0.0502 0.0461 0.0505 0.0513 0.051 0.0507 0.0478 0.0513 0.0516 0.0475 0.0473 0.0468 0.0438 0.0475 0.0483 0.0482 0.0479 0.0445 0.0483 0.0431 0.0414 0.0396
"5" 0.5 10000 0.05 15 45 9.64318792320232e-09 0 1 1 0.00753086396378715 0.00753086419753086 0.00764615907505389 0.00752265818110559 0.00774753743297552 0 0.0511 0.0563 0.0551 0.0541 0.054 0.0562 0.058 0.0569 0.0559 0.0558 0.058 0.058 0.0576 0.0562 0.0558 0.058 0.06 0.0588 0.0578 0.0583 0.0598 0.0656 0.0545 0.0538 0.0527 0.0525 0.0545 0.0562 0.0553 0.0542 0.0544 0.0563 0.0505 0.0484 0.0471
"6" 0.5 10000 0.05 45 15 9.64318792320232e-09 0 1 1 0.00753086396378715 0.00753086419753086 0.00764639945130316 0.00752294493435234 0.00774773512980745 0 0.0486 0.0532 0.0521 0.0514 0.0507 0.0531 0.0547 0.054 0.0526 0.0525 0.0546 0.0551 0.0541 0.0526 0.0523 0.055 0.0565 0.0558 0.0547 0.0548 0.0565 0.0627 0.0516 0.0511 0.05 0.0493 0.0515 0.0532 0.0525 0.0515 0.051 0.0533 0.048 0.0466 0.0449
"7" 0.525 10000 0.05 15 15 -0.0886807758199629 0 1 1 0.0114458407513202 0.0114814814814815 0.0118298582010582 0.011459732728647 0.0120997014650206 0 0.0544 0.0575 0.0572 0.0561 0.0497 0.0575 0.0598 0.059 0.0578 0.0518 0.0595 0.0616 0.0607 0.06 0.0525 0.0614 0.0636 0.0625 0.0618 0.0558 0.0632 0.0659 0.055 0.0541 0.053 0.0473 0.0548 0.0568 0.0563 0.0552 0.0498 0.0566 0.043 0.0384 0.0363
"8" 0.525 10000 0.05 15 30 -0.0886807758199629 0 1 1 0.00849189557690659 0.00851851851851852 0.00867909973849054 0.00849413445235054 0.00882669264167799 0 0.0559 0.0617 0.0605 0.0593 0.055 0.0617 0.0629 0.0626 0.0616 0.0577 0.0629 0.0644 0.0633 0.0627 0.0582 0.0642 0.0653 0.0649 0.0642 0.061 0.0652 0.0702 0.0587 0.0579 0.0567 0.0535 0.0586 0.0609 0.0599 0.0588 0.0552 0.0606 0.0519 0.049 0.0474
"9" 0.525 10000 0.05 30 15 -0.0886807758199629 0 1 1 0.00849189557690659 0.00851851851851852 0.00869291900748039 0.00850783292099982 0.0088405901899329 0 0.0567 0.0608 0.0596 0.0591 0.0556 0.0603 0.0626 0.0618 0.0606 0.0584 0.0627 0.0639 0.0629 0.0613 0.0588 0.0639 0.0652 0.0643 0.0639 0.0606 0.0651 0.0694 0.0588 0.058 0.0567 0.0536 0.0587 0.0602 0.0593 0.0587 0.0558 0.0602 0.0512 0.0477 0.0452
"10" 0.525 10000 0.05 30 30 -0.0886807758199629 0 1 1 0.00563043538907654 0.00564814814814815 0.0057240846743295 0.00563158395869115 0.0058041613600823 0 0.0599 0.0635 0.0633 0.063 0.0578 0.0635 0.0641 0.0641 0.0641 0.0596 0.0641 0.0651 0.0647 0.0645 0.06 0.0651 0.0661 0.0659 0.0656 0.0622 0.0661 0.0665 0.0615 0.0611 0.0609 0.0558 0.0615 0.0625 0.0623 0.0622 0.0578 0.0625 0.0546 0.0523 0.0505
"11" 0.525 10000 0.05 15 45 -0.0886807758199629 0 1 1 0.00750724718543539 0.00753086419753086 0.00762259832184277 0.00749925184116295 0.00772387066817895 0 0.0603 0.0672 0.0665 0.065 0.0646 0.0672 0.0685 0.0678 0.0672 0.067 0.0684 0.0686 0.0678 0.0672 0.0669 0.0686 0.0699 0.0692 0.0684 0.0686 0.07 0.0757 0.0658 0.0648 0.0629 0.0624 0.0658 0.0672 0.0667 0.0657 0.0647 0.067 0.0611 0.0583 0.0556
"12" 0.525 10000 0.05 45 15 -0.0886807758199629 0 1 1 0.00750724718543539 0.00753086419753086 0.00762581244401689 0.00750252051306718 0.00772703024701097 0 0.0579 0.0637 0.0631 0.0617 0.0607 0.0637 0.0661 0.0646 0.0637 0.0628 0.066 0.0661 0.0647 0.0638 0.0629 0.0661 0.0681 0.0667 0.0661 0.0649 0.068 0.0737 0.0619 0.0613 0.06 0.0589 0.0619 0.0638 0.0627 0.0618 0.0609 0.0636 0.0576 0.0553 0.054
"13" 0.55 10000 0.05 15 15 -0.177711981034594 0 1 1 0.0113390365875209 0.0114814814814815 0.011724011287478 0.0113549634668682 0.0119933862277092 0 0.0707 0.0761 0.075 0.0737 0.0652 0.0761 0.0794 0.0776 0.0762 0.0686 0.0789 0.0818 0.0808 0.0796 0.0695 0.0813 0.0838 0.0829 0.0818 0.0727 0.0835 0.0859 0.0723 0.071 0.0701 0.063 0.072 0.0743 0.0736 0.0723 0.0654 0.0741 0.0586 0.0526 0.0503
"14" 0.55 10000 0.05 15 30 -0.177711981034594 0 1 1 0.00841211737970354 0.00851851851851852 0.00859823589369337 0.00841394874414645 0.00874539666440971 0 0.0832 0.0897 0.0889 0.0876 0.0835 0.09 0.092 0.0909 0.09 0.0862 0.092 0.0936 0.0923 0.0913 0.0869 0.0936 0.0958 0.095 0.0936 0.0896 0.0955 0.1014 0.0875 0.0862 0.0844 0.0806 0.0874 0.0889 0.0884 0.0874 0.0833 0.089 0.0783 0.0743 0.0714
"15" 0.55 10000 0.05 30 15 -0.177711981034594 0 1 1 0.00841211737970354 0.00851851851851852 0.00861446800218938 0.00843001736179529 0.00876174020662896 0 0.0791 0.085 0.0838 0.0828 0.0778 0.0848 0.0868 0.086 0.0847 0.0805 0.0866 0.0882 0.0875 0.0861 0.0814 0.0881 0.0902 0.0895 0.0881 0.0842 0.0902 0.0949 0.0815 0.081 0.0795 0.0758 0.0816 0.0839 0.0831 0.0816 0.0781 0.0839 0.0729 0.07 0.0672
"16" 0.55 10000 0.05 30 30 -0.177711981034594 0 1 1 0.00557735823282332 0.00564814814814815 0.00567057531715624 0.00557842156882606 0.00575038723607682 0 0.099 0.1039 0.1037 0.1035 0.0958 0.1039 0.1053 0.105 0.1046 0.0994 0.1053 0.107 0.1065 0.1061 0.0997 0.1068 0.1086 0.1081 0.1077 0.1025 0.1086 0.1101 0.1016 0.1013 0.101 0.0928 0.1014 0.1028 0.1027 0.1023 0.0957 0.1028 0.0912 0.088 0.0844
"17" 0.55 10000 0.05 15 45 -0.177711981034594 0 1 1 0.00743647764376442 0.00753086419753086 0.00755036654944507 0.00742748348315608 0.00765132299727407 0 0.0877 0.0947 0.0933 0.0917 0.0913 0.0946 0.0966 0.0957 0.0943 0.0938 0.0966 0.0971 0.096 0.0938 0.0937 0.0973 0.0989 0.0981 0.097 0.096 0.0988 0.1069 0.0926 0.091 0.0901 0.0898 0.0924 0.0948 0.0935 0.0919 0.0915 0.0948 0.087 0.0847 0.0825
"18" 0.55 10000 0.05 45 15 -0.177711981034594 0 1 1 0.00743647764376442 0.00753086419753086 0.00755601372597224 0.00743316827605865 0.00765692747918825 0 0.0866 0.0911 0.0898 0.0883 0.0885 0.0911 0.0939 0.092 0.0909 0.0909 0.0934 0.0938 0.0923 0.0907 0.091 0.0935 0.0966 0.0957 0.0932 0.0942 0.0969 0.1057 0.0889 0.0881 0.086 0.0856 0.0886 0.0913 0.0899 0.0885 0.0891 0.0912 0.0833 0.0801 0.0773
"19" 0.575 10000 0.05 15 15 -0.267453862052729 0 1 1 0.0111614265770386 0.0114814814814815 0.0115478143209877 0.0111808280977576 0.0118161764784636 0 0.1007 0.1082 0.1067 0.1054 0.0945 0.1078 0.1108 0.1099 0.1083 0.0991 0.1105 0.1147 0.1128 0.111 0.1007 0.1142 0.1182 0.1167 0.1151 0.1049 0.1177 0.1224 0.1039 0.1028 0.1012 0.0908 0.1033 0.1064 0.1051 0.1039 0.0944 0.1061 0.0855 0.0789 0.0746
"20" 0.575 10000 0.05 15 30 -0.267453862052729 0 1 1 0.008279458502607 0.00851851851851852 0.00846393073526729 0.00828074834519248 0.00861039322334529 0 0.1275 0.1378 0.1364 0.1351 0.1284 0.1377 0.1407 0.1394 0.138 0.1324 0.1407 0.1431 0.1414 0.1401 0.1333 0.143 0.1455 0.1443 0.1432 0.1369 0.1451 0.1515 0.1343 0.1325 0.1303 0.1252 0.1343 0.1369 0.1362 0.1342 0.1286 0.1368 0.1209 0.117 0.1114
"21" 0.575 10000 0.05 30 15 -0.267453862052729 0 1 1 0.008279458502607 0.00851851851851852 0.00848312129903302 0.00829970930852034 0.00862974829203106 0 0.1212 0.1278 0.1265 0.1251 0.1196 0.1277 0.1307 0.129 0.1277 0.1244 0.1303 0.1321 0.1304 0.1289 0.1247 0.1318 0.1355 0.1343 0.1319 0.1285 0.1351 0.1407 0.1243 0.1234 0.1215 0.117 0.1242 0.1272 0.1262 0.1242 0.12 0.1272 0.114 0.1089 0.1058
"22" 0.575 10000 0.05 30 30 -0.267453862052729 0 1 1 0.00548910185834736 0.00564814814814815 0.00558090503192848 0.00548931553177434 0.00566028932592593 0 0.174 0.1773 0.1765 0.1763 0.1689 0.1769 0.1784 0.1781 0.178 0.1721 0.1783 0.1801 0.1799 0.1795 0.1724 0.1801 0.1809 0.1808 0.1807 0.1755 0.1809 0.1817 0.1746 0.1744 0.174 0.165 0.1746 0.1761 0.1758 0.1756 0.1685 0.176 0.1613 0.1556 0.1523
"23" 0.575 10000 0.05 15 45 -0.267453862052729 0 1 1 0.00731880247779648 0.00753086419753086 0.00743214183457146 0.0073099780628151 0.00753261700726383 0 0.1364 0.1421 0.1401 0.1386 0.139 0.142 0.1448 0.1434 0.1418 0.142 0.1447 0.1451 0.144 0.1416 0.1414 0.145 0.1479 0.1467 0.1448 0.1449 0.1478 0.1578 0.1395 0.1375 0.1364 0.1357 0.1391 0.1422 0.1409 0.1388 0.1392 0.142 0.1327 0.1293 0.1263
"24" 0.575 10000 0.05 45 15 -0.267453862052729 0 1 1 0.00731880247779648 0.00753086419753086 0.00744107124151569 0.00731897946662391 0.00754146748165171 0 0.1358 0.1415 0.1389 0.1364 0.1366 0.1416 0.1444 0.1424 0.1411 0.1412 0.1442 0.1443 0.1427 0.1414 0.141 0.1441 0.1469 0.1455 0.144 0.1437 0.1469 0.1556 0.1374 0.1357 0.1336 0.1348 0.1372 0.141 0.1391 0.1368 0.1377 0.1408 0.1304 0.1275 0.1243
"25" 0.6 10000 0.05 15 15 -0.358286909241754 0 1 1 0.0109136130079307 0.0114814814814815 0.011297754356261 0.0109339117964223 0.0115644894112483 0 0.1495 0.1578 0.1567 0.1556 0.1412 0.1573 0.1602 0.1591 0.1579 0.1461 0.1597 0.1651 0.1628 0.1608 0.148 0.1645 0.1676 0.1667 0.1652 0.1533 0.1673 0.1724 0.1525 0.1504 0.1488 0.1372 0.1518 0.1564 0.155 0.1526 0.142 0.1562 0.13 0.1201 0.1138
"26" 0.6 10000 0.05 15 30 -0.358286909241754 0 1 1 0.00809438141680394 0.00851851851851852 0.00827583735328103 0.00809417490725537 0.00842134649935467 0 0.1915 0.1964 0.1951 0.1932 0.187 0.1962 0.1994 0.1981 0.1964 0.1918 0.1992 0.2011 0.1995 0.1978 0.1924 0.2009 0.2044 0.2032 0.2011 0.1967 0.2041 0.2104 0.1923 0.1913 0.1894 0.1829 0.1921 0.1954 0.1939 0.1924 0.1876 0.1953 0.1786 0.173 0.1675
"27" 0.6 10000 0.05 30 15 -0.358286909241754 0 1 1 0.00809438141680393 0.00851851851851852 0.00829573634494922 0.00811386904822721 0.00844138609189186 0 0.1834 0.1886 0.1867 0.1847 0.1794 0.1885 0.1917 0.1897 0.1885 0.1829 0.1915 0.1943 0.1924 0.1901 0.1837 0.194 0.1975 0.1959 0.194 0.1876 0.197 0.2072 0.1842 0.1819 0.1803 0.1759 0.1838 0.1877 0.1857 0.1838 0.1794 0.1878 0.1714 0.1649 0.1592
"28" 0.6 10000 0.05 30 30 -0.358286909241754 0 1 1 0.00536597816482126 0.00564814814814815 0.00545660690506599 0.00536581652779613 0.00553538257215364 0 0.2627 0.2711 0.2705 0.2699 0.2577 0.2711 0.2724 0.2723 0.2722 0.2617 0.2724 0.276 0.2757 0.2748 0.2634 0.276 0.2784 0.278 0.2772 0.268 0.2784 0.2799 0.266 0.2655 0.265 0.2536 0.266 0.2688 0.2682 0.2679 0.2573 0.2687 0.2517 0.2469 0.2407
"29" 0.6 10000 0.05 15 45 -0.358286909241754 0 1 1 0.00715463755309503 0.00753086419753086 0.0072662611811234 0.00714514952060285 0.0073660219540116 0 0.2045 0.2121 0.2094 0.2064 0.2068 0.2121 0.2155 0.214 0.2118 0.2116 0.2156 0.2168 0.2147 0.2118 0.2115 0.2166 0.2217 0.2185 0.2164 0.2172 0.2214 0.2367 0.2082 0.2055 0.2034 0.204 0.2082 0.2127 0.2101 0.2079 0.2072 0.2123 0.1978 0.1924 0.1885
"30" 0.6 10000 0.05 45 15 -0.358286909241754 0 1 1 0.00715463755309501 0.00753086419753086 0.0072754916017316 0.00715444635134413 0.00737517809452709 0 0.2045 0.2094 0.2067 0.2043 0.2056 0.2094 0.2128 0.2114 0.2086 0.2102 0.2127 0.2135 0.2113 0.2088 0.2101 0.2133 0.2181 0.2155 0.2129 0.2154 0.2174 0.2328 0.2058 0.2034 0.2018 0.2018 0.2055 0.2098 0.2075 0.2049 0.2066 0.2098 0.1973 0.1918 0.1881
"31" 0.625 10000 0.05 15 15 -0.450624110024295 0 1 1 0.0105964649045402 0.0114814814814815 0.010977180670194 0.01061746047871 0.0112417494562414 0 0.2104 0.2191 0.2174 0.2159 0.2005 0.2186 0.2233 0.2215 0.2193 0.2066 0.2232 0.2277 0.2262 0.2246 0.2087 0.2273 0.232 0.2304 0.2281 0.2147 0.2317 0.2382 0.2141 0.2122 0.2098 0.1949 0.2133 0.2168 0.2155 0.2143 0.2007 0.2163 0.1862 0.1759 0.1666
"32" 0.625 10000 0.05 15 30 -0.450624110024295 0 1 1 0.00785755340884334 0.00851851851851852 0.00803556087818525 0.00785595066350423 0.00817975240325704 0 0.2704 0.2791 0.2769 0.2747 0.2663 0.2788 0.2832 0.2819 0.2788 0.2725 0.283 0.2862 0.2842 0.2819 0.2739 0.286 0.2895 0.2878 0.2861 0.2791 0.2893 0.2999 0.2747 0.2723 0.2687 0.2606 0.2744 0.2776 0.2757 0.2742 0.267 0.2772 0.2555 0.2479 0.2415
"33" 0.625 10000 0.05 30 15 -0.450624110024295 0 1 1 0.00785755340884334 0.00851851851851852 0.00805947293802834 0.00787970023475035 0.00820375792601242 0 0.26 0.2725 0.2705 0.2681 0.2604 0.2725 0.2756 0.2743 0.2728 0.2655 0.2753 0.2781 0.2759 0.2744 0.2661 0.2779 0.2827 0.281 0.2783 0.2715 0.2826 0.293 0.2677 0.2655 0.2625 0.2546 0.2674 0.2705 0.2694 0.2677 0.261 0.2705 0.2471 0.2372 0.2296
"34" 0.625 10000 0.05 30 30 -0.450624110024295 0 1 1 0.0052084371827083 0.00564814814814815 0.00529624864197531 0.00520649643090971 0.00537423237626886 0 0.3883 0.3968 0.3962 0.3956 0.3816 0.3968 0.3988 0.3985 0.3981 0.3871 0.3988 0.4027 0.4022 0.4018 0.3883 0.4026 0.4056 0.4054 0.4049 0.3934 0.4056 0.4082 0.391 0.3904 0.3899 0.3769 0.3908 0.3937 0.3936 0.3932 0.3811 0.3937 0.3731 0.3666 0.3603
"35" 0.625 10000 0.05 15 45 -0.450624110024295 0 1 1 0.00694458291027774 0.00753086419753086 0.00705308083302157 0.0069333578928616 0.00715189009273346 0 0.302 0.3078 0.3049 0.3013 0.3026 0.3075 0.3132 0.3105 0.3071 0.3071 0.3131 0.3138 0.3102 0.3069 0.307 0.3136 0.3178 0.3156 0.3131 0.313 0.3176 0.3339 0.303 0.3006 0.2975 0.2981 0.3028 0.3079 0.3051 0.3023 0.3038 0.3074 0.2916 0.2846 0.2809
"36" 0.625 10000 0.05 45 15 -0.450624110024295 0 1 1 0.00694458291027772 0.00753086419753086 0.00706299025956211 0.0069433244601215 0.00716173269244486 0 0.3005 0.3058 0.3028 0.2998 0.3013 0.3052 0.31 0.3083 0.3046 0.3062 0.3097 0.3099 0.3081 0.3046 0.3063 0.3099 0.315 0.3126 0.3095 0.3107 0.3145 0.3288 0.3018 0.2987 0.2942 0.2963 0.3014 0.3065 0.3036 0.301 0.302 0.3061 0.2887 0.2822 0.2778
"37" 0.65 10000 0.05 15 15 -0.54492542945313 0 1 1 0.0102111335153734 0.0114814814814815 0.0105917338977072 0.0102372683093978 0.0108534384373114 0 0.2842 0.2952 0.2932 0.2906 0.2715 0.2945 0.301 0.2981 0.2958 0.2793 0.2997 0.3069 0.3047 0.3018 0.2817 0.3059 0.3106 0.3089 0.3071 0.2894 0.3097 0.3169 0.2872 0.2847 0.2828 0.2657 0.2863 0.2924 0.2903 0.2876 0.2716 0.292 0.2541 0.2407 0.2313
"38" 0.65 10000 0.05 15 30 -0.54492542945313 0 1 1 0.00756985847311414 0.00851851851851852 0.00774205781670012 0.00756499816578483 0.00788460039548879 0 0.3692 0.3803 0.3775 0.3746 0.3642 0.3797 0.3846 0.3822 0.3798 0.3713 0.3841 0.3887 0.3846 0.3815 0.3724 0.3884 0.3941 0.3913 0.3886 0.3805 0.3937 0.4041 0.3733 0.3708 0.3667 0.3581 0.3732 0.3782 0.3764 0.3733 0.365 0.378 0.3516 0.3412 0.3342
"39" 0.65 10000 0.05 30 15 -0.54492542945313 0 1 1 0.00756985847311412 0.00851851851851852 0.00777369551784954 0.0075964907255367 0.0079162987404299 0 0.3659 0.3748 0.372 0.3692 0.3608 0.374 0.3794 0.377 0.3743 0.368 0.3789 0.3818 0.3798 0.3772 0.3688 0.3814 0.3872 0.3853 0.3816 0.3751 0.3871 0.3985 0.3686 0.3661 0.363 0.354 0.3685 0.3733 0.3709 0.3686 0.361 0.373 0.3462 0.338 0.3297
"40" 0.65 10000 0.05 30 30 -0.54492542945313 0 1 1 0.00501707509427077 0.00564814814814815 0.00510226636866752 0.00501381144213972 0.00517925339849108 0 0.5281 0.538 0.5373 0.5366 0.5238 0.5379 0.5407 0.5402 0.5399 0.5291 0.5407 0.5438 0.543 0.5423 0.53 0.5435 0.5467 0.5463 0.546 0.5345 0.5467 0.5478 0.5333 0.5329 0.5321 0.5181 0.5333 0.5349 0.5346 0.5344 0.5229 0.5349 0.5147 0.507 0.4996
"41" 0.65 10000 0.05 15 45 -0.54492542945313 0 1 1 0.0066894334590277 0.00753086419753086 0.00679578360109027 0.00667779327026883 0.00689339287543829 0 0.4154 0.4148 0.412 0.4078 0.4096 0.4147 0.4213 0.4176 0.4143 0.416 0.4209 0.422 0.4181 0.4134 0.4154 0.4216 0.4279 0.4246 0.4205 0.4232 0.4276 0.4464 0.4101 0.4069 0.4032 0.4055 0.4094 0.4152 0.4125 0.409 0.4105 0.4146 0.3971 0.3909 0.3851
"42" 0.65 10000 0.05 45 15 -0.54492542945313 0 1 1 0.00668943345902768 0.00753086419753086 0.00680827018972797 0.00669034211747101 0.00690580414872139 0 0.4083 0.4133 0.4103 0.4054 0.4081 0.4128 0.4183 0.4158 0.4125 0.4141 0.4182 0.4197 0.416 0.4116 0.4138 0.4192 0.4245 0.4216 0.4184 0.4197 0.4244 0.4424 0.408 0.4045 0.3999 0.4016 0.4074 0.414 0.4111 0.407 0.4093 0.4134 0.3945 0.3874 0.382
"43" 0.675 10000 0.05 15 15 -0.641716643428628 0 1 1 0.00975908747051498 0.0114814814814815 0.0101317468783069 0.00978356535147392 0.0103900216888889 0 0.3741 0.3888 0.3872 0.3845 0.3617 0.3883 0.3946 0.3918 0.389 0.3717 0.3939 0.4027 0.3999 0.3967 0.375 0.4018 0.4081 0.4067 0.403 0.3828 0.4075 0.4154 0.3808 0.3786 0.3752 0.3529 0.3804 0.3857 0.3838 0.3812 0.3619 0.3852 0.3405 0.3235 0.3124
"44" 0.675 10000 0.05 15 30 -0.641716643428628 0 1 1 0.00723242430771687 0.00851851851851852 0.00740161343307182 0.00722780011190172 0.00754198364409847 0 0.4852 0.4962 0.4919 0.4887 0.4795 0.4954 0.5004 0.498 0.4957 0.4869 0.4999 0.504 0.5005 0.4977 0.4883 0.5034 0.5074 0.5054 0.5035 0.4968 0.5071 0.5196 0.4881 0.485 0.4809 0.4734 0.4878 0.4941 0.4908 0.4878 0.4804 0.4937 0.4652 0.4534 0.444
"45" 0.675 10000 0.05 30 15 -0.641716643428628 0 1 1 0.00723242430771683 0.00851851851851852 0.0074318779371161 0.00725784772608405 0.00757237657654253 0 0.4797 0.4881 0.4858 0.4818 0.4734 0.4881 0.4931 0.4908 0.4883 0.4803 0.4926 0.4965 0.4943 0.491 0.4812 0.4959 0.502 0.4991 0.4961 0.488 0.5016 0.5153 0.4816 0.4792 0.4757 0.4667 0.481 0.4872 0.4846 0.4811 0.4736 0.4868 0.46 0.4506 0.4403
"46" 0.675 10000 0.05 30 30 -0.641716643428628 0 1 1 0.00479265244008811 0.00564814814814815 0.00487488607918263 0.00478804099176465 0.00495062144855967 0 0.673 0.6795 0.6792 0.6788 0.6684 0.6795 0.6821 0.6816 0.6811 0.6722 0.6819 0.6852 0.6848 0.6844 0.6731 0.6851 0.6877 0.6875 0.6874 0.6763 0.6877 0.6896 0.675 0.6747 0.6744 0.6637 0.675 0.6775 0.6772 0.6766 0.6681 0.6774 0.6614 0.6545 0.6463
"47" 0.675 10000 0.05 15 45 -0.641716643428628 0 1 1 0.00639020325345084 0.00753086419753086 0.00649314746334598 0.00637729782979709 0.00658925150305379 0 0.538 0.5418 0.5377 0.534 0.5369 0.5415 0.5485 0.5451 0.5409 0.5438 0.5482 0.5488 0.5445 0.5402 0.5435 0.5484 0.5536 0.5515 0.5479 0.5504 0.5535 0.5703 0.5363 0.5331 0.5289 0.5325 0.5361 0.5429 0.5385 0.5359 0.5379 0.5423 0.5228 0.5161 0.5087
"48" 0.675 10000 0.05 45 15 -0.641716643428628 0 1 1 0.00639020325345078 0.00753086419753086 0.0065083744121996 0.00639259706126521 0.00660438992888609 0 0.5325 0.5355 0.5315 0.5266 0.5297 0.5352 0.5417 0.5388 0.5347 0.536 0.5412 0.5428 0.5389 0.5343 0.5359 0.5426 0.5484 0.5455 0.5419 0.5436 0.5481 0.568 0.5298 0.526 0.5224 0.5249 0.5292 0.5364 0.5333 0.5284 0.5313 0.5359 0.5151 0.5075 0.5004
"49" 0.7 10000 0.05 15 15 -0.741614317181317 0 1 1 0.00924215546248178 0.0114814814814815 0.00960624564373898 0.00926570422776518 0.00986020062990398 0 0.4786 0.4931 0.4909 0.4878 0.4651 0.4927 0.4986 0.4957 0.4934 0.4738 0.4977 0.5066 0.5041 0.5 0.4767 0.5057 0.5121 0.509 0.5068 0.4851 0.5113 0.5196 0.4838 0.4811 0.4783 0.4562 0.483 0.4896 0.4875 0.4841 0.4657 0.4892 0.4429 0.4259 0.4127
"50" 0.7 10000 0.05 15 30 -0.741614317181317 0 1 1 0.00684665508726281 0.00851851851851852 0.00701101953414827 0.00684108993492672 0.00714875375137005 0 0.6031 0.6117 0.6083 0.6049 0.5973 0.6114 0.6169 0.6147 0.6115 0.6047 0.6164 0.6199 0.6175 0.6147 0.6063 0.6198 0.626 0.6227 0.62 0.6131 0.6258 0.6401 0.6044 0.6025 0.5992 0.5911 0.6041 0.61 0.6073 0.6041 0.5974 0.6095 0.5801 0.5702 0.5607
"51" 0.7 10000 0.05 30 15 -0.741614317181317 0 1 1 0.00684665508726277 0.00851851851851852 0.00704276526424618 0.00687258173812565 0.00718065803389217 0 0.6009 0.6126 0.6097 0.6064 0.5962 0.6122 0.6173 0.6155 0.6125 0.604 0.617 0.621 0.618 0.6147 0.6062 0.6207 0.6258 0.623 0.6209 0.6135 0.6257 0.6371 0.6056 0.6028 0.5994 0.5889 0.6054 0.6111 0.6085 0.6054 0.5966 0.6108 0.5796 0.5703 0.5615
"52" 0.7 10000 0.05 30 30 -0.741614317181317 0 1 1 0.00453611622164235 0.00564814814814815 0.00461668129416773 0.00453179056120726 0.00469087732208505 0 0.7946 0.8011 0.8007 0.8005 0.7919 0.801 0.8037 0.8032 0.8028 0.7947 0.8037 0.8065 0.8063 0.8055 0.7958 0.8065 0.8083 0.8082 0.8076 0.7992 0.8082 0.8092 0.798 0.7975 0.7972 0.7885 0.7979 0.7994 0.7993 0.7991 0.7915 0.7994 0.7857 0.7792 0.7742
"53" 0.7 10000 0.05 15 45 -0.741614317181317 0 1 1 0.00604815496218983 0.00753086419753086 0.00614914287994584 0.00603588027434842 0.00624339565352816 0 0.6648 0.6616 0.6588 0.6539 0.6581 0.6615 0.6672 0.6636 0.661 0.6638 0.6669 0.6672 0.6638 0.6602 0.6638 0.6665 0.672 0.6692 0.6662 0.6702 0.6713 0.6911 0.6572 0.6531 0.6488 0.6531 0.6571 0.6623 0.6598 0.6568 0.6596 0.6621 0.6425 0.6361 0.6309
"54" 0.7 10000 0.05 45 15 -0.741614317181317 0 1 1 0.00604815496218977 0.00753086419753086 0.006165088664422 0.00605189004329004 0.00625925942287068 0 0.6614 0.6588 0.656 0.6514 0.6561 0.6586 0.6637 0.6608 0.6582 0.6617 0.6635 0.6639 0.6606 0.6574 0.6616 0.6636 0.6695 0.6669 0.663 0.6676 0.6694 0.6875 0.6547 0.6512 0.6468 0.6508 0.6539 0.6597 0.6572 0.6532 0.6578 0.6594 0.6388 0.6307 0.6258
"55" 0.725 10000 0.05 15 15 -0.845360477281912 0 1 1 0.0086625852752865 0.0114814814814815 0.0090136364021164 0.00868228849584278 0.00926221663868313 0 0.5866 0.601 0.5983 0.5951 0.5747 0.6001 0.6048 0.603 0.6014 0.5824 0.604 0.6105 0.6085 0.607 0.5847 0.6095 0.6155 0.6133 0.6107 0.5943 0.6143 0.6221 0.5912 0.5883 0.5856 0.5654 0.59 0.598 0.5953 0.5919 0.5748 0.597 0.5515 0.5322 0.5193
"56" 0.725 10000 0.05 15 30 -0.845360477281912 0 1 1 0.00641427678876171 0.00851851851851852 0.0065748849431369 0.00640954967828255 0.00670944323777629 0 0.7215 0.7271 0.7258 0.7228 0.7165 0.7267 0.7312 0.73 0.7267 0.7218 0.7309 0.7344 0.7317 0.7286 0.7229 0.7337 0.7389 0.7368 0.7337 0.7287 0.7386 0.7464 0.7234 0.7211 0.718 0.7113 0.7229 0.7263 0.7242 0.723 0.7169 0.7258 0.7024 0.6939 0.6858
"57" 0.725 10000 0.05 30 15 -0.845360477281912 0 1 1 0.00641427678876163 0.00851851851851852 0.00660497247217661 0.00643930869549352 0.00673976029631251 0 0.72 0.7238 0.7213 0.718 0.7119 0.7231 0.7283 0.7255 0.723 0.7176 0.7278 0.7313 0.7277 0.7248 0.7183 0.7309 0.736 0.7337 0.7312 0.7251 0.7356 0.7482 0.7178 0.715 0.7124 0.7068 0.7176 0.7219 0.7201 0.7178 0.713 0.7217 0.6974 0.6878 0.6813
"58" 0.725 10000 0.05 30 30 -0.845360477281912 0 1 1 0.00424863046994004 0.00564814814814815 0.00432619075351213 0.00424359538556392 0.00439856465761317 0 0.8821 0.8886 0.8883 0.8877 0.8803 0.8886 0.8901 0.8897 0.8893 0.8831 0.8901 0.8919 0.8917 0.8915 0.8838 0.8919 0.8931 0.8931 0.8928 0.8864 0.8931 0.894 0.8852 0.885 0.8847 0.8769 0.8851 0.8869 0.8864 0.8862 0.8801 0.8869 0.8759 0.8719 0.8688
"59" 0.725 10000 0.05 15 45 -0.845360477281912 0 1 1 0.00566484062658677 0.00753086419753086 0.00576330685621649 0.00565313904619386 0.0058553069512057 0 0.7739 0.7696 0.7669 0.7647 0.7673 0.7695 0.7736 0.7714 0.7687 0.7711 0.7733 0.774 0.7709 0.768 0.771 0.7736 0.7781 0.7761 0.7732 0.7763 0.7779 0.7928 0.766 0.7642 0.7606 0.7636 0.7656 0.7698 0.7679 0.7654 0.7682 0.7698 0.7551 0.7489 0.7448
"60" 0.725 10000 0.05 45 15 -0.845360477281912 0 1 1 0.00566484062658667 0.00753086419753086 0.00577866862059751 0.00566853702527925 0.00587061290814633 0 0.7737 0.7723 0.768 0.7641 0.7687 0.7719 0.7768 0.7743 0.7716 0.7739 0.7764 0.7772 0.7739 0.7698 0.7739 0.7771 0.7815 0.7791 0.7767 0.7792 0.7813 0.7964 0.7672 0.7634 0.7599 0.7643 0.7664 0.7731 0.7697 0.766 0.77 0.7728 0.7526 0.7468 0.7427
"61" 0.75 10000 0.05 15 15 -0.953872552391495 0 1 1 0.00802312446608814 0.0114814814814815 0.00835970962962963 0.00803919993953137 0.00860175491687243 0 0.6908 0.7036 0.7016 0.6987 0.6781 0.7033 0.7077 0.7059 0.7039 0.6866 0.7068 0.7121 0.711 0.7093 0.6901 0.712 0.7172 0.7149 0.7126 0.6976 0.7166 0.7231 0.6958 0.6929 0.6907 0.67 0.6949 0.7007 0.6984 0.6958 0.679 0.6999 0.6564 0.6383 0.6272
"62" 0.75 10000 0.05 15 30 -0.953872552391495 0 1 1 0.00593739914360343 0.00851851851851852 0.00609380616919054 0.00593386427780819 0.00622456750637286 0 0.8159 0.8203 0.8177 0.8164 0.8111 0.8198 0.8242 0.8226 0.8199 0.8168 0.8239 0.826 0.8243 0.8214 0.8178 0.8258 0.8292 0.8273 0.8256 0.8223 0.8287 0.836 0.8163 0.814 0.8114 0.8064 0.816 0.8196 0.8181 0.8161 0.8119 0.8193 0.7981 0.7912 0.7861
"63" 0.75 10000 0.05 30 15 -0.953872552391495 0 1 1 0.00593739914360334 0.00851851851851852 0.00612228793772426 0.00596200793529161 0.00625329103339077 0 0.8162 0.8211 0.8194 0.8172 0.812 0.8209 0.8246 0.8225 0.8208 0.8169 0.8243 0.8259 0.8241 0.8223 0.8181 0.8251 0.8284 0.8275 0.8254 0.8225 0.8282 0.8366 0.8171 0.8149 0.8125 0.8077 0.8167 0.8211 0.8192 0.8168 0.8123 0.8206 0.7983 0.7912 0.7846
"64" 0.75 10000 0.05 30 30 -0.953872552391495 0 1 1 0.00393161802708136 0.00564814814814815 0.00400549146019583 0.00392562394386459 0.00407567267105624 0 0.9456 0.949 0.949 0.9487 0.9449 0.949 0.9498 0.9495 0.9492 0.9462 0.9498 0.9506 0.9505 0.9503 0.9469 0.9506 0.9516 0.9514 0.9513 0.9483 0.9516 0.9521 0.9482 0.948 0.9479 0.943 0.9482 0.9485 0.9484 0.9483 0.9446 0.9485 0.942 0.9394 0.9381
"65" 0.75 10000 0.05 15 45 -0.953872552391495 0 1 1 0.00524215736944186 0.00753086419753086 0.00533656405750628 0.00523006589920368 0.00542584746707205 0 0.8635 0.8592 0.8575 0.8547 0.8575 0.8589 0.8627 0.8613 0.8586 0.8616 0.8625 0.8626 0.8607 0.8584 0.8614 0.8626 0.8661 0.8644 0.8623 0.8649 0.8657 0.8757 0.8568 0.8545 0.8517 0.8546 0.8567 0.8601 0.8583 0.8565 0.8588 0.8596 0.8471 0.8415 0.8375
"66" 0.75 10000 0.05 45 15 -0.953872552391495 0 1 1 0.00524215736944175 0.00753086419753086 0.00534955633085707 0.00524304925729963 0.005438828628606 0 0.8652 0.8618 0.8596 0.8567 0.8598 0.8617 0.8644 0.8633 0.8613 0.8634 0.8644 0.8645 0.8628 0.8608 0.8631 0.8644 0.8679 0.866 0.8643 0.8672 0.8678 0.881 0.8583 0.8562 0.8539 0.8565 0.8578 0.8622 0.8605 0.8576 0.8603 0.862 0.8495 0.8454 0.8412
"67" 0.775 10000 0.05 15 15 -1.06831817549072 0 1 1 0.00732713214136196 0.0114814814814815 0.00764352141093474 0.00733572934240363 0.00787766932894376 1e-04 0.7855 0.7965 0.7953 0.7932 0.776 0.7962 0.8004 0.7982 0.7967 0.7832 0.7993 0.8053 0.8039 0.801 0.7863 0.8046 0.8096 0.8079 0.8054 0.7924 0.809 0.8163 0.7907 0.789 0.7865 0.7684 0.7903 0.7946 0.7927 0.7909 0.776 0.7943 0.7587 0.7447 0.7328
"68" 0.775 10000 0.05 15 30 -1.06831817549072 0 1 1 0.00541860146568868 0.00851851851851852 0.00556460412333516 0.00541105455208904 0.00569077417178536 0 0.8922 0.8935 0.8919 0.8901 0.8866 0.8933 0.8965 0.8948 0.8933 0.8902 0.8961 0.8978 0.8965 0.8948 0.8905 0.8976 0.8999 0.899 0.8978 0.8938 0.8998 0.9055 0.89 0.8886 0.8878 0.8837 0.8897 0.8925 0.8915 0.8897 0.8867 0.8923 0.8781 0.8725 0.8675
"69" 0.775 10000 0.05 30 15 -1.06831817549072 0 1 1 0.00541860146568862 0.00851851851851852 0.00559270399318859 0.00543874677856839 0.0057191793823944 0 0.8926 0.8919 0.8907 0.8897 0.8855 0.8916 0.8944 0.8935 0.8917 0.8895 0.8944 0.8948 0.8941 0.8926 0.8903 0.8946 0.8964 0.8956 0.8947 0.8934 0.8962 0.9044 0.8894 0.8884 0.8861 0.8819 0.8892 0.8912 0.8907 0.8892 0.8858 0.8912 0.8769 0.8708 0.8671
"70" 0.775 10000 0.05 30 30 -1.06831817549072 0 1 1 0.00358681843034815 0.00564814814814815 0.00365701619412516 0.00358034314792795 0.00372459954485597 0 0.9788 0.9803 0.9802 0.9802 0.9782 0.9803 0.9805 0.9804 0.9803 0.979 0.9805 0.9811 0.9811 0.9811 0.979 0.9811 0.9817 0.9815 0.9813 0.9796 0.9817 0.9817 0.9793 0.9791 0.9791 0.9772 0.9793 0.9797 0.9797 0.9796 0.9782 0.9797 0.9767 0.9761 0.9755
"71" 0.775 10000 0.05 15 45 -1.06831817549072 0 1 1 0.00478242457379758 0.00753086419753086 0.00487176857819821 0.00476950963248 0.00495787189965631 0 0.9281 0.924 0.9224 0.9206 0.9224 0.9237 0.9264 0.9251 0.9238 0.9251 0.9264 0.9268 0.9254 0.9231 0.925 0.9267 0.9284 0.9274 0.9266 0.928 0.9283 0.9379 0.9221 0.9208 0.9192 0.9206 0.922 0.9243 0.9231 0.9217 0.9228 0.924 0.9162 0.9124 0.9094
"72" 0.775 10000 0.05 45 15 -1.06831817549072 0 1 1 0.00478242457379749 0.00753086419753086 0.00488148664350738 0.00477922646001461 0.0049675766974156 0 0.9306 0.9257 0.9249 0.9235 0.9243 0.9257 0.9281 0.927 0.9255 0.9271 0.928 0.9284 0.9266 0.9253 0.9272 0.9282 0.9305 0.9293 0.9282 0.9288 0.9301 0.938 0.9242 0.9227 0.9214 0.923 0.9242 0.9265 0.9252 0.9238 0.925 0.926 0.9184 0.9156 0.9137
"73" 0.8 10000 0.05 15 15 -1.19023216289971 0 1 1 0.00657873718491497 0.0114814814814815 0.00687816352733686 0.00658527588813303 0.0071027237223594 4e-04 0.8665 0.8755 0.8742 0.8733 0.8598 0.8753 0.8782 0.8766 0.8756 0.8653 0.8778 0.882 0.8805 0.8783 0.8678 0.8817 0.8847 0.8836 0.882 0.8724 0.8843 0.889 0.8708 0.87 0.8686 0.8551 0.8705 0.8738 0.873 0.8709 0.8597 0.8734 0.8459 0.8339 0.8253
"74" 0.8 10000 0.05 15 30 -1.19023216289971 0 1 1 0.0048610541479407 0.00851851851851852 0.00499730957124612 0.00485125923736544 0.0051179742956557 0 0.9454 0.9444 0.9436 0.9422 0.9412 0.944 0.946 0.9454 0.9442 0.9435 0.946 0.9467 0.946 0.9448 0.9438 0.9464 0.949 0.9479 0.9464 0.9456 0.9488 0.9532 0.9422 0.9413 0.9405 0.9386 0.942 0.9442 0.9434 0.9421 0.9415 0.944 0.9347 0.9315 0.9288
"75" 0.8 10000 0.05 30 15 -1.19023216289971 0 1 1 0.00486105414794061 0.00851851851851852 0.00502457321656632 0.00487808589673417 0.00514557161353362 0 0.9476 0.9487 0.9475 0.946 0.9447 0.9484 0.9506 0.9496 0.9485 0.9465 0.9504 0.9515 0.9504 0.9489 0.9472 0.9516 0.9533 0.9522 0.9515 0.9497 0.9531 0.9569 0.9462 0.9451 0.9445 0.943 0.9459 0.948 0.9472 0.946 0.9447 0.9479 0.9386 0.9341 0.9305
"76" 0.8 10000 0.05 30 30 -1.19023216289971 0 1 1 0.00321636985171191 0.00564814814814815 0.00328228521072797 0.00320935086272955 0.00334679132345679 0 0.9925 0.9929 0.9929 0.9929 0.9922 0.9929 0.9931 0.9931 0.9931 0.9923 0.9931 0.9934 0.9934 0.9934 0.9923 0.9934 0.9936 0.9936 0.9935 0.9928 0.9936 0.9937 0.9927 0.9926 0.9925 0.9918 0.9927 0.9928 0.9928 0.9928 0.9922 0.9928 0.9917 0.991 0.9906
"77" 0.8 10000 0.05 15 45 -1.19023216289971 0 1 1 0.00428849313561595 0.00753086419753086 0.00437122527140898 0.00427395070422033 0.004453521431582 0 0.9675 0.9642 0.964 0.9633 0.9639 0.9642 0.9654 0.9647 0.9642 0.9648 0.9653 0.9655 0.9648 0.9644 0.9647 0.9654 0.9666 0.9664 0.9653 0.9666 0.9666 0.9717 0.9638 0.9631 0.9623 0.9633 0.9637 0.9644 0.9641 0.9636 0.9641 0.9644 0.96 0.9583 0.9572
"78" 0.8 10000 0.05 45 15 -1.19023216289971 0 1 1 0.00428849313561584 0.00753086419753086 0.00438200675395935 0.00428472147863111 0.00446429671373451 0 0.9699 0.968 0.9669 0.9653 0.9675 0.9679 0.9691 0.9685 0.9678 0.9682 0.9689 0.9691 0.9682 0.9671 0.9681 0.969 0.9701 0.9695 0.9688 0.9702 0.9699 0.9736 0.9663 0.9652 0.9642 0.9666 0.9662 0.9681 0.9674 0.9658 0.9675 0.9681 0.9622 0.9604 0.959
"79" 0.825 10000 0.05 15 15 -1.32170885068471 0 1 1 0.00578306904293662 0.0114814814814815 0.00606063097001764 0.00578541174099269 0.00627342759506173 7e-04 0.928 0.9355 0.9346 0.9333 0.9238 0.9354 0.9368 0.9362 0.9357 0.9278 0.9366 0.939 0.9379 0.9371 0.9291 0.9387 0.9408 0.9398 0.939 0.9328 0.9404 0.9436 0.9313 0.9306 0.9294 0.9211 0.9312 0.934 0.9328 0.9315 0.9241 0.9336 0.916 0.9089 0.9027
"80" 0.825 10000 0.05 15 30 -1.32170885068471 0 1 1 0.00426869587225495 0.00851851851851852 0.00439360346408806 0.00425631437572219 0.00450770516722685 0 0.9798 0.9792 0.9789 0.9783 0.9778 0.9791 0.9803 0.9799 0.9792 0.979 0.9802 0.9808 0.98 0.9793 0.979 0.9807 0.9816 0.9814 0.9808 0.9805 0.9816 0.9828 0.9784 0.978 0.9777 0.9769 0.9783 0.9795 0.9788 0.9783 0.9778 0.9794 0.9752 0.9738 0.9724
"81" 0.825 10000 0.05 30 15 -1.32170885068471 0 1 1 0.00426869587225487 0.00851851851851852 0.00442180617648848 0.00428417038496625 0.00453615751749546 1e-04 0.9777 0.9782 0.978 0.9775 0.9768 0.9782 0.9788 0.9785 0.9782 0.9773 0.9788 0.9789 0.9788 0.9784 0.9775 0.9789 0.9794 0.9793 0.9789 0.9783 0.9794 0.9812 0.9776 0.977 0.9767 0.9763 0.9775 0.9781 0.9779 0.9775 0.9769 0.9781 0.9739 0.9727 0.9715
"82" 0.825 10000 0.05 30 30 -1.32170885068471 0 1 1 0.00282292861152076 0.00564814814814815 0.00288206939974457 0.00281356067424142 0.00294288469835391 0 0.9984 0.9987 0.9987 0.9987 0.9984 0.9987 0.9987 0.9987 0.9987 0.9985 0.9987 0.9987 0.9987 0.9987 0.9985 0.9987 0.9987 0.9987 0.9987 0.9987 0.9987 0.9989 0.9985 0.9985 0.9985 0.9984 0.9985 0.9987 0.9987 0.9987 0.9984 0.9987 0.9984 0.9983 0.9981
"83" 0.825 10000 0.05 15 45 -1.32170885068471 0 1 1 0.00376390481536106 0.00753086419753086 0.00383997829013236 0.00374861295993444 0.00391766875696464 0 0.9881 0.9868 0.9866 0.9857 0.9866 0.9868 0.9875 0.9872 0.9867 0.9871 0.9875 0.9874 0.9872 0.9868 0.9872 0.9874 0.9878 0.9875 0.9874 0.9876 0.9878 0.9894 0.9866 0.9857 0.9855 0.9865 0.9866 0.9869 0.9866 0.9865 0.9867 0.9869 0.9846 0.9838 0.9832
"84" 0.825 10000 0.05 45 15 -1.32170885068471 0 1 1 0.00376390481536095 0.00753086419753086 0.00385115565816899 0.00375974419111752 0.0039288716700883 0 0.9893 0.9878 0.9877 0.9874 0.9882 0.9877 0.9885 0.9882 0.9877 0.9885 0.9885 0.9885 0.9879 0.9877 0.9884 0.9883 0.9889 0.9887 0.9882 0.989 0.9889 0.9907 0.9877 0.9876 0.9869 0.9878 0.9877 0.9881 0.9877 0.9877 0.9882 0.988 0.9862 0.9856 0.9852
"85" 0.85 10000 0.05 15 15 -1.46573815473627 0 1 1 0.00494660793598682 0.0114814814814815 0.00520145044091711 0.00494739974804737 0.00539960976680384 0.0015 0.9669 0.9694 0.9691 0.9686 0.964 0.9694 0.9703 0.97 0.9694 0.9662 0.9701 0.9712 0.9709 0.9702 0.9666 0.9711 0.9722 0.9714 0.9712 0.9685 0.972 0.9727 0.9679 0.9673 0.9665 0.9625 0.9676 0.9689 0.9687 0.9681 0.9641 0.9689 0.96 0.9548 0.9516
"86" 0.85 10000 0.05 15 30 -1.46573815473627 0 1 1 0.00364650252227561 0.00851851851851852 0.00376065299276288 0.00363367412515964 0.00386685864948678 1e-04 0.9933 0.9932 0.993 0.9928 0.9927 0.9932 0.9933 0.9932 0.9932 0.9931 0.9933 0.9935 0.9934 0.9932 0.993 0.9935 0.9941 0.9938 0.9935 0.9933 0.994 0.9946 0.9929 0.9928 0.9926 0.9926 0.9928 0.993 0.993 0.9928 0.9928 0.993 0.9918 0.9913 0.9908
"87" 0.85 10000 0.05 30 15 -1.46573815473627 0 1 1 0.00364650252227558 0.00851851851851852 0.00378598206166758 0.00365870928662653 0.00389239561593383 3e-04 0.9923 0.9928 0.9927 0.9927 0.9919 0.9927 0.993 0.9929 0.9928 0.9923 0.993 0.9931 0.993 0.9929 0.9925 0.9931 0.9933 0.9932 0.9931 0.9928 0.9933 0.9942 0.9925 0.9922 0.992 0.9912 0.9925 0.9927 0.9927 0.9925 0.9918 0.9927 0.99 0.9898 0.9889
"88" 0.85 10000 0.05 30 30 -1.46573815473627 0 1 1 0.00240985053827889 0.00564814814814815 0.00246281429544487 0.00239947653601679 0.00251926345253772 0 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9996 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995
"89" 0.85 10000 0.05 15 45 -1.46573815473627 0 1 1 0.00321313405103853 0.00753086419753086 0.00328362432508507 0.00319922355690948 0.00335578321230147 0 0.9967 0.9963 0.9961 0.996 0.9964 0.9962 0.9965 0.9964 0.9962 0.9964 0.9965 0.9965 0.9964 0.9961 0.9964 0.9965 0.9966 0.9965 0.9964 0.9966 0.9966 0.9972 0.9961 0.996 0.9959 0.9963 0.9961 0.9964 0.9962 0.9961 0.9964 0.9964 0.9954 0.995 0.9946
"90" 0.85 10000 0.05 45 15 -1.46573815473627 0 1 1 0.00321313405103849 0.00753086419753086 0.00328991655532396 0.00320542991466695 0.00336214448730825 0 0.9971 0.9965 0.9962 0.9961 0.9964 0.9964 0.9969 0.9967 0.9964 0.9967 0.9969 0.9968 0.9966 0.9963 0.9968 0.9967 0.9971 0.9969 0.9967 0.9971 0.997 0.9974 0.9962 0.9962 0.9959 0.9964 0.9962 0.9966 0.9963 0.9962 0.9964 0.9966 0.9956 0.9952 0.995
"91" 0.875 10000 0.05 15 15 -1.62683969522974 0 1 1 0.00407774525662472 0.0114814814814815 0.00430604726631393 0.00407639655328798 0.00448687993854595 0.0041 0.9873 0.9888 0.9888 0.9882 0.986 0.9888 0.9892 0.9892 0.9888 0.9871 0.9892 0.9898 0.9896 0.9891 0.9874 0.9898 0.9902 0.99 0.9898 0.9879 0.9901 0.9905 0.9879 0.9878 0.9877 0.9855 0.9879 0.9885 0.988 0.9879 0.9858 0.9885 0.984 0.9819 0.9805
"92" 0.875 10000 0.05 15 30 -1.62683969522974 0 1 1 0.00300091748871744 0.00851851851851852 0.00310484800583835 0.00298997939792009 0.00320158239792414 6e-04 0.9987 0.9986 0.9986 0.9985 0.9984 0.9986 0.9987 0.9987 0.9986 0.9986 0.9987 0.9987 0.9987 0.9986 0.9986 0.9987 0.9988 0.9988 0.9987 0.9987 0.9988 0.999 0.9985 0.9985 0.9984 0.9983 0.9985 0.9986 0.9986 0.9985 0.9984 0.9986 0.998 0.9977 0.9976
"93" 0.875 10000 0.05 30 15 -1.62683969522974 0 1 1 0.00300091748871814 0.00851851851851852 0.00312262054126376 0.00300751549960469 0.00321953023279072 3e-04 0.9982 0.9985 0.9985 0.9984 0.9984 0.9985 0.9987 0.9986 0.9985 0.9985 0.9987 0.9987 0.9986 0.9985 0.9985 0.9987 0.9987 0.9987 0.9987 0.9986 0.9987 0.9987 0.9985 0.9984 0.9983 0.9982 0.9984 0.9986 0.9985 0.9984 0.9984 0.9985 0.9979 0.9976 0.9975
"94" 0.875 10000 0.05 30 30 -1.62683969522974 0 1 1 0.00198148117456161 0.00564814814814815 0.00202907719029374 0.0019718102822918 0.00208033540411523 0 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"95" 0.875 10000 0.05 15 45 -1.62683969522974 0 1 1 0.00264197489941502 0.00753086419753086 0.00270562742059038 0.00262932397983361 0.00277125281934137 1e-04 0.9994 0.9993 0.9993 0.9993 0.9993 0.9993 0.9994 0.9993 0.9993 0.9994 0.9994 0.9994 0.9994 0.9993 0.9994 0.9994 0.9994 0.9994 0.9994 0.9995 0.9994 0.9995 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9992 0.9991 0.9991
"96" 0.875 10000 0.05 45 15 -1.62683969522974 0 1 1 0.00264197489941595 0.00753086419753086 0.002711701819607 0.00263530824506084 0.00277740069383046 0 0.9995 0.9997 0.9997 0.9996 0.9996 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9998 0.9997 0.9995 0.9994 0.9995 0.9997 0.9997 0.9997 0.9997 0.9996 0.9997 0.9992 0.9991 0.999
"97" 0.9 10000 0.05 15 15 -1.81238761674679 0 1 1 0.00318774539410425 0.0114814814814815 0.00338741220458554 0.00318634886369363 0.00354733642798354 0.0086 0.9974 0.9975 0.9974 0.9974 0.997 0.9975 0.9976 0.9976 0.9975 0.9973 0.9976 0.9978 0.9977 0.9977 0.9973 0.9978 0.9978 0.9978 0.9978 0.9974 0.9978 0.9979 0.9974 0.9974 0.9973 0.9964 0.9974 0.9974 0.9974 0.9974 0.997 0.9974 0.9958 0.9951 0.9949
"98" 0.9 10000 0.05 15 30 -1.81238761674679 0 1 1 0.00234059021333002 0.00851851851851852 0.00242801604816639 0.00232751853068175 0.00251328613047362 0.0011 0.9997 0.9995 0.9995 0.9995 0.9995 0.9995 0.9996 0.9995 0.9995 0.9996 0.9996 0.9997 0.9995 0.9995 0.9996 0.9996 0.9997 0.9997 0.9996 0.9996 0.9997 0.9998 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995
"99" 0.9 10000 0.05 30 15 -1.81238761674679 0 1 1 0.0023405902133301 0.00851851851851852 0.00244541639846743 0.00234465584139147 0.00253088661168346 8e-04 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997 0.9997
"100" 0.9 10000 0.05 30 30 -1.81238761674679 0 1 1 0.00154365386480399 0.00564814814814815 0.00158392647083865 0.00153386285668149 0.00162894821865569 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"101" 0.9 10000 0.05 15 45 -1.81238761674679 0 1 1 0.00205820515307194 0.00753086419753086 0.0021147281962482 0.00204802399657955 0.00217246836663876 3e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"102" 0.9 10000 0.05 45 15 -1.81238761674679 0 1 1 0.00205820515307203 0.00753086419753086 0.00211627963729001 0.00204943880070547 0.00217414264139389 1e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"103" 0.925 10000 0.05 15 15 -2.03580492990907 0 1 1 0.00229256956932525 0.0114814814814815 0.00245234624338624 0.00228580394053918 0.00258614817009602 0.0191 0.9992 0.9994 0.9994 0.9993 0.9992 0.9994 0.9994 0.9994 0.9994 0.9992 0.9994 0.9994 0.9994 0.9994 0.9992 0.9994 0.9996 0.9994 0.9994 0.9993 0.9994 0.9996 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9992 0.9993 0.9991 0.9988 0.9987
"104" 0.925 10000 0.05 15 30 -2.03580492990907 0 1 1 0.00167777663358906 0.00851851851851852 0.00174837399987837 0.00166511107462142 0.00181958772020786 0.0046 0.9999 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 1 1 1 1 1 1 1 0.9999 0.9999
"105" 0.925 10000 0.05 30 15 -2.03580492990907 0 1 1 0.00167777663358902 0.00851851851851852 0.00176238842303716 0.00167890018609743 0.00183378265781724 0.0029 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"106" 0.925 10000 0.05 30 30 -2.03580492990907 0 1 1 0.00110463424125772 0.00564814814814815 0.00113724320561941 0.00109574663481159 0.00117475571879287 1e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"107" 0.925 10000 0.05 15 45 -2.03580492990907 0 1 1 0.00147284565501032 0.00753086419753086 0.00151908843069139 0.00146381174638804 0.00156728148787582 7e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"108" 0.925 10000 0.05 45 15 -2.03580492990907 0 1 1 0.00147284565501026 0.00753086419753086 0.00151767359093581 0.0014622583079472 0.00156599544746624 6e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"109" 0.95 10000 0.05 15 15 -2.32617430736049 0 1 1 0.00141690669113389 0.0114814814814815 0.00153518504409171 0.00141063844797178 0.00163580579643347 0.0534 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"110" 0.95 10000 0.05 15 30 -2.32617430736049 0 1 1 0.00103143430450157 0.00851851851851852 0.00108177909627197 0.00101950701210241 0.00113548153504294 0.0156 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"111" 0.95 10000 0.05 30 15 -2.32617430736049 0 1 1 0.00103143430450166 0.00851851851851852 0.00108905812564617 0.00102655200632488 0.00114296539510633 0.0136 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"112" 0.95 10000 0.05 30 30 -2.32617430736049 0 1 1 0.000677207631718149 0.00564814814814815 0.000700471924223074 0.000669360043892485 0.000728764096021948 0.0015 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"113" 0.95 10000 0.05 15 45 -2.32617430736049 0 1 1 0.000902943508957479 0.00753086419753086 0.000939648501950724 0.000898260060926728 0.000976018010342896 0.0042 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"114" 0.95 10000 0.05 45 15 -2.32617430736049 0 1 1 0.000902943508957595 0.00753086419753086 0.000935173963265815 0.000893599871733205 0.000971719743036743 0.0041 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"115" 0.975 10000 0.05 15 15 -2.77180765036376 0 1 1 0.000605772928662971 0.0114814814814815 0.000677723315696649 0.000605333051146384 0.000734186192592593 0.1823 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"116" 0.975 10000 0.05 15 30 -2.77180765036376 0 1 1 0.000436129213080613 0.00851851851851852 0.000467327329562732 0.000431163349753695 0.00049852899228716 0.0787 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"117" 0.975 10000 0.05 30 15 -2.77180765036376 0 1 1 0.000436129213080376 0.00851851851851852 0.00046962077236514 0.000433262025177887 0.000501013756657004 0.0745 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"118" 0.975 10000 0.05 30 30 -2.77180765036376 0 1 1 0.000284685980914756 0.00564814814814815 0.000297948148148148 0.000279889418387869 0.000314468050342936 0.0194 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"119" 0.975 10000 0.05 15 45 -2.77180765036376 0 1 1 0.000379581307886499 0.00753086419753086 0.000403701417704381 0.000379634729659915 0.000424976788951637 0.0409 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"120" 0.975 10000 0.05 45 15 -2.77180765036376 0 1 1 0.000379581307886172 0.00753086419753086 0.00039709206491725 0.000372948798745836 0.000418450618887022 0.0393 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"121" 0.5 10000 0.05 15 15 5.76671975772866e-14 0 1 2 0.0122881340668827 0.0114814814814815 0.0126074525573192 0.0122940612748803 0.0128244180631001 0 0.0567 0.0505 0.0496 0.0486 0.0448 0.0497 0.052 0.0515 0.0504 0.0476 0.0515 0.0528 0.0522 0.051 0.0481 0.0524 0.0548 0.0536 0.0528 0.0503 0.054 0.0602 0.0484 0.0477 0.0467 0.0424 0.0479 0.0503 0.0495 0.0485 0.0455 0.0496 0.0357 0.0338 0.0318
"122" 0.5 10000 0.05 15 30 5.76671975772866e-14 0 1 2 0.0072123039809239 0.00851851851851852 0.00736794653773642 0.00721159609317035 0.00749263616874996 0 0.0326 0.0549 0.0547 0.054 0.047 0.0546 0.0562 0.0557 0.0552 0.0498 0.0561 0.0575 0.057 0.0569 0.0502 0.0574 0.0587 0.0585 0.058 0.0516 0.0586 0.0599 0.053 0.0524 0.0521 0.045 0.0527 0.054 0.0537 0.0531 0.0472 0.0536 0.0452 0.0429 0.0406
"123" 0.5 10000 0.05 30 15 5.76671975772866e-14 0 1 2 0.0110635209551221 0.00851851851851852 0.0112418259441708 0.0110856129538405 0.011357782940015 0 0.0843 0.056 0.0552 0.054 0.0558 0.0557 0.0571 0.0565 0.0559 0.0574 0.0569 0.0569 0.0563 0.0555 0.0569 0.0566 0.0584 0.0575 0.0568 0.0586 0.0579 0.0665 0.0549 0.0542 0.0522 0.0548 0.0547 0.0565 0.0557 0.0548 0.0564 0.0562 0.0452 0.0428 0.0415
"124" 0.5 10000 0.05 30 30 5.76671975772866e-14 0 1 2 0.00606587895130233 0.00564814814814815 0.00614497491698595 0.00606686663671995 0.00621113501563786 0 0.0599 0.0524 0.0522 0.0522 0.0503 0.0523 0.0537 0.0534 0.053 0.0517 0.0534 0.0541 0.0537 0.0535 0.0517 0.0537 0.0552 0.0548 0.0545 0.0525 0.0549 0.0579 0.0516 0.0514 0.0513 0.0485 0.0514 0.0523 0.0521 0.052 0.0505 0.0522 0.0463 0.0442 0.0432
"125" 0.5 10000 0.05 15 45 5.76671975772866e-14 0 1 2 0.00552036061893764 0.00753086419753086 0.00561866765574617 0.00551450774695812 0.00570539926486869 0 0.0237 0.057 0.057 0.0565 0.0488 0.057 0.0579 0.0575 0.0571 0.0514 0.058 0.0595 0.059 0.0585 0.0515 0.0596 0.0605 0.06 0.0596 0.0534 0.0606 0.0615 0.0555 0.0551 0.0548 0.0476 0.0556 0.0565 0.056 0.0558 0.0491 0.0567 0.0507 0.0481 0.0465
"126" 0.5 10000 0.05 45 15 5.76671975772866e-14 0 1 2 0.0106553165845352 0.00753086419753086 0.0107568095444747 0.0106525915286908 0.0108359821195539 0 0.1009 0.0535 0.0524 0.0509 0.0563 0.0531 0.0559 0.0551 0.0532 0.0583 0.0556 0.055 0.0532 0.0518 0.0578 0.0548 0.0568 0.0562 0.0548 0.0593 0.0568 0.071 0.0526 0.0513 0.0505 0.0554 0.0521 0.0555 0.0536 0.052 0.0574 0.0548 0.0465 0.0454 0.0447
"127" 0.525 10000 0.05 15 15 -0.140216618485893 0 1 2 0.0122523013672084 0.0114814814814815 0.012575944973545 0.0122629950113379 0.0127926660740741 0 0.0606 0.0542 0.0534 0.0527 0.0499 0.0537 0.0553 0.0544 0.0542 0.0515 0.0547 0.0564 0.0556 0.0548 0.0519 0.0562 0.0579 0.0573 0.0564 0.054 0.0574 0.0651 0.0528 0.0519 0.0511 0.0485 0.0523 0.0541 0.0535 0.0529 0.0504 0.0536 0.0417 0.0375 0.0355
"128" 0.525 10000 0.05 15 30 -0.140216618485893 0 1 2 0.0071905665021387 0.00851851851851852 0.0073447528090981 0.00718865677309493 0.00746926444867184 0 0.0427 0.0619 0.0616 0.061 0.055 0.0619 0.063 0.0626 0.0625 0.0574 0.0629 0.0638 0.0637 0.0634 0.0578 0.0638 0.0653 0.0649 0.0643 0.0594 0.065 0.067 0.0598 0.0596 0.0592 0.0535 0.0597 0.0607 0.0605 0.0601 0.0552 0.0609 0.0538 0.0511 0.0499
"129" 0.525 10000 0.05 30 15 -0.140216618485893 0 1 2 0.0110317177403599 0.00851851851851852 0.0112130493583896 0.0110570086237305 0.0113289148893078 0 0.0908 0.0584 0.057 0.0559 0.0594 0.0577 0.0602 0.0595 0.0584 0.0611 0.0601 0.0602 0.0586 0.0572 0.0607 0.0596 0.0624 0.0608 0.0601 0.0632 0.0615 0.0733 0.057 0.0557 0.0541 0.0581 0.0564 0.0594 0.0585 0.0567 0.0603 0.0589 0.0484 0.0464 0.0447
"130" 0.525 10000 0.05 30 30 -0.140216618485893 0 1 2 0.00604806677944721 0.00564814814814815 0.00612727581949766 0.00604928982765961 0.00619334131207133 0 0.0726 0.0645 0.064 0.0637 0.0612 0.064 0.0653 0.0652 0.0647 0.0625 0.0652 0.0656 0.0655 0.0653 0.0625 0.0655 0.0666 0.0665 0.0663 0.0645 0.0665 0.0696 0.0626 0.0623 0.062 0.0599 0.0624 0.0643 0.0641 0.0637 0.0613 0.0642 0.0568 0.0552 0.0538
"131" 0.525 10000 0.05 15 45 -0.140216618485893 0 1 2 0.00550332154711546 0.00753086419753086 0.00560185164662498 0.00549783109828443 0.0056884809890415 0 0.0306 0.0683 0.0679 0.067 0.0588 0.0683 0.0696 0.069 0.0686 0.0613 0.0698 0.0714 0.0708 0.0699 0.0609 0.0714 0.0724 0.072 0.0716 0.064 0.0725 0.073 0.0655 0.065 0.0646 0.0577 0.0656 0.0672 0.0666 0.0659 0.0591 0.0672 0.0606 0.0586 0.0565
"132" 0.525 10000 0.05 45 15 -0.140216618485893 0 1 2 0.0106248565314104 0.00753086419753086 0.0107261572778936 0.0106220701947161 0.0108052557756112 0 0.113 0.062 0.0607 0.0591 0.0651 0.0616 0.0642 0.063 0.0616 0.0671 0.0634 0.0631 0.062 0.0602 0.0662 0.0624 0.0654 0.064 0.0626 0.068 0.0651 0.0781 0.0611 0.0601 0.0579 0.0641 0.0607 0.063 0.0619 0.0608 0.0663 0.0629 0.0522 0.0511 0.0499
"133" 0.55 10000 0.05 15 15 -0.280987314644011 0 1 2 0.0121448904060002 0.0114814814814815 0.0124733344620811 0.0121618633005795 0.0126892234096022 0 0.0795 0.0725 0.0717 0.0704 0.0656 0.0719 0.0746 0.0733 0.0725 0.0685 0.0734 0.076 0.0747 0.0732 0.0692 0.0747 0.0784 0.0771 0.076 0.0718 0.0774 0.087 0.0699 0.0687 0.0671 0.0631 0.0692 0.0724 0.0711 0.07 0.066 0.0714 0.0539 0.0504 0.048
"134" 0.55 10000 0.05 15 30 -0.280987314644011 0 1 2 0.00712541997154245 0.00851851851851852 0.00727801246001338 0.00712259123274342 0.00740206358403914 0 0.0648 0.0921 0.0917 0.091 0.0819 0.0919 0.0939 0.0932 0.0929 0.0847 0.0937 0.0952 0.0948 0.0946 0.085 0.0949 0.0972 0.097 0.0962 0.0883 0.0971 0.0992 0.0899 0.0894 0.0885 0.0798 0.0899 0.0907 0.0905 0.0903 0.0823 0.0907 0.0801 0.0766 0.0736
"135" 0.55 10000 0.05 30 15 -0.280987314644011 0 1 2 0.0109363760091006 0.00851851851851852 0.0111218468941191 0.0109664872857751 0.0112373005698825 0 0.1168 0.0767 0.0755 0.0744 0.0773 0.0761 0.0799 0.0783 0.0764 0.0808 0.0789 0.0794 0.0777 0.076 0.08 0.0787 0.0827 0.0814 0.0788 0.0832 0.082 0.0947 0.0752 0.0744 0.0728 0.0761 0.0751 0.0776 0.0766 0.0751 0.0786 0.0774 0.0644 0.0618 0.0601
"136" 0.55 10000 0.05 30 30 -0.280987314644011 0 1 2 0.00599467538882151 0.00564814814814815 0.00607283838229034 0.00599515614450757 0.00613868051961591 0 0.1108 0.1012 0.1008 0.1004 0.096 0.1009 0.1025 0.1022 0.102 0.0983 0.1022 0.103 0.1025 0.1025 0.0984 0.1026 0.1044 0.104 0.1038 0.1014 0.1043 0.1082 0.0986 0.0983 0.0975 0.0941 0.0983 0.1008 0.1006 0.1 0.0963 0.1007 0.0906 0.0886 0.0864
"137" 0.55 10000 0.05 15 45 -0.280987314644011 0 1 2 0.00545226316005654 0.00753086419753086 0.00555038162934459 0.00544679708905635 0.00563668932591972 0 0.0521 0.1069 0.1066 0.1058 0.0958 0.1071 0.1088 0.1084 0.1071 0.0987 0.1089 0.1103 0.1099 0.1092 0.0987 0.1105 0.1126 0.1116 0.1107 0.1016 0.1125 0.1132 0.1043 0.1034 0.103 0.0921 0.1045 0.1059 0.1053 0.1047 0.0963 0.1058 0.0982 0.0945 0.0907
"138" 0.55 10000 0.05 45 15 -0.280987314644011 0 1 2 0.0105335378768008 0.00753086419753086 0.0106340249022856 0.0105303627156931 0.0107128721349356 0 0.1406 0.081 0.0793 0.077 0.0851 0.0806 0.0841 0.0826 0.0807 0.0878 0.0838 0.0827 0.0806 0.079 0.0866 0.0818 0.0856 0.0841 0.0822 0.0892 0.0851 0.1007 0.0798 0.0774 0.0757 0.0838 0.0791 0.083 0.0815 0.0792 0.0865 0.0827 0.0687 0.0672 0.066
"139" 0.575 10000 0.05 15 15 -0.422881668510432 0 1 2 0.011966164895345 0.0114814814814815 0.0122945027160494 0.0119853018493323 0.0125092087923182 0 0.1144 0.1045 0.103 0.1014 0.0975 0.1033 0.1075 0.106 0.1045 0.1006 0.1063 0.1087 0.1068 0.1055 0.1014 0.1071 0.1125 0.1104 0.1087 0.1043 0.1113 0.1218 0.1022 0.1003 0.0989 0.0945 0.1006 0.1044 0.1032 0.1024 0.0981 0.1033 0.0822 0.0759 0.0718
"140" 0.575 10000 0.05 15 30 -0.422881668510432 0 1 2 0.00701706377241046 0.00851851851851852 0.0071671798260658 0.00701285393419692 0.00729048900889402 0 0.1025 0.1464 0.1456 0.145 0.131 0.1457 0.1488 0.1478 0.1475 0.1361 0.1484 0.1509 0.1504 0.1497 0.1362 0.1509 0.154 0.1534 0.1527 0.1404 0.154 0.1562 0.143 0.1425 0.1415 0.1274 0.1428 0.1444 0.144 0.1436 0.1316 0.1442 0.1283 0.1235 0.1197
"141" 0.575 10000 0.05 30 15 -0.422881668510432 0 1 2 0.0107777013644884 0.00851851851851852 0.0109652916475096 0.0108110260828316 0.0110801061533135 0 0.1611 0.1099 0.1081 0.1054 0.1105 0.1091 0.1128 0.1116 0.1096 0.1136 0.1124 0.1122 0.1103 0.1087 0.1135 0.1115 0.1156 0.1136 0.1117 0.1163 0.1146 0.1318 0.1078 0.1058 0.1036 0.1089 0.1069 0.1115 0.1099 0.1072 0.1119 0.1107 0.0939 0.0911 0.0886
"142" 0.575 10000 0.05 30 30 -0.422881668510432 0 1 2 0.00590584134461319 0.00564814814814815 0.00598321648361005 0.00590608174336842 0.00604864659478738 0 0.1774 0.1615 0.1609 0.1601 0.1543 0.1609 0.1631 0.1626 0.1622 0.1578 0.1626 0.164 0.1635 0.163 0.1574 0.1636 0.1666 0.1659 0.1655 0.1613 0.1661 0.1734 0.1581 0.1574 0.1565 0.1523 0.1576 0.1613 0.1607 0.16 0.1546 0.1608 0.146 0.1432 0.14
"143" 0.575 10000 0.05 15 45 -0.422881668510432 0 1 2 0.00536736339809894 0.00753086419753086 0.00546464820052376 0.00536176455774678 0.00555044327570908 0 0.0974 0.1741 0.173 0.1721 0.1586 0.1743 0.176 0.1756 0.1746 0.1624 0.1763 0.1788 0.1781 0.177 0.1628 0.1788 0.181 0.1802 0.1792 0.167 0.1812 0.1825 0.1703 0.1695 0.1685 0.1555 0.1702 0.1722 0.1714 0.1707 0.1593 0.1723 0.1617 0.1572 0.1534
"144" 0.575 10000 0.05 45 15 -0.422881668510432 0 1 2 0.0103815468542029 0.00753086419753086 0.010482823202038 0.0103798748579267 0.0105612429898462 0 0.1852 0.1145 0.1126 0.1104 0.1202 0.1141 0.118 0.1161 0.1143 0.1236 0.1172 0.1161 0.1141 0.1118 0.1224 0.1156 0.1202 0.118 0.1158 0.1258 0.1192 0.1392 0.1135 0.1111 0.1095 0.1184 0.1131 0.1162 0.115 0.1132 0.1222 0.1159 0.099 0.0967 0.095
"145" 0.6 10000 0.05 15 15 -0.566501344531325 0 1 2 0.0117165701147166 0.0114814814814815 0.0120443812345679 0.0117383375560595 0.0122574487001372 0 0.1588 0.1497 0.1468 0.1442 0.1368 0.1475 0.1531 0.1515 0.1497 0.1418 0.1518 0.1547 0.1531 0.1509 0.1437 0.1533 0.1578 0.1567 0.1547 0.1492 0.157 0.1712 0.1448 0.1423 0.14 0.1337 0.1423 0.1494 0.1466 0.1448 0.1382 0.1472 0.1193 0.1126 0.1074
"146" 0.6 10000 0.05 15 30 -0.566501344531325 0 1 2 0.00686583427540317 0.00851851851851852 0.00701459290640394 0.00686180885969714 0.00713685008430741 0 0.1667 0.2204 0.2198 0.2185 0.2 0.2205 0.2226 0.2221 0.2212 0.2072 0.2226 0.2262 0.2254 0.2247 0.2076 0.2261 0.2296 0.2291 0.2276 0.2138 0.2293 0.2325 0.2162 0.2155 0.2143 0.1963 0.2162 0.2185 0.2179 0.2172 0.2014 0.2183 0.1976 0.1902 0.1856
"147" 0.6 10000 0.05 30 15 -0.566501344531325 0 1 2 0.0105560412579116 0.00851851851851852 0.010743918968558 0.0105911637535729 0.0108578627425923 0 0.2207 0.1562 0.1524 0.1493 0.1573 0.1549 0.1604 0.1581 0.1558 0.1618 0.1593 0.1592 0.1566 0.1532 0.1614 0.158 0.1635 0.1614 0.1589 0.1654 0.1628 0.1819 0.1525 0.1495 0.1472 0.1548 0.1514 0.1581 0.1557 0.152 0.1589 0.1574 0.1346 0.1306 0.1269
"148" 0.6 10000 0.05 30 30 -0.566501344531325 0 1 2 0.00578179523797822 0.00564814814814815 0.00585789986377182 0.00578151394298381 0.00592276948545953 0 0.2701 0.2495 0.248 0.2475 0.2421 0.2485 0.2532 0.2527 0.2516 0.2456 0.2527 0.2539 0.2532 0.2528 0.2455 0.2534 0.257 0.2563 0.256 0.2506 0.2567 0.2649 0.2453 0.2447 0.2444 0.2392 0.2448 0.2488 0.248 0.2471 0.243 0.2482 0.2315 0.2273 0.2239
"149" 0.6 10000 0.05 15 45 -0.566501344531325 0 1 2 0.00524892232896539 0.00753086419753086 0.00534461780271854 0.00524275268309194 0.00542966120403301 0 0.1669 0.2752 0.2737 0.2729 0.2551 0.2752 0.2783 0.2766 0.2756 0.2617 0.2786 0.2825 0.2809 0.2796 0.2619 0.2828 0.2844 0.2837 0.2831 0.2674 0.2845 0.2866 0.2708 0.2693 0.2683 0.25 0.271 0.273 0.2724 0.2718 0.2555 0.2732 0.2604 0.2528 0.247
"150" 0.6 10000 0.05 45 15 -0.566501344531325 0 1 2 0.0101691983056432 0.00753086419753086 0.0102673849079864 0.0101654315272656 0.0103452158674175 0 0.2481 0.1649 0.1619 0.1588 0.1717 0.1641 0.1702 0.1679 0.1641 0.1754 0.1696 0.1683 0.1644 0.1611 0.1743 0.1668 0.1732 0.1705 0.1673 0.178 0.1721 0.1925 0.1631 0.1603 0.1565 0.1697 0.1621 0.1681 0.1651 0.1625 0.1739 0.1673 0.1457 0.1421 0.1393
"151" 0.625 10000 0.05 15 15 -0.712499279251248 0 1 2 0.0113967463581643 0.0114814814814815 0.0117169839858907 0.0114148581305115 0.0119280936910837 0 0.222 0.209 0.2067 0.2035 0.1959 0.2075 0.2135 0.2111 0.209 0.2014 0.2115 0.216 0.2134 0.2104 0.2026 0.2143 0.2212 0.2187 0.2161 0.209 0.2194 0.2351 0.204 0.2013 0.1985 0.1898 0.2016 0.2097 0.2065 0.2041 0.197 0.2078 0.1708 0.1621 0.1564
"152" 0.625 10000 0.05 15 30 -0.712499279251248 0 1 2 0.00667221463208422 0.00851851851851852 0.00681616451012589 0.00666535428571429 0.00693708181368363 0 0.2507 0.3248 0.3238 0.3224 0.3003 0.3248 0.329 0.3282 0.3272 0.3073 0.3284 0.333 0.3317 0.3309 0.3087 0.3328 0.3358 0.3349 0.3344 0.3164 0.3352 0.3399 0.3193 0.3185 0.3174 0.2954 0.3192 0.3219 0.3213 0.3202 0.3009 0.3219 0.2961 0.288 0.2801
"153" 0.625 10000 0.05 30 15 -0.712499279251248 0 1 2 0.0102718958465252 0.00851851851851852 0.0104610381049687 0.0103102787496199 0.0105738097942279 0 0.2921 0.2169 0.2138 0.2113 0.219 0.2161 0.2219 0.2191 0.2165 0.2247 0.2206 0.2203 0.2176 0.2145 0.2231 0.2193 0.2259 0.223 0.2198 0.2288 0.2249 0.2487 0.2139 0.2115 0.2087 0.2165 0.2126 0.2189 0.2165 0.2133 0.2211 0.2178 0.1904 0.1849 0.1812
"154" 0.625 10000 0.05 30 30 -0.712499279251248 0 1 2 0.00562286864976366 0.00564814814814815 0.00569655529161345 0.00562114682271253 0.00576069081056241 0 0.392 0.3704 0.3697 0.369 0.362 0.3698 0.3741 0.3733 0.3723 0.3669 0.3735 0.3751 0.3745 0.3739 0.3667 0.3746 0.3782 0.3775 0.3771 0.3709 0.3778 0.3861 0.3664 0.3658 0.3651 0.3586 0.3659 0.3696 0.369 0.3684 0.3627 0.3691 0.3484 0.3429 0.3382
"155" 0.625 10000 0.05 15 45 -0.712499279251248 0 1 2 0.00509737072339086 0.00753086419753086 0.00519026966240892 0.00508973349509201 0.00527432893560123 0 0.2681 0.4035 0.402 0.4002 0.3781 0.4039 0.4064 0.4058 0.404 0.3855 0.4065 0.411 0.4097 0.4077 0.3858 0.4112 0.4136 0.4125 0.411 0.3932 0.414 0.4159 0.3977 0.3964 0.395 0.3717 0.3977 0.4005 0.3994 0.3979 0.3789 0.4008 0.3836 0.3751 0.3675
"156" 0.625 10000 0.05 45 15 -0.712499279251248 0 1 2 0.0098969456759789 0.00753086419753086 0.00999419615983468 0.00989358739636221 0.0100712047555965 0 0.3356 0.2279 0.2251 0.2218 0.2361 0.2267 0.2335 0.2307 0.2273 0.2406 0.2327 0.2308 0.2274 0.2243 0.2387 0.2295 0.236 0.2335 0.2301 0.243 0.2355 0.2651 0.2258 0.2227 0.2192 0.234 0.2246 0.2315 0.2288 0.225 0.2382 0.2304 0.2039 0.2018 0.1995
"157" 0.65 10000 0.05 15 15 -0.861602740453173 0 1 2 0.0110075420331685 0.0114814814814815 0.0113212780246914 0.0110240252557319 0.0115299014233196 0 0.2934 0.2785 0.2752 0.2723 0.2633 0.276 0.2835 0.2809 0.2789 0.2702 0.2814 0.2863 0.2841 0.2803 0.2716 0.2847 0.2914 0.2892 0.2865 0.278 0.2895 0.3071 0.2727 0.27 0.2667 0.2592 0.2705 0.2779 0.2752 0.2729 0.2654 0.2759 0.2379 0.2295 0.2223
"158" 0.65 10000 0.05 15 30 -0.861602740453173 0 1 2 0.00643684394572072 0.00851851851851852 0.00657789469074986 0.0064294551359241 0.00669720261201322 0 0.3608 0.4415 0.4407 0.4393 0.4158 0.441 0.4456 0.4448 0.4439 0.4243 0.4453 0.4499 0.4493 0.4476 0.4254 0.4497 0.4532 0.4521 0.4507 0.4324 0.4526 0.4571 0.4356 0.4346 0.4332 0.4077 0.4354 0.4387 0.4377 0.4371 0.4169 0.4385 0.4114 0.4009 0.3947
"159" 0.65 10000 0.05 30 15 -0.861602740453173 0 1 2 0.00992592893855 0.00851851851851852 0.0101106323979809 0.00996228122362099 0.0102220100521857 0 0.3839 0.2913 0.2881 0.2839 0.2947 0.2896 0.2983 0.295 0.2906 0.3013 0.2969 0.297 0.2927 0.2884 0.2993 0.2951 0.304 0.3004 0.296 0.306 0.3023 0.3332 0.2883 0.2849 0.2812 0.2917 0.2868 0.2948 0.2916 0.2875 0.2972 0.2934 0.2596 0.2521 0.2469
"160" 0.65 10000 0.05 30 30 -0.861602740453173 0 1 2 0.00542950093384323 0.00564814814814815 0.00550132805449127 0.00542714886011656 0.00556453180384088 0 0.5291 0.5025 0.5016 0.5007 0.4936 0.5017 0.5063 0.5061 0.5049 0.498 0.5061 0.5074 0.5068 0.506 0.4977 0.5068 0.5113 0.5108 0.5102 0.5036 0.5107 0.5219 0.4979 0.4964 0.496 0.4886 0.4966 0.502 0.5015 0.5005 0.4943 0.5016 0.4777 0.4717 0.4672
"161" 0.65 10000 0.05 15 45 -0.861602740453173 0 1 2 0.00491327791657145 0.00753086419753086 0.00500539926246593 0.00490648259312704 0.00508825447587377 0 0.3954 0.5473 0.5464 0.5451 0.5221 0.548 0.5514 0.5495 0.5477 0.5301 0.5513 0.5546 0.5531 0.5515 0.5305 0.5549 0.5569 0.5561 0.5546 0.5372 0.5571 0.5593 0.5427 0.5413 0.5395 0.5146 0.5431 0.546 0.5447 0.543 0.5232 0.546 0.5282 0.5195 0.5104
"162" 0.65 10000 0.05 45 15 -0.861602740453173 0 1 2 0.00956539124034383 0.00753086419753086 0.00966304732830955 0.00956411350970018 0.0097390179726578 0 0.4318 0.3081 0.3042 0.2978 0.3176 0.3069 0.3153 0.3112 0.3073 0.3227 0.3139 0.3116 0.3075 0.3021 0.3205 0.3107 0.3183 0.3147 0.3106 0.326 0.3172 0.3493 0.306 0.3004 0.295 0.3152 0.3047 0.3127 0.3085 0.3051 0.3204 0.3107 0.2782 0.2743 0.2709
"163" 0.675 10000 0.05 15 15 -1.01464310364824 0 1 2 0.0105500400345323 0.0114814814814815 0.0108582304056437 0.0105669108188461 0.0110637433327846 0 0.3806 0.3604 0.3577 0.3542 0.343 0.3581 0.3655 0.3631 0.3605 0.3516 0.3637 0.3689 0.3657 0.3614 0.3536 0.3672 0.3753 0.3731 0.369 0.3616 0.3736 0.3941 0.3556 0.3518 0.3473 0.3378 0.3527 0.3605 0.3585 0.3554 0.345 0.3589 0.3139 0.3043 0.2952
"164" 0.675 10000 0.05 15 30 -1.01464310364824 0 1 2 0.00616053632176649 0.00851851851851852 0.00629901914492489 0.00615358574469379 0.00641623457014468 0 0.4809 0.5655 0.5648 0.5634 0.5406 0.5648 0.5691 0.5679 0.5669 0.5486 0.5688 0.5735 0.5725 0.5711 0.549 0.573 0.5775 0.5763 0.5754 0.5563 0.577 0.5807 0.5603 0.5588 0.5584 0.5346 0.5601 0.5632 0.5622 0.5614 0.5413 0.5628 0.5377 0.5261 0.5185
"165" 0.675 10000 0.05 30 15 -1.01464310364824 0 1 2 0.009518989445551 0.00851851851851852 0.00970098122970261 0.00955555591315453 0.00981062944589998 0 0.4891 0.3875 0.3825 0.3783 0.392 0.3853 0.3956 0.3911 0.3868 0.3983 0.3938 0.3932 0.3885 0.3832 0.397 0.3916 0.3996 0.3969 0.3925 0.4031 0.3985 0.4299 0.3825 0.3793 0.3754 0.3873 0.381 0.3913 0.3867 0.3818 0.3945 0.389 0.3497 0.3408 0.3361
"166" 0.675 10000 0.05 30 30 -1.01464310364824 0 1 2 0.00520225287502566 0.00564814814814815 0.00527218836100468 0.00519951453545896 0.00533424002647462 0 0.6688 0.643 0.6421 0.6412 0.633 0.6423 0.646 0.6455 0.6447 0.6393 0.6455 0.6468 0.6463 0.6458 0.6393 0.6464 0.65 0.6494 0.6485 0.644 0.6494 0.6613 0.6391 0.6383 0.6371 0.6289 0.6387 0.6426 0.6422 0.6418 0.6343 0.6423 0.619 0.6129 0.6077
"167" 0.675 10000 0.05 15 45 -1.01464310364824 0 1 2 0.00469736841751121 0.00753086419753086 0.00478770229419415 0.00469079682610942 0.00486904461426229 0 0.5423 0.6848 0.683 0.6816 0.6618 0.6851 0.688 0.6867 0.6853 0.6666 0.688 0.6923 0.6914 0.6895 0.6669 0.6926 0.6953 0.6942 0.693 0.6739 0.6955 0.6972 0.679 0.6773 0.6757 0.6558 0.6796 0.6817 0.6808 0.6795 0.6632 0.6818 0.6653 0.6586 0.6511
"168" 0.675 10000 0.05 45 15 -1.01464310364824 0 1 2 0.00917530591589055 0.00753086419753086 0.0092688955929667 0.00917196175084175 0.00934362500208671 0 0.5347 0.4023 0.3985 0.3924 0.413 0.4014 0.4087 0.4056 0.4017 0.4194 0.408 0.4061 0.4017 0.397 0.4171 0.4046 0.413 0.4088 0.4049 0.4223 0.4113 0.4472 0.3998 0.3957 0.3895 0.4098 0.3983 0.4061 0.403 0.3988 0.4161 0.4052 0.3668 0.3625 0.357
"169" 0.7 10000 0.05 15 15 -1.172595198115 0 1 2 0.0100255847692514 0.0114814814814815 0.0103304203174603 0.0100462792441421 0.0105320257843621 0 0.4796 0.4569 0.4537 0.4502 0.4394 0.4541 0.4639 0.4611 0.457 0.448 0.4613 0.4673 0.4643 0.4598 0.4495 0.4648 0.4731 0.4708 0.4671 0.4592 0.4711 0.4953 0.4509 0.4482 0.4445 0.4326 0.4484 0.4569 0.454 0.4508 0.4416 0.4547 0.4029 0.3898 0.3795
"170" 0.7 10000 0.05 15 30 -1.172595198115 0 1 2 0.00584429976273791 0.00851851851851852 0.00597911216687952 0.00583730591011373 0.00609376600705738 0 0.6084 0.6903 0.689 0.6881 0.6665 0.6899 0.694 0.6932 0.6918 0.6732 0.6937 0.6979 0.6969 0.6953 0.6743 0.6976 0.7019 0.7012 0.6999 0.6813 0.7015 0.7046 0.6844 0.6835 0.6827 0.6596 0.6839 0.6872 0.6863 0.6855 0.6671 0.6868 0.6626 0.6514 0.6445
"171" 0.7 10000 0.05 30 15 -1.172595198115 0 1 2 0.00905213399004106 0.00851851851851852 0.0092337836453202 0.0090918878817734 0.00934128563721949 0 0.5935 0.4881 0.4845 0.4794 0.4923 0.4863 0.4956 0.4921 0.4874 0.4984 0.494 0.4936 0.4894 0.4846 0.4971 0.4917 0.5022 0.4979 0.4928 0.5043 0.4997 0.5345 0.4845 0.4803 0.4757 0.4893 0.4826 0.4924 0.4883 0.4839 0.4956 0.4903 0.447 0.4403 0.4343
"172" 0.7 10000 0.05 30 30 -1.172595198115 0 1 2 0.00494182068407663 0.00564814814814815 0.00500956485312899 0.00493868711234421 0.00507022998106996 0 0.7843 0.7652 0.7649 0.7645 0.7587 0.7649 0.7686 0.7677 0.7666 0.7624 0.7679 0.7691 0.7685 0.7678 0.7623 0.7686 0.7717 0.7712 0.7708 0.7665 0.7714 0.78 0.7627 0.7614 0.761 0.7558 0.7617 0.7647 0.7643 0.7641 0.7599 0.7644 0.7477 0.7429 0.7395
"173" 0.7 10000 0.05 15 45 -1.172595198115 0 1 2 0.00445053809390007 0.00753086419753086 0.004538274848663 0.00444375670710634 0.00461780803436706 0 0.6859 0.802 0.8012 0.7997 0.783 0.8026 0.8051 0.8042 0.8023 0.7872 0.8052 0.8075 0.8061 0.8054 0.7879 0.8078 0.8089 0.8081 0.8076 0.794 0.8089 0.8108 0.7976 0.7963 0.7946 0.7779 0.7978 0.8 0.7993 0.7979 0.7836 0.8003 0.7866 0.7802 0.7741
"174" 0.7 10000 0.05 45 15 -1.172595198115 0 1 2 0.00872765039697095 0.00753086419753086 0.00881816708602783 0.00872360380382306 0.00889140088566058 0 0.6406 0.5074 0.5026 0.4963 0.5183 0.5058 0.5149 0.5119 0.5062 0.5251 0.5142 0.5119 0.5065 0.5011 0.5229 0.5103 0.5182 0.5149 0.511 0.5276 0.5171 0.5534 0.5041 0.4993 0.4935 0.5164 0.5027 0.5124 0.5087 0.5031 0.523 0.5116 0.4696 0.4645 0.4608
"175" 0.725 10000 0.05 15 15 -1.3366322965979 0 1 2 0.0094358288609812 0.0114814814814815 0.00972928225749559 0.00945380787100025 0.00992600980192044 0 0.5865 0.5632 0.5601 0.5567 0.5473 0.5606 0.569 0.5662 0.5634 0.5555 0.5668 0.571 0.5686 0.5648 0.5565 0.5692 0.5768 0.574 0.5714 0.5642 0.5745 0.5989 0.5576 0.5544 0.5504 0.5413 0.555 0.5636 0.5609 0.5576 0.5497 0.5617 0.5108 0.495 0.4834
"176" 0.725 10000 0.05 15 30 -1.3366322965979 0 1 2 0.00548936953833139 0.00851851851851852 0.00561791009426504 0.00548024200206775 0.00572963306168245 0 0.7343 0.8026 0.8015 0.8 0.7821 0.802 0.805 0.8042 0.8038 0.7877 0.8049 0.8078 0.8074 0.8067 0.788 0.8077 0.8107 0.8099 0.8088 0.7942 0.8102 0.8129 0.7969 0.7961 0.7957 0.7778 0.7966 0.7996 0.7989 0.7982 0.7826 0.7993 0.7795 0.7729 0.7674
"177" 0.725 10000 0.05 30 15 -1.3366322965979 0 1 2 0.00852666526008022 0.00851851851851852 0.00870155394271118 0.00856375170224412 0.00880654539979323 0 0.6941 0.5948 0.5906 0.5854 0.6002 0.5929 0.6015 0.5983 0.5942 0.6079 0.5999 0.5984 0.5954 0.5911 0.6055 0.5974 0.6068 0.6025 0.5982 0.6115 0.6051 0.6426 0.5911 0.5865 0.5812 0.5956 0.5893 0.5982 0.5951 0.5905 0.6032 0.597 0.5521 0.5441 0.5388
"178" 0.725 10000 0.05 30 30 -1.3366322965979 0 1 2 0.0046490601839605 0.00564814814814815 0.00471360069816943 0.00464485834001262 0.004772599278738 0 0.878 0.8626 0.8624 0.862 0.8579 0.8624 0.8655 0.8647 0.8637 0.8609 0.8648 0.8658 0.8653 0.8648 0.8613 0.8654 0.8667 0.8666 0.8665 0.8635 0.8666 0.873 0.8613 0.8608 0.8602 0.8553 0.8607 0.8625 0.862 0.8618 0.8584 0.8621 0.8494 0.8465 0.8437
"179" 0.725 10000 0.05 15 45 -1.3366322965979 0 1 2 0.00417388309744813 0.00753086419753086 0.00425830665027702 0.00416663833395685 0.00433565387428139 0 0.8071 0.8905 0.8901 0.8895 0.8799 0.8907 0.892 0.8914 0.8905 0.8841 0.892 0.8935 0.8932 0.8924 0.8845 0.8937 0.8954 0.8942 0.8937 0.887 0.8954 0.8964 0.888 0.8877 0.8871 0.8763 0.8882 0.8901 0.8892 0.8883 0.8805 0.8902 0.8837 0.8785 0.874
"180" 0.725 10000 0.05 45 15 -1.3366322965979 0 1 2 0.00822361072644656 0.00753086419753086 0.00831011229187822 0.00821841372169668 0.00838148445030777 0 0.7379 0.6118 0.6062 0.6004 0.6259 0.61 0.6203 0.6162 0.6106 0.6311 0.6188 0.6164 0.6105 0.6045 0.6288 0.6149 0.6239 0.6199 0.6153 0.6348 0.6228 0.6582 0.6084 0.6038 0.5971 0.623 0.6067 0.617 0.6129 0.607 0.6284 0.6156 0.5728 0.5665 0.5636
"181" 0.75 10000 0.05 15 15 -1.50820493156605 0 1 2 0.00878278794217992 0.0114814814814815 0.00906725333333333 0.00880128237843286 0.00925864271714678 1e-04 0.6861 0.6644 0.66 0.6559 0.6477 0.6606 0.67 0.6681 0.6645 0.6558 0.6685 0.6725 0.6694 0.6664 0.6569 0.67 0.6785 0.676 0.6726 0.6649 0.676 0.6975 0.6572 0.6541 0.6501 0.6408 0.6546 0.6642 0.6607 0.6572 0.6499 0.6611 0.6123 0.5992 0.5892
"182" 0.75 10000 0.05 15 30 -1.50820493156605 0 1 2 0.0050972464840909 0.00851851851851852 0.00522234766648422 0.00508968058383507 0.00533043763957104 0 0.8362 0.881 0.8806 0.8804 0.8693 0.8809 0.8827 0.8826 0.8817 0.873 0.8827 0.8845 0.8841 0.8836 0.8737 0.8842 0.8867 0.8861 0.8857 0.8768 0.8864 0.8884 0.8785 0.8778 0.8773 0.8658 0.8781 0.8797 0.8793 0.879 0.8696 0.8798 0.8675 0.8623 0.8572
"183" 0.75 10000 0.05 30 15 -1.50820493156605 0 1 2 0.00794417785568539 0.00851851851851852 0.00811783466763973 0.00798500334002311 0.00821963841062796 0 0.7879 0.699 0.696 0.6922 0.7051 0.6976 0.7063 0.7022 0.6986 0.7108 0.7045 0.7039 0.6997 0.6962 0.7091 0.7017 0.7122 0.7081 0.7027 0.7157 0.7094 0.7411 0.6961 0.6929 0.6879 0.7007 0.6947 0.7024 0.6994 0.6956 0.7076 0.7014 0.6596 0.6529 0.6475
"184" 0.75 10000 0.05 30 30 -1.50820493156605 0 1 2 0.00432501518434317 0.00564814814814815 0.00438764322690507 0.00432137120608916 0.00444469558943759 0 0.9389 0.9308 0.9305 0.9303 0.9269 0.9305 0.9319 0.9317 0.9317 0.9293 0.9317 0.9323 0.9319 0.9318 0.9293 0.9319 0.9332 0.9331 0.9329 0.931 0.933 0.9364 0.9294 0.929 0.9286 0.9254 0.9292 0.9307 0.9305 0.9303 0.9273 0.9306 0.922 0.9203 0.9181
"185" 0.75 10000 0.05 15 45 -1.50820493156605 0 1 2 0.00386873266472791 0.00753086419753086 0.00395141894714339 0.00386304785206563 0.00402621179991488 0 0.8974 0.9487 0.9486 0.948 0.9426 0.9488 0.9492 0.9491 0.9488 0.9447 0.9493 0.9506 0.9502 0.9495 0.9449 0.9507 0.9516 0.9511 0.9506 0.9464 0.9517 0.9525 0.9474 0.9472 0.9471 0.9415 0.9475 0.948 0.9478 0.9475 0.9429 0.948 0.9442 0.9423 0.9403
"186" 0.75 10000 0.05 45 15 -1.50820493156605 0 1 2 0.00766464116018723 0.00753086419753086 0.00774890602248232 0.00766048261949299 0.00781812070428816 0 0.8206 0.7137 0.7091 0.7042 0.7254 0.712 0.7198 0.7161 0.7127 0.7317 0.7183 0.7159 0.7125 0.7068 0.7284 0.7152 0.7239 0.7196 0.7152 0.7347 0.7223 0.7565 0.7112 0.7071 0.7009 0.7224 0.71 0.7168 0.7144 0.7106 0.7288 0.7161 0.6788 0.6755 0.6721
"187" 0.775 10000 0.05 15 15 -1.68915935017566 0 1 2 0.00806892574111664 0.0114814814814815 0.00833553354497354 0.00808095236079617 0.00852024539478738 5e-04 0.7748 0.756 0.7534 0.7506 0.7444 0.7539 0.7602 0.7581 0.756 0.7494 0.7582 0.762 0.7588 0.7566 0.7503 0.7598 0.7674 0.7646 0.7621 0.7573 0.7651 0.7833 0.7518 0.7487 0.7468 0.7391 0.7491 0.7573 0.754 0.752 0.746 0.7546 0.7118 0.6998 0.6903
"188" 0.775 10000 0.05 15 30 -1.68915935017566 0 1 2 0.00466975697022245 0.00851851851851852 0.0047890745241136 0.00466208566563279 0.00489300430637826 0 0.9092 0.9395 0.939 0.9386 0.9311 0.9394 0.9407 0.9402 0.9399 0.9343 0.9404 0.9418 0.9414 0.941 0.9345 0.9416 0.9435 0.9433 0.9427 0.9369 0.9435 0.9446 0.9376 0.9374 0.9369 0.9293 0.9374 0.9384 0.9384 0.9381 0.9315 0.9384 0.9296 0.9264 0.9243
"189" 0.775 10000 0.05 30 15 -1.68915935017566 0 1 2 0.00730662898934953 0.00851851851851852 0.00746993601410935 0.00734285287356322 0.00756799289704096 1e-04 0.8598 0.7898 0.787 0.7831 0.795 0.7882 0.7954 0.7927 0.7892 0.799 0.794 0.7928 0.7897 0.7866 0.7978 0.7916 0.7985 0.7957 0.7924 0.8018 0.7972 0.8209 0.7872 0.7841 0.781 0.7927 0.7861 0.7934 0.7903 0.787 0.7972 0.792 0.7583 0.7524 0.7472
"190" 0.775 10000 0.05 30 30 -1.68915935017566 0 1 2 0.00397096154450682 0.00564814814814815 0.00403066034057046 0.00396727416552899 0.00408541268820302 0 0.9733 0.97 0.97 0.9698 0.9684 0.97 0.9706 0.9706 0.9706 0.9697 0.9706 0.9707 0.9706 0.9704 0.9695 0.9706 0.9712 0.9712 0.9712 0.9706 0.9712 0.9721 0.9694 0.9692 0.969 0.9679 0.9692 0.9703 0.9701 0.9701 0.9688 0.9701 0.9652 0.964 0.9632
"191" 0.775 10000 0.05 15 45 -1.68915935017566 0 1 2 0.00353670071325773 0.00753086419753086 0.00361611158498566 0.00353158406997666 0.003687893566705 0 0.9549 0.9781 0.9779 0.9778 0.9756 0.9781 0.9786 0.9784 0.9781 0.9763 0.9787 0.979 0.9789 0.9787 0.9766 0.979 0.9799 0.9793 0.979 0.9774 0.9799 0.9804 0.9776 0.9776 0.9773 0.9751 0.9776 0.978 0.9778 0.9776 0.9756 0.978 0.9759 0.9753 0.9743
"192" 0.775 10000 0.05 45 15 -1.68915935017566 0 1 2 0.00705253007209381 0.00753086419753086 0.00713426034168849 0.00704969132738318 0.00720086812312609 0 0.8916 0.8035 0.8002 0.7968 0.8127 0.8024 0.8089 0.8056 0.8027 0.8165 0.8075 0.8056 0.8027 0.7991 0.8148 0.8047 0.8111 0.8081 0.8048 0.8187 0.8101 0.8365 0.8015 0.7983 0.7943 0.8108 0.8005 0.8067 0.8042 0.8008 0.8147 0.8059 0.7764 0.773 0.7707
"193" 0.8 10000 0.05 15 15 -1.88192228967311 0 1 2 0.00729726424212329 0.0114814814814815 0.00754616945326279 0.00730503429579239 0.00772266283895748 0.0012 0.8576 0.8405 0.838 0.836 0.8301 0.8382 0.8449 0.8426 0.8404 0.8351 0.8426 0.8469 0.844 0.8414 0.8363 0.8443 0.851 0.8496 0.8469 0.8418 0.8497 0.8649 0.8363 0.8344 0.8315 0.8259 0.8345 0.8412 0.8386 0.8365 0.8316 0.8389 0.8017 0.7926 0.7856
"194" 0.8 10000 0.05 15 30 -1.88192228967311 0 1 2 0.00420912911531608 0.00851851851851852 0.00432071736544426 0.00420044594781974 0.00441962731697784 0 0.958 0.9733 0.9732 0.9729 0.9689 0.9733 0.9738 0.9735 0.9735 0.9704 0.9737 0.9748 0.9745 0.9742 0.9703 0.9746 0.9755 0.9752 0.9749 0.9718 0.9753 0.9761 0.9725 0.9722 0.9718 0.968 0.9723 0.973 0.9726 0.9725 0.9692 0.9729 0.9684 0.967 0.9656
"195" 0.8 10000 0.05 30 15 -1.88192228967311 0 1 2 0.0066164314469923 0.00851851851851852 0.00677268128443715 0.00665233743234203 0.00686620679379135 2e-04 0.9185 0.8665 0.8636 0.8604 0.87 0.8649 0.8704 0.8684 0.8659 0.873 0.8698 0.8691 0.8664 0.8632 0.872 0.8678 0.8731 0.8713 0.8688 0.8753 0.8722 0.891 0.8642 0.8616 0.8588 0.8674 0.8629 0.8688 0.8665 0.8637 0.8714 0.8679 0.8387 0.8344 0.8301
"196" 0.8 10000 0.05 30 30 -1.88192228967311 0 1 2 0.00358846422062337 0.00564814814814815 0.00364206727117923 0.00358203131031547 0.00369412079986283 0 0.9904 0.9882 0.9881 0.9881 0.9878 0.9881 0.9887 0.9887 0.9885 0.9881 0.9887 0.9887 0.9887 0.9885 0.9881 0.9887 0.989 0.9889 0.9888 0.9885 0.9889 0.9896 0.9881 0.9881 0.988 0.9875 0.9881 0.9883 0.9882 0.9881 0.9878 0.9882 0.9867 0.9861 0.9856
"197" 0.8 10000 0.05 15 45 -1.88192228967311 0 1 2 0.00317975073971368 0.00753086419753086 0.00325220870432722 0.0031721578180393 0.00332044446321468 0 0.9835 0.9938 0.9937 0.9936 0.9928 0.9938 0.9938 0.9938 0.9938 0.9929 0.9938 0.9939 0.9939 0.9938 0.9929 0.9939 0.994 0.994 0.9939 0.9932 0.994 0.994 0.9935 0.9934 0.9934 0.9924 0.9935 0.9936 0.9935 0.9935 0.9929 0.9936 0.9928 0.9928 0.992
"198" 0.8 10000 0.05 45 15 -1.88192228967311 0 1 2 0.00638948718194863 0.00753086419753086 0.0064658927190779 0.00638581473642955 0.00652939219254799 0 0.9377 0.8759 0.8728 0.8702 0.8839 0.875 0.8802 0.8782 0.8753 0.8873 0.8795 0.8776 0.8751 0.8716 0.8857 0.8768 0.882 0.8798 0.8773 0.8885 0.8811 0.9006 0.8743 0.8714 0.869 0.8826 0.8733 0.8791 0.8765 0.8735 0.8857 0.8781 0.852 0.8499 0.8476
"199" 0.825 10000 0.05 15 15 -2.08980518580129 0 1 2 0.00647155323392392 0.0114814814814815 0.00669968366843034 0.0064738684404132 0.00686658795281207 0.0015 0.916 0.9047 0.9032 0.9005 0.8975 0.9038 0.9076 0.9064 0.9048 0.9007 0.9064 0.9082 0.9067 0.9054 0.9011 0.9068 0.9121 0.9102 0.9084 0.9054 0.9103 0.9228 0.9015 0.8998 0.8982 0.8946 0.8999 0.905 0.9036 0.9016 0.8984 0.9036 0.8758 0.8688 0.8646
"200" 0.825 10000 0.05 15 30 -2.08980518580129 0 1 2 0.00371811005512663 0.00851851851851852 0.00382419140546129 0.00371157065255732 0.0039173021482914 0 0.9836 0.992 0.9919 0.9919 0.9901 0.992 0.9922 0.9921 0.9921 0.9913 0.9922 0.9925 0.9924 0.9923 0.9913 0.9925 0.9925 0.9925 0.9925 0.9915 0.9925 0.9925 0.9916 0.9916 0.9916 0.9895 0.9916 0.9919 0.9919 0.9917 0.9902 0.9919 0.9896 0.9887 0.9882
"201" 0.825 10000 0.05 30 15 -2.08980518580129 0 1 2 0.0058765966969708 0.00851851851851852 0.00602640033570516 0.00591369534513167 0.00611469081836107 5e-04 0.9602 0.9231 0.9216 0.9195 0.9264 0.9224 0.927 0.9251 0.9227 0.9294 0.9261 0.9253 0.9235 0.9212 0.9287 0.9246 0.9285 0.9275 0.9248 0.9301 0.928 0.9405 0.9223 0.9204 0.9185 0.9252 0.9213 0.9254 0.9234 0.9218 0.9274 0.9245 0.9052 0.9023 0.8999
"202" 0.825 10000 0.05 30 30 -2.08980518580129 0 1 2 0.00317946506756775 0.00564814814814815 0.0032277075862069 0.00317150601488528 0.00327663849053498 0 0.9972 0.9965 0.9965 0.9965 0.9964 0.9965 0.9967 0.9966 0.9965 0.9965 0.9967 0.9967 0.9967 0.9967 0.9965 0.9967 0.9968 0.9968 0.9967 0.9965 0.9968 0.9972 0.9965 0.9964 0.9964 0.996 0.9964 0.9965 0.9965 0.9965 0.9965 0.9965 0.9959 0.9958 0.9957
"203" 0.825 10000 0.05 15 45 -2.08980518580129 0 1 2 0.00280029566219421 0.00753086419753086 0.00286860405821887 0.00279365654784173 0.00293275081723235 0 0.9952 0.9989 0.9989 0.9989 0.9987 0.9989 0.9989 0.9989 0.9989 0.9987 0.9989 0.999 0.999 0.999 0.9987 0.999 0.9991 0.999 0.999 0.9989 0.9991 0.9991 0.9989 0.9989 0.9989 0.9986 0.9989 0.9989 0.9989 0.9989 0.9987 0.9989 0.9987 0.9986 0.9986
"204" 0.825 10000 0.05 45 15 -2.08980518580129 0 1 2 0.00567827785131978 0.00753086419753086 0.00574753969465377 0.005672620074466 0.00580739591145527 0 0.9723 0.9328 0.9305 0.9284 0.9379 0.9321 0.9356 0.9342 0.9325 0.9404 0.9351 0.9343 0.9321 0.9299 0.9393 0.9333 0.9366 0.9352 0.9336 0.9417 0.9361 0.9496 0.9318 0.9296 0.9281 0.9369 0.931 0.9348 0.9335 0.9312 0.9395 0.9341 0.9162 0.9142 0.9134
"205" 0.85 10000 0.05 15 15 -2.3175355120102 0 1 2 0.00559652422722891 0.0114814814814815 0.00579855492063492 0.00559078623330814 0.00595371221508916 0.0031 0.9602 0.9532 0.9522 0.9511 0.9489 0.9523 0.9552 0.9544 0.9531 0.9509 0.9544 0.9552 0.9546 0.9533 0.9512 0.9547 0.957 0.9564 0.9552 0.9545 0.9565 0.9625 0.9516 0.9505 0.949 0.9466 0.9506 0.9539 0.9526 0.9517 0.9497 0.9527 0.935 0.929 0.926
"206" 0.85 10000 0.05 15 30 -2.3175355120102 0 1 2 0.00320013962878126 0.00851851851851852 0.00329438068235723 0.00319082403940887 0.00338049094092319 0 0.9963 0.9981 0.9981 0.9981 0.998 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.998 0.9981 0.9981 0.9981 0.9981 0.998 0.9981 0.998 0.9978 0.9977
"207" 0.85 10000 0.05 30 15 -2.3175355120102 0 1 2 0.00509095114874886 0.00851851851851852 0.00522560259806605 0.00512176886456243 0.00530766730779325 8e-04 0.9831 0.9639 0.963 0.962 0.9657 0.9634 0.9657 0.9646 0.9637 0.9661 0.9648 0.9645 0.964 0.9629 0.966 0.964 0.9662 0.9657 0.9644 0.9672 0.9661 0.9725 0.9633 0.9626 0.9613 0.9652 0.9629 0.9647 0.9642 0.963 0.9659 0.9644 0.9506 0.9493 0.9476
"208" 0.85 10000 0.05 30 30 -2.3175355120102 0 1 2 0.00274641433195782 0.00564814814814815 0.00279081679012346 0.00273907336181207 0.00283606724170096 0 0.9994 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9993 0.9992 0.9992 0.9992 0.9991 0.9992 0.9992 0.9992 0.9992 0.9992 0.9992 0.9989 0.9987 0.9987
"209" 0.85 10000 0.05 15 45 -2.3175355120102 0 1 2 0.00240134476263203 0.00753086419753086 0.0024630846510965 0.00239406247946841 0.00252242475935104 0 0.9993 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9998
"210" 0.85 10000 0.05 45 15 -2.3175355120102 0 1 2 0.00492242678925551 0.00753086419753086 0.00498669553382146 0.0049177631403987 0.00504221480920802 1e-04 0.9888 0.9684 0.9676 0.9666 0.9721 0.9683 0.9701 0.9694 0.9683 0.9732 0.97 0.9691 0.9683 0.9674 0.9728 0.9687 0.971 0.9701 0.9688 0.9737 0.9709 0.979 0.9681 0.9672 0.9661 0.9712 0.9679 0.9698 0.9687 0.9679 0.9728 0.9694 0.9568 0.9558 0.9551
"211" 0.875 10000 0.05 15 15 -2.57225940109955 0 1 2 0.00467829859079689 0.0114814814814815 0.00485594751322751 0.00466887969765684 0.00499718668641975 0.0069 0.9848 0.9801 0.9796 0.9788 0.9781 0.9796 0.9814 0.9808 0.9801 0.9794 0.9808 0.9816 0.981 0.9805 0.9793 0.9811 0.9825 0.9821 0.9816 0.9809 0.9821 0.9858 0.9792 0.9786 0.9782 0.9772 0.9785 0.9805 0.9798 0.9792 0.9784 0.9798 0.971 0.9688 0.9666
"212" 0.875 10000 0.05 15 30 -2.57225940109955 0 1 2 0.00265962677653502 0.00851851851851852 0.00274504345192483 0.00265176958462568 0.00282309514027584 4e-04 0.9993 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9995 0.9994 0.9994 0.9994 0.9995 0.9995 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994
"213" 0.875 10000 0.05 30 15 -2.57225940109955 0 1 2 0.00426448653552212 0.00851851851851852 0.00438016236453202 0.00428658368180989 0.0044548500465203 0.0015 0.9939 0.9866 0.9863 0.9857 0.9872 0.9864 0.9874 0.9869 0.9866 0.9881 0.9872 0.987 0.9866 0.9862 0.9878 0.9868 0.9879 0.9875 0.9869 0.9889 0.9876 0.9909 0.9863 0.9858 0.9856 0.9871 0.986 0.9871 0.9868 0.9862 0.9876 0.9869 0.9808 0.9799 0.9793
"214" 0.875 10000 0.05 30 30 -2.57225940109955 0 1 2 0.00229248200832934 0.00564814814814815 0.00233111071094083 0.00228455532464291 0.00237202401001372 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 1 1 1 1 1 1 0.9999 0.9999 0.9999
"215" 0.875 10000 0.05 15 45 -2.57225940109955 0 1 2 0.00198673617178104 0.00753086419753086 0.00204066339301302 0.00197847579356172 0.00209439213059671 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"216" 0.875 10000 0.05 45 15 -2.57225940109955 0 1 2 0.00412654918376385 0.00753086419753086 0.00418342536048314 0.00412135555769334 0.00423387016314982 9e-04 0.9963 0.9883 0.988 0.9875 0.9891 0.9883 0.9886 0.9884 0.9883 0.9897 0.9885 0.9884 0.9883 0.9877 0.9894 0.9884 0.9888 0.9886 0.9884 0.9897 0.9888 0.9911 0.988 0.9878 0.9873 0.9891 0.988 0.9884 0.9883 0.988 0.9896 0.9884 0.984 0.9835 0.9829
"217" 0.9 10000 0.05 15 15 -2.86563642686527 0 1 2 0.00372509296379475 0.0114814814814815 0.00387151802469136 0.00370868107835727 0.00399586733827161 0.0149 0.9954 0.9942 0.994 0.9936 0.9935 0.994 0.9943 0.9942 0.9942 0.9939 0.9942 0.9944 0.9944 0.9942 0.9939 0.9944 0.9945 0.9945 0.9944 0.9942 0.9945 0.9954 0.9939 0.9936 0.9935 0.9934 0.9936 0.9942 0.994 0.9939 0.9938 0.994 0.9904 0.9899 0.9894
"218" 0.9 10000 0.05 15 30 -2.86563642686527 0 1 2 0.00210242169222462 0.00851851851851852 0.00217604308459527 0.0020949802688074 0.00224433967252799 9e-04 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999 0.9999
"219" 0.9 10000 0.05 30 15 -2.86563642686527 0 1 2 0.00340397107360303 0.00851851851851852 0.00349830710697561 0.00341682124673113 0.00356402533041416 0.0053 0.9985 0.9963 0.9963 0.9962 0.9964 0.9963 0.9964 0.9963 0.9963 0.9967 0.9963 0.9963 0.9963 0.9963 0.9967 0.9963 0.9965 0.9964 0.9963 0.9967 0.9964 0.9972 0.9963 0.9963 0.9962 0.9963 0.9963 0.9963 0.9963 0.9963 0.9966 0.9963 0.9947 0.9944 0.9943
"220" 0.9 10000 0.05 30 30 -2.86563642686527 0 1 2 0.00182192314196513 0.00564814814814815 0.0018532030651341 0.00181267573890577 0.0018890142388203 2e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"221" 0.9 10000 0.05 15 45 -2.86563642686527 0 1 2 0.00156153126836791 0.00753086419753086 0.00160602009370602 0.00155190512461475 0.00165302572461937 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"222" 0.9 10000 0.05 45 15 -2.86563642686527 0 1 2 0.00329693044353912 0.00753086419753086 0.00334039919191919 0.00328629384996348 0.00338482088867089 0.0026 0.9994 0.9964 0.9962 0.9959 0.9969 0.9964 0.9968 0.9967 0.9964 0.997 0.9968 0.9966 0.9964 0.9959 0.997 0.9965 0.9968 0.9967 0.9965 0.997 0.9968 0.9978 0.9964 0.9961 0.9957 0.9969 0.9963 0.9968 0.9964 0.9963 0.997 0.9968 0.9948 0.9945 0.994
"223" 0.925 10000 0.05 15 15 -3.21889022476879 0 1 2 0.00274856346194344 0.0114814814814815 0.00286310349206349 0.00272891565633661 0.00296654741947874 0.0368 0.9989 0.9984 0.9984 0.9983 0.9982 0.9984 0.9985 0.9984 0.9984 0.9983 0.9984 0.9985 0.9984 0.9984 0.9982 0.9984 0.9986 0.9986 0.9985 0.9984 0.9986 0.999 0.9983 0.9982 0.9982 0.9982 0.9982 0.9985 0.9983 0.9983 0.9983 0.9983 0.9979 0.9978 0.9973
"224" 0.925 10000 0.05 15 30 -3.21889022476879 0 1 2 0.00153670201137053 0.00851851851851852 0.00159691923128383 0.00153006856656328 0.00165366102613338 0.0048 0.9999 1 1 1 0.9999 1 1 1 1 0.9999 1 1 1 1 0.9999 1 1 1 1 1 1 1 1 1 1 0.9999 1 1 1 1 0.9999 1 0.9999 0.9999 0.9999
"225" 0.925 10000 0.05 30 15 -3.21889022476879 0 1 2 0.00251912759089976 0.00851851851851852 0.00259022131971052 0.00252287822903363 0.00264514289757344 0.0164 0.9997 0.9993 0.9993 0.9993 0.9994 0.9993 0.9993 0.9993 0.9993 0.9994 0.9993 0.9993 0.9993 0.9993 0.9994 0.9993 0.9993 0.9993 0.9993 0.9994 0.9993 0.9995 0.9993 0.9993 0.9993 0.9994 0.9993 0.9993 0.9993 0.9993 0.9994 0.9993 0.9987 0.9985 0.9985
"226" 0.925 10000 0.05 30 30 -3.21889022476879 0 1 2 0.00134077393564929 0.00564814814814815 0.00136512260536398 0.00133170543943865 0.00139483130096022 8e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"227" 0.925 10000 0.05 15 45 -3.21889022476879 0 1 2 0.00113274819451289 0.00753086419753086 0.00117004425346944 0.00112544011472752 0.00120901472711516 7e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"228" 0.925 10000 0.05 45 15 -3.21889022476879 0 1 2 0.00244264896721852 0.00753086419753086 0.00247351552633923 0.00242886619564249 0.00251057929844978 0.0084 1 0.9992 0.9992 0.9992 0.9996 0.9992 0.9993 0.9992 0.9992 0.9997 0.9993 0.9992 0.9992 0.9992 0.9997 0.9992 0.9994 0.9992 0.9992 0.9997 0.9994 0.9998 0.9992 0.9992 0.9992 0.9996 0.9992 0.9993 0.9992 0.9992 0.9997 0.9992 0.9991 0.9991 0.9991
"229" 0.95 10000 0.05 15 15 -3.67800452290015 0 1 2 0.00176681758356213 0.0114814814814815 0.00183907950617284 0.00173898890400605 0.00191628861454047 0.0919 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9995 0.9995 0.9995
"230" 0.95 10000 0.05 15 30 -3.67800452290015 0 1 2 0.0009749237823071 0.00851851851851852 0.00101677761722313 0.000966969460560725 0.00105937434405455 0.0166 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"231" 0.95 10000 0.05 30 15 -3.67800452290015 0 1 2 0.00162530798292524 0.00851851851851852 0.00166848031867664 0.0016181752307973 0.00170991850068452 0.0488 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999
"232" 0.95 10000 0.05 30 30 -3.67800452290015 0 1 2 0.000858411486725643 0.00564814814814815 0.000875344989357173 0.000850483693427871 0.00089759722441701 0.0054 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"233" 0.95 10000 0.05 15 45 -3.67800452290015 0 1 2 0.000710959181888766 0.00753086419753086 0.000737734130012649 0.000704536660431475 0.000766930380785845 0.003 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"234" 0.95 10000 0.05 45 15 -3.67800452290015 0 1 2 0.00157813811604626 0.00753086419753086 0.001597333071099 0.00156405344521048 0.00162526726265754 0.032 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"235" 0.975 10000 0.05 15 15 -4.38261270317838 0 1 2 0.000813269806295314 0.0114814814814815 0.000855757601410935 0.000798130249433107 0.000897119745404664 0.256 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"236" 0.975 10000 0.05 15 30 -4.38261270317838 0 1 2 0.000439412790774993 0.00851851851851852 0.000463110001824485 0.00043427709785319 0.000487626954632501 0.0949 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"237" 0.975 10000 0.05 30 15 -4.38261270317838 0 1 2 0.000751501554607077 0.00851851851851852 0.000772605174238278 0.000743612880861157 0.000796222413768777 0.1671 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"238" 0.975 10000 0.05 30 30 -4.38261270317838 0 1 2 0.000392139721117215 0.00564814814814815 0.000400324312473393 0.000385906455718501 0.000413299782990398 0.0425 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"239" 0.975 10000 0.05 15 45 -4.38261270317838 0 1 2 0.000314793785601563 0.00753086419753086 0.000328794379064009 0.000309603610710277 0.000345741953189218 0.0359 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"240" 0.975 10000 0.05 45 15 -4.38261270317838 0 1 2 0.000730912137377676 0.00753086419753086 0.000736379904868794 0.000717061755473607 0.000752625563374815 0.1337 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"241" 0.5 10000 0.05 15 15 -1.83568367700514e-10 0 1 3 0.0131921151633437 0.0114814814814815 0.0134504668783069 0.0132018118216175 0.0136072932082305 0 0.0655 0.0499 0.0491 0.0481 0.0473 0.0491 0.0524 0.051 0.0499 0.0495 0.0511 0.0527 0.0514 0.0498 0.0491 0.0512 0.0548 0.0535 0.0527 0.0516 0.0535 0.0634 0.0489 0.0483 0.0469 0.0463 0.0483 0.0506 0.0496 0.0489 0.048 0.0497 0.0364 0.0338 0.0322
"242" 0.5 10000 0.05 15 30 -1.83568367700514e-10 0 1 3 0.00712746225626477 0.00851851851851852 0.00724907836282917 0.00712512305297087 0.00734480453491726 0 0.0328 0.0539 0.0535 0.053 0.0462 0.0533 0.0549 0.0547 0.0545 0.0484 0.0548 0.0563 0.0559 0.0553 0.0479 0.0555 0.0577 0.0573 0.0568 0.0505 0.0571 0.0607 0.0524 0.0517 0.051 0.0446 0.0514 0.0533 0.0531 0.053 0.0467 0.053 0.0451 0.0422 0.0411
"243" 0.5 10000 0.05 30 15 -1.83568367700514e-10 0 1 3 0.012536619363632 0.00851851851851852 0.0126851708958219 0.0125613081992337 0.0127687333045308 0 0.1051 0.0529 0.0515 0.0502 0.0566 0.0523 0.0562 0.0549 0.0529 0.0586 0.0556 0.0547 0.0532 0.0511 0.058 0.0538 0.0576 0.0561 0.0543 0.0592 0.057 0.0693 0.052 0.0508 0.05 0.055 0.0514 0.0549 0.0529 0.0517 0.0581 0.0541 0.0409 0.0394 0.0392
"244" 0.5 10000 0.05 30 30 -1.83568367700514e-10 0 1 3 0.00653401201911249 0.00564814814814815 0.00659868934014474 0.00653678482068672 0.00664920379739369 0 0.0698 0.0527 0.0525 0.0523 0.0511 0.0525 0.0537 0.0535 0.0532 0.0528 0.0535 0.0534 0.0532 0.0531 0.0522 0.0532 0.0547 0.0545 0.0541 0.0537 0.0545 0.0596 0.0519 0.0517 0.0513 0.0504 0.0517 0.0531 0.0529 0.0525 0.0519 0.0529 0.0455 0.0446 0.0438
"245" 0.5 10000 0.05 15 45 -1.83568367700514e-10 0 1 3 0.00510591128723847 0.00753086419753086 0.00518578116117079 0.00510326447829263 0.00525340263597343 0 0.0181 0.0546 0.0544 0.0543 0.048 0.0546 0.0552 0.055 0.0547 0.0504 0.0551 0.0557 0.0556 0.0554 0.0501 0.0555 0.0563 0.0562 0.0561 0.0514 0.0562 0.0568 0.0533 0.0533 0.0532 0.0472 0.0532 0.0541 0.054 0.0538 0.0487 0.0541 0.0504 0.0483 0.0474
"246" 0.5 10000 0.05 45 15 -1.83568367700514e-10 0 1 3 0.0123181207637282 0.00753086419753086 0.0123978292327152 0.0123151288967274 0.0124549337923237 0 0.1282 0.0544 0.0527 0.0514 0.0593 0.0538 0.0576 0.0557 0.054 0.061 0.057 0.0551 0.0539 0.052 0.0602 0.0548 0.0586 0.0572 0.0549 0.0615 0.0582 0.0718 0.0537 0.0521 0.0512 0.0587 0.0531 0.0568 0.0551 0.0534 0.0606 0.0559 0.0427 0.0411 0.0404
"247" 0.525 10000 0.05 15 15 -0.198296243031518 0 1 3 0.0131556625141088 0.0114814814814815 0.0134160468430335 0.0131680346082137 0.0135724661816187 0 0.0711 0.0549 0.0539 0.053 0.0522 0.054 0.0568 0.0556 0.0548 0.0539 0.0555 0.0567 0.0556 0.0546 0.0539 0.0557 0.0588 0.058 0.0566 0.0558 0.0578 0.0688 0.0536 0.0527 0.0517 0.0509 0.0526 0.0553 0.0546 0.0537 0.0527 0.0545 0.0396 0.037 0.0352
"248" 0.525 10000 0.05 15 30 -0.198296243031518 0 1 3 0.00710724817849106 0.00851851851851852 0.00722833045551298 0.007104601972876 0.00732389808550211 0 0.0403 0.0636 0.063 0.0629 0.0545 0.0632 0.0654 0.0649 0.0645 0.0569 0.0647 0.0663 0.066 0.0658 0.0564 0.0658 0.0675 0.0671 0.0671 0.0588 0.0671 0.07 0.0612 0.0608 0.0602 0.0529 0.0606 0.0632 0.0627 0.0623 0.0549 0.0624 0.0526 0.0508 0.0493
"249" 0.525 10000 0.05 30 15 -0.198296243031518 0 1 3 0.0125023406824617 0.00851851851851852 0.0126492359934319 0.0125255325378581 0.0127327345866975 0 0.1133 0.0591 0.0576 0.0563 0.0616 0.0584 0.0613 0.0601 0.0589 0.0638 0.0605 0.0604 0.0589 0.0572 0.0633 0.0597 0.0633 0.061 0.0602 0.0651 0.0624 0.0744 0.0582 0.0569 0.0553 0.0607 0.0575 0.0605 0.0594 0.058 0.063 0.0599 0.0466 0.0453 0.0438
"250" 0.525 10000 0.05 30 30 -0.198296243031518 0 1 3 0.00651587880194917 0.00564814814814815 0.00657968061302682 0.00651785970141366 0.00663013806419753 0 0.0821 0.064 0.0638 0.0637 0.0627 0.0638 0.0654 0.0652 0.0652 0.0639 0.0652 0.065 0.065 0.0646 0.0635 0.065 0.0664 0.0663 0.0659 0.0653 0.0663 0.0708 0.0632 0.0631 0.0626 0.0619 0.0631 0.0647 0.0644 0.0641 0.0632 0.0644 0.0565 0.0553 0.0545
"251" 0.525 10000 0.05 15 45 -0.198296243031518 0 1 3 0.00509111006661849 0.00753086419753086 0.00517054149395186 0.00508814289704808 0.00523807778165376 0 0.0251 0.0681 0.068 0.0678 0.0588 0.0681 0.0691 0.0688 0.0685 0.0614 0.0692 0.0701 0.0699 0.0697 0.0613 0.0702 0.0717 0.0715 0.0709 0.0628 0.0716 0.0724 0.0664 0.0662 0.0657 0.0575 0.066 0.0671 0.0667 0.0666 0.0597 0.0672 0.0615 0.0591 0.0575
"252" 0.525 10000 0.05 45 15 -0.198296243031518 0 1 3 0.0122845667385793 0.00753086419753086 0.012364034810183 0.0122814707533893 0.0124210650682196 0 0.1376 0.061 0.0598 0.0576 0.0657 0.0607 0.064 0.0627 0.0608 0.0683 0.0635 0.0628 0.0608 0.0587 0.067 0.062 0.0648 0.0636 0.0623 0.0688 0.0645 0.079 0.0606 0.0588 0.0572 0.0647 0.0602 0.0633 0.0621 0.0605 0.0674 0.0629 0.0474 0.0463 0.0454
"253" 0.55 10000 0.05 15 15 -0.39737606990809 0 1 3 0.0130463631068782 0.0114814814814815 0.0133070642680776 0.0130600669790879 0.0134630838430727 0 0.0916 0.0702 0.0692 0.0678 0.0671 0.0692 0.0731 0.0718 0.0701 0.0687 0.0717 0.0735 0.0716 0.0703 0.0689 0.0719 0.0767 0.0752 0.0736 0.0718 0.0751 0.0892 0.0687 0.0675 0.0662 0.0645 0.0675 0.071 0.0694 0.0687 0.0679 0.0695 0.0503 0.0471 0.0455
"254" 0.55 10000 0.05 15 30 -0.39737606990809 0 1 3 0.00704664871282634 0.00851851851851852 0.00716687521255245 0.00704384362707535 0.0072619506536439 0 0.064 0.0935 0.093 0.0924 0.0843 0.0928 0.0953 0.095 0.0948 0.0866 0.0948 0.096 0.0956 0.0954 0.0866 0.0956 0.098 0.0976 0.0975 0.0893 0.0975 0.1018 0.0914 0.0911 0.0907 0.0826 0.0909 0.0929 0.0924 0.092 0.0852 0.0923 0.0824 0.0793 0.0778
"255" 0.55 10000 0.05 30 15 -0.39737606990809 0 1 3 0.0123995517727366 0.00851851851851852 0.0125470290141702 0.0124239328249103 0.0126302068448931 0 0.1393 0.0753 0.0736 0.0721 0.0784 0.0745 0.0782 0.0767 0.0751 0.0803 0.0776 0.077 0.0749 0.0732 0.0796 0.0761 0.0796 0.0785 0.0766 0.0822 0.0791 0.0961 0.0741 0.0727 0.0711 0.0776 0.0732 0.0771 0.0759 0.0738 0.0795 0.0763 0.0599 0.0582 0.0568
"256" 0.55 10000 0.05 30 30 -0.39737606990809 0 1 3 0.00646150946606193 0.00564814814814815 0.00652506711792252 0.00646354357789815 0.00657530737352538 0 0.1215 0.0963 0.0955 0.0951 0.0936 0.0955 0.0986 0.0978 0.0973 0.0955 0.0979 0.0977 0.0976 0.0972 0.0948 0.0976 0.1004 0.0999 0.0995 0.0983 0.1 0.1062 0.0943 0.0939 0.0937 0.0924 0.0939 0.0964 0.0961 0.0954 0.0943 0.0961 0.0864 0.0838 0.0825
"257" 0.55 10000 0.05 15 45 -0.39737606990809 0 1 3 0.00504674391480906 0.00753086419753086 0.00512576181283737 0.00504372703970926 0.00519303241792489 0 0.0453 0.1095 0.1092 0.1088 0.096 0.1094 0.1103 0.11 0.1098 0.0993 0.11 0.1128 0.1127 0.1123 0.0991 0.1127 0.1135 0.1133 0.1131 0.1026 0.1134 0.1142 0.1072 0.1068 0.1066 0.0941 0.1071 0.1082 0.1081 0.108 0.0965 0.1082 0.0997 0.0963 0.0942
"258" 0.55 10000 0.05 45 15 -0.39737606990809 0 1 3 0.0121839479946894 0.00753086419753086 0.012266364983165 0.0121842302602747 0.0123231481303016 0 0.1663 0.0767 0.0747 0.0732 0.0821 0.0761 0.0792 0.0779 0.0763 0.0854 0.0791 0.0773 0.0761 0.0743 0.0837 0.0768 0.0803 0.079 0.0771 0.0865 0.08 0.0989 0.0758 0.0743 0.0726 0.0812 0.0752 0.079 0.0773 0.0756 0.0843 0.0784 0.0602 0.0595 0.0587
"259" 0.575 10000 0.05 15 15 -0.598044974706289 0 1 3 0.0128643938994575 0.0114814814814815 0.0131255099823633 0.0128807187100025 0.0132804147796982 0 0.1258 0.1007 0.0987 0.0962 0.0953 0.0986 0.104 0.1023 0.1007 0.0995 0.1023 0.1039 0.1025 0.0999 0.0997 0.1026 0.107 0.1057 0.1039 0.103 0.1056 0.1216 0.0993 0.0964 0.0938 0.0933 0.0964 0.1019 0.1002 0.0991 0.0974 0.1002 0.0753 0.0727 0.0701
"260" 0.575 10000 0.05 15 30 -0.598044974706289 0 1 3 0.00694579306703966 0.00851851851851852 0.00706666036368059 0.00694469097366661 0.00716100016808503 0 0.1016 0.1452 0.1443 0.1439 0.1312 0.1443 0.1473 0.1471 0.1467 0.1362 0.1471 0.1489 0.1485 0.1481 0.1352 0.1483 0.1512 0.1509 0.1507 0.14 0.1508 0.1571 0.1424 0.142 0.1415 0.1284 0.1419 0.1441 0.1437 0.1433 0.1321 0.1435 0.1283 0.1228 0.1202
"261" 0.575 10000 0.05 30 15 -0.598044974706289 0 1 3 0.0122283951833177 0.00851851851851852 0.0123795205668065 0.0122574503217174 0.012462145008894 0 0.1787 0.1055 0.1037 0.1009 0.1097 0.1046 0.1097 0.1073 0.1053 0.1133 0.1086 0.1076 0.1049 0.1032 0.1119 0.1063 0.1114 0.1098 0.1075 0.1147 0.1105 0.1272 0.1045 0.1024 0.0991 0.1079 0.1034 0.1083 0.1058 0.1042 0.1119 0.1066 0.0848 0.0831 0.0808
"262" 0.575 10000 0.05 30 30 -0.598044974706289 0 1 3 0.00637099565031432 0.00564814814814815 0.00643466790974883 0.00637364300054315 0.00648454266611797 0 0.1844 0.1504 0.1499 0.1492 0.148 0.1499 0.1525 0.1521 0.1517 0.1502 0.1522 0.1521 0.152 0.1514 0.1494 0.152 0.1546 0.1542 0.1535 0.1521 0.1542 0.1627 0.1487 0.1483 0.1478 0.1464 0.1483 0.151 0.1507 0.1504 0.1486 0.1508 0.1364 0.134 0.1322
"263" 0.575 10000 0.05 15 45 -0.598044974706289 0 1 3 0.00497292612290036 0.00753086419753086 0.00505145751839381 0.00497007734558994 0.00511824082051055 0 0.0889 0.1829 0.1827 0.1824 0.1637 0.1828 0.1847 0.1844 0.1842 0.1682 0.1845 0.1871 0.1869 0.1867 0.1681 0.1869 0.189 0.1888 0.188 0.1735 0.189 0.1906 0.1795 0.1792 0.179 0.1607 0.1794 0.1812 0.1807 0.1804 0.1646 0.1811 0.1687 0.1644 0.1607
"264" 0.575 10000 0.05 45 15 -0.598044974706289 0 1 3 0.0120163956112712 0.00753086419753086 0.0121020098679921 0.0120205832675966 0.0121583902768449 0 0.209 0.108 0.1058 0.1025 0.114 0.1069 0.111 0.1097 0.1075 0.1169 0.1105 0.1094 0.1068 0.1037 0.1149 0.1086 0.1122 0.1106 0.109 0.1185 0.1118 0.1326 0.1069 0.1045 0.1013 0.1135 0.1058 0.1106 0.1093 0.1064 0.1159 0.1102 0.0863 0.0838 0.0829
"265" 0.6 10000 0.05 15 15 -0.801153893106736 0 1 3 0.0126100545899496 0.0114814814814815 0.0128668492416226 0.0126243736759889 0.0130208864043896 0 0.1701 0.1401 0.1382 0.1366 0.1354 0.1383 0.1444 0.142 0.14 0.1394 0.142 0.1442 0.1424 0.1396 0.1388 0.1424 0.1482 0.1463 0.1443 0.1423 0.1464 0.166 0.1382 0.1363 0.1338 0.1318 0.1362 0.1417 0.1394 0.1381 0.1372 0.1395 0.1097 0.1044 0.1014
"266" 0.6 10000 0.05 15 30 -0.801153893106736 0 1 3 0.00680489983573445 0.00851851851851852 0.00692409799185064 0.00680339050294958 0.00701761608629947 0 0.1636 0.2245 0.223 0.2222 0.2051 0.2231 0.2268 0.2265 0.2261 0.2112 0.2264 0.2276 0.2275 0.2268 0.2103 0.2271 0.2308 0.2303 0.23 0.2157 0.2302 0.2382 0.22 0.2192 0.2185 0.2008 0.219 0.2225 0.2222 0.2216 0.2066 0.222 0.2005 0.1949 0.1901
"267" 0.6 10000 0.05 30 15 -0.801153893106736 0 1 3 0.0119891125702595 0.00851851851851852 0.0121370899568205 0.01201622193517 0.0122191684608945 0 0.2353 0.1399 0.1368 0.1344 0.1452 0.1383 0.1443 0.1415 0.1394 0.1503 0.1427 0.142 0.1393 0.1358 0.1487 0.1407 0.1468 0.1439 0.1417 0.1533 0.1455 0.1724 0.138 0.1351 0.1331 0.1434 0.1363 0.1423 0.1405 0.1374 0.1486 0.1411 0.1158 0.1134 0.1118
"268" 0.6 10000 0.05 30 30 -0.801153893106736 0 1 3 0.00624449255550959 0.00564814814814815 0.00630790550021286 0.00624756728306983 0.00635727942812071 0 0.2812 0.2329 0.2322 0.2315 0.2282 0.2322 0.2369 0.2362 0.2352 0.2331 0.236 0.2365 0.2355 0.2348 0.2322 0.2355 0.2404 0.2396 0.2389 0.2355 0.2396 0.2529 0.2307 0.2289 0.2279 0.2255 0.229 0.2343 0.2336 0.2327 0.2303 0.2337 0.2139 0.2115 0.208
"269" 0.6 10000 0.05 15 45 -0.801153893106736 0 1 3 0.00486984825099609 0.00753086419753086 0.0049474848007411 0.00486692673044377 0.00501367189185578 0 0.1565 0.2886 0.2879 0.2878 0.267 0.2883 0.2906 0.2902 0.2896 0.2728 0.2899 0.2927 0.2924 0.2919 0.2725 0.2926 0.2941 0.2934 0.2929 0.278 0.294 0.297 0.285 0.2845 0.284 0.2639 0.2846 0.2873 0.2867 0.2861 0.2682 0.2869 0.2733 0.2672 0.264
"270" 0.6 10000 0.05 45 15 -0.801153893106736 0 1 3 0.0117821318970295 0.00753086419753086 0.0118656625799441 0.0117851007250637 0.0119216039725757 0 0.2713 0.1477 0.1447 0.141 0.1577 0.1467 0.1527 0.1502 0.1469 0.1614 0.1514 0.1494 0.1464 0.1428 0.1596 0.1481 0.154 0.1512 0.1486 0.163 0.1531 0.1787 0.1464 0.1435 0.14 0.157 0.1453 0.151 0.1492 0.1459 0.1607 0.1507 0.123 0.1213 0.1194
"271" 0.625 10000 0.05 15 15 -1.00762614231601 0 1 3 0.0122837741942854 0.0114814814814815 0.0125457410934744 0.0123073878558831 0.0126976143978052 0 0.2323 0.1942 0.1918 0.1879 0.1878 0.1915 0.1988 0.1968 0.1942 0.1933 0.1969 0.1986 0.1967 0.1927 0.1926 0.1968 0.2032 0.2005 0.1985 0.1977 0.2008 0.2271 0.1918 0.1884 0.1852 0.1845 0.1881 0.1965 0.194 0.1916 0.1904 0.1942 0.1569 0.1502 0.1457
"272" 0.625 10000 0.05 15 30 -1.00762614231601 0 1 3 0.00662428137736416 0.00851851851851852 0.00674101293924466 0.00662201619412516 0.00683339441830972 0 0.2509 0.3233 0.3225 0.3211 0.3014 0.3218 0.3267 0.3262 0.3253 0.3086 0.3257 0.3282 0.3279 0.327 0.3077 0.3274 0.3324 0.3321 0.3312 0.3142 0.3316 0.3405 0.3183 0.3173 0.3164 0.2968 0.3172 0.3221 0.3217 0.3208 0.3036 0.3209 0.2975 0.2914 0.2862
"273" 0.625 10000 0.05 30 15 -1.00762614231601 0 1 3 0.0116820504210027 0.00851851851851852 0.0118322602979991 0.0117131745204646 0.0119134082210681 0 0.3067 0.1992 0.1949 0.1916 0.2055 0.1969 0.2049 0.2025 0.1984 0.2104 0.2039 0.2022 0.1988 0.1945 0.2086 0.2001 0.2073 0.2048 0.2017 0.2128 0.206 0.2343 0.1964 0.193 0.1892 0.2037 0.1943 0.203 0.2 0.1951 0.208 0.2018 0.1645 0.1597 0.1573
"274" 0.625 10000 0.05 30 30 -1.00762614231601 0 1 3 0.00608222235061206 0.00564814814814815 0.00614318964665815 0.00608366064444151 0.00619199042578875 0 0.3981 0.3495 0.348 0.3472 0.3442 0.348 0.3525 0.352 0.3513 0.3493 0.352 0.3519 0.3514 0.3503 0.3481 0.3514 0.3557 0.3553 0.3544 0.3525 0.3552 0.3682 0.3464 0.3456 0.3445 0.3413 0.3455 0.3503 0.3498 0.3492 0.3462 0.3497 0.3245 0.3205 0.3166
"275" 0.625 10000 0.05 15 45 -1.00762614231601 0 1 3 0.00473778377172376 0.00753086419753086 0.00481384743092299 0.00473442778258778 0.00487919358787641 0 0.2608 0.4279 0.4273 0.4265 0.4014 0.4274 0.4313 0.4308 0.4299 0.4076 0.4309 0.4348 0.4341 0.4334 0.4071 0.4341 0.4384 0.4379 0.4366 0.4125 0.4383 0.4405 0.4219 0.4212 0.4209 0.3958 0.4216 0.4256 0.4249 0.4241 0.4033 0.4254 0.4078 0.4021 0.3959
"276" 0.625 10000 0.05 45 15 -1.00762614231601 0 1 3 0.0114814758299084 0.00753086419753086 0.0115641326592201 0.01148472742736 0.0116194652372446 0 0.3467 0.2047 0.2025 0.1982 0.2157 0.2037 0.21 0.2069 0.2041 0.2208 0.2089 0.2064 0.2038 0.2007 0.218 0.2052 0.2113 0.2088 0.2056 0.2228 0.2106 0.2431 0.2035 0.2008 0.1963 0.2145 0.2028 0.2085 0.2057 0.2032 0.2191 0.2073 0.1751 0.1736 0.172
"277" 0.65 10000 0.05 15 15 -1.21849030285995 0 1 3 0.011886123367724 0.0114814814814815 0.0121443205643739 0.0119102881733434 0.0122942140224966 0 0.3014 0.2615 0.2584 0.255 0.2532 0.2585 0.2669 0.2642 0.2614 0.2587 0.264 0.2663 0.264 0.2604 0.2582 0.2641 0.2721 0.2695 0.2663 0.2651 0.2695 0.2962 0.2575 0.2546 0.2511 0.2503 0.2548 0.2633 0.2606 0.2572 0.2553 0.2606 0.2161 0.2075 0.2021
"278" 0.65 10000 0.05 15 30 -1.21849030285995 0 1 3 0.00640435228687278 0.00851851851851852 0.0065173532785988 0.0064004453493888 0.00660834720300026 0 0.3586 0.4381 0.4371 0.4359 0.4152 0.4364 0.4424 0.4416 0.4403 0.4232 0.441 0.4434 0.443 0.4425 0.4223 0.4429 0.4473 0.447 0.4462 0.4286 0.4465 0.4558 0.4329 0.432 0.4313 0.4111 0.4317 0.4367 0.4358 0.435 0.4178 0.4353 0.41 0.4021 0.3982
"279" 0.65 10000 0.05 30 15 -1.21849030285995 0 1 3 0.0113076705040367 0.00851851851851852 0.0114617755689351 0.0113449490141702 0.0115417084704143 0 0.3905 0.263 0.2591 0.2558 0.2707 0.2613 0.2693 0.2662 0.2626 0.2749 0.2675 0.2661 0.2623 0.2586 0.2729 0.2639 0.2721 0.2692 0.265 0.2778 0.2704 0.305 0.2612 0.2574 0.2534 0.2685 0.2589 0.2675 0.2638 0.2603 0.2732 0.2654 0.2252 0.2209 0.2184
"280" 0.65 10000 0.05 30 30 -1.21849030285995 0 1 3 0.00588448055352374 0.00564814814814815 0.00594278251170711 0.00588430264000822 0.00599082561124829 0 0.5259 0.4678 0.4666 0.4657 0.4629 0.4666 0.472 0.4709 0.4705 0.4678 0.4709 0.4715 0.4705 0.4694 0.4663 0.4704 0.4759 0.4755 0.4748 0.4714 0.4755 0.491 0.4644 0.4634 0.4628 0.4601 0.4634 0.4691 0.4686 0.4672 0.4643 0.4686 0.4414 0.4385 0.4348
"281" 0.65 10000 0.05 15 45 -1.21849030285995 0 1 3 0.00457709525992237 0.00753086419753086 0.00465117393761246 0.00457317111716815 0.00471546810569553 0 0.3927 0.5762 0.5759 0.5746 0.55 0.5756 0.5794 0.5782 0.5776 0.5554 0.5787 0.5836 0.5824 0.5814 0.5552 0.5829 0.586 0.5855 0.5847 0.5614 0.5858 0.5889 0.5704 0.5698 0.5693 0.5448 0.5698 0.5738 0.5732 0.5725 0.5515 0.5735 0.5573 0.5505 0.5444
"282" 0.65 10000 0.05 45 15 -1.21849030285995 0 1 3 0.0111148528828076 0.00753086419753086 0.0111940156856038 0.011116018050701 0.0112486120225143 0 0.4376 0.276 0.2719 0.2678 0.2881 0.2743 0.2816 0.2786 0.2752 0.2919 0.2807 0.2773 0.2741 0.2691 0.2904 0.2765 0.284 0.2806 0.2769 0.2942 0.2827 0.3139 0.2741 0.2705 0.2669 0.2865 0.2731 0.2804 0.2775 0.2736 0.2909 0.2795 0.241 0.2386 0.2365
"283" 0.675 10000 0.05 15 15 -1.43492203447853 0 1 3 0.011417828271094 0.0114814814814815 0.0116693209171076 0.0114403484404132 0.0118169177371742 0 0.3833 0.3361 0.3324 0.3281 0.327 0.3324 0.3425 0.3393 0.3358 0.3345 0.3393 0.3428 0.3396 0.3348 0.3336 0.3395 0.3495 0.3471 0.3428 0.3402 0.3471 0.3797 0.3324 0.3285 0.3236 0.3224 0.3285 0.3381 0.3353 0.3322 0.3296 0.3353 0.2856 0.277 0.2712
"284" 0.675 10000 0.05 15 30 -1.43492203447853 0 1 3 0.00614563855602457 0.00851851851851852 0.00625630715076324 0.00614188271240041 0.00634564051704001 0 0.4784 0.562 0.5608 0.5594 0.5362 0.5604 0.5659 0.5651 0.564 0.546 0.5642 0.5683 0.5673 0.5666 0.5444 0.567 0.5722 0.5713 0.5706 0.5521 0.5711 0.5813 0.5561 0.5558 0.5548 0.5324 0.5547 0.5597 0.5589 0.5579 0.5391 0.5585 0.5315 0.524 0.5187
"285" 0.675 10000 0.05 30 15 -1.43492203447853 0 1 3 0.0108665620031555 0.00851851851851852 0.0110153479681323 0.0109009249966551 0.0110941043646915 0 0.4936 0.3441 0.3409 0.3351 0.3529 0.3425 0.3518 0.348 0.3433 0.3585 0.3498 0.3478 0.3437 0.3389 0.3561 0.3454 0.3554 0.3515 0.3473 0.3633 0.3535 0.3954 0.3423 0.3379 0.332 0.3505 0.341 0.3494 0.3452 0.3416 0.3566 0.3477 0.2973 0.2921 0.2893
"286" 0.675 10000 0.05 30 30 -1.43492203447853 0 1 3 0.00565164321181654 0.00564814814814815 0.00570635513835675 0.00564917449964035 0.0057534468739369 0 0.658 0.6041 0.6033 0.6026 0.6001 0.6033 0.6094 0.6082 0.6074 0.6049 0.6082 0.6081 0.6075 0.6061 0.6035 0.6074 0.6127 0.612 0.6115 0.609 0.612 0.6282 0.6017 0.6011 0.5998 0.596 0.601 0.6063 0.6051 0.6042 0.6024 0.605 0.5779 0.5725 0.5688
"287" 0.675 10000 0.05 15 45 -1.43492203447853 0 1 3 0.00438824198433475 0.00753086419753086 0.00446075320542284 0.00438449502502984 0.00452373733270678 0 0.5422 0.7161 0.7153 0.715 0.6926 0.7158 0.7184 0.7181 0.718 0.6994 0.7182 0.7217 0.7212 0.7209 0.6988 0.7214 0.7233 0.7232 0.723 0.7042 0.7232 0.726 0.7122 0.7117 0.7111 0.6882 0.7119 0.7145 0.7139 0.7135 0.6942 0.7144 0.7 0.6931 0.6884
"288" 0.675 10000 0.05 45 15 -1.43492203447853 0 1 3 0.0106828065805094 0.00753086419753086 0.0107553384497533 0.0106790965243262 0.0108089824314027 0 0.5334 0.357 0.3521 0.346 0.3733 0.3555 0.3651 0.3608 0.3562 0.3785 0.364 0.3601 0.3549 0.3488 0.3753 0.3579 0.3679 0.3634 0.3585 0.3803 0.3662 0.4044 0.355 0.3499 0.3443 0.3721 0.3535 0.3637 0.3598 0.3541 0.3771 0.3618 0.3118 0.309 0.3073
"289" 0.7 10000 0.05 15 15 -1.65830002510103 0 1 3 0.0108797925336432 0.0114814814814815 0.0111228179188713 0.0108997448626858 0.0112677045903978 0 0.4838 0.4287 0.425 0.4203 0.4193 0.425 0.4379 0.4331 0.4285 0.4266 0.4333 0.4368 0.4322 0.4278 0.4257 0.4324 0.444 0.4406 0.4366 0.4356 0.4401 0.4733 0.4244 0.4211 0.4165 0.4148 0.4208 0.4328 0.4274 0.4243 0.4224 0.4275 0.3698 0.3597 0.3541
"290" 0.7 10000 0.05 15 30 -1.65830002510103 0 1 3 0.00584879238203464 0.00851851851851852 0.00595694686614365 0.00584551888098279 0.00604424201083068 0 0.6084 0.6916 0.6907 0.6895 0.6711 0.69 0.6964 0.6957 0.6945 0.6776 0.6951 0.6977 0.6973 0.6965 0.6769 0.6965 0.7012 0.7004 0.6999 0.684 0.7002 0.7093 0.6877 0.6871 0.6866 0.6656 0.6866 0.6905 0.6893 0.6887 0.6727 0.689 0.6658 0.6565 0.6517
"291" 0.7 10000 0.05 30 15 -1.65830002510103 0 1 3 0.0103594604374888 0.00851851851851852 0.0105073976914188 0.0103960189697744 0.0105845362765216 0 0.5874 0.4367 0.4326 0.4265 0.4484 0.435 0.4458 0.4407 0.4358 0.455 0.4421 0.4408 0.4359 0.4308 0.4523 0.4381 0.4502 0.445 0.4403 0.458 0.4474 0.4923 0.4347 0.43 0.4241 0.445 0.4325 0.4421 0.4383 0.4342 0.4528 0.4401 0.3859 0.381 0.377
"292" 0.7 10000 0.05 30 30 -1.65830002510103 0 1 3 0.00538417827635093 0.00564814814814815 0.0054348538697318 0.00537920419298014 0.0054808166744856 0 0.7781 0.731 0.7303 0.7295 0.7273 0.7303 0.7345 0.7338 0.733 0.731 0.7338 0.7342 0.7331 0.7325 0.7298 0.7331 0.7385 0.7376 0.7367 0.7341 0.7375 0.7512 0.7288 0.7278 0.7269 0.7248 0.7278 0.7319 0.7316 0.7309 0.7292 0.7316 0.7069 0.7033 0.7006
"293" 0.7 10000 0.05 15 45 -1.65830002510103 0 1 3 0.00417179233149847 0.00753086419753086 0.00424144593447705 0.00416722935385602 0.00430289181259271 0 0.6892 0.8295 0.8289 0.8286 0.8124 0.8291 0.831 0.8306 0.8303 0.8171 0.8307 0.8327 0.8321 0.8318 0.8166 0.8323 0.8337 0.8336 0.8334 0.8204 0.8335 0.8358 0.8262 0.8258 0.8252 0.8091 0.8262 0.8282 0.8278 0.8273 0.8132 0.8277 0.8172 0.8123 0.8095
"294" 0.7 10000 0.05 45 15 -1.65830002510103 0 1 3 0.0101860164054373 0.00753086419753086 0.0102509859198689 0.0101767569329984 0.0103035400976353 0 0.6298 0.4482 0.4441 0.4374 0.4652 0.4465 0.4559 0.452 0.4476 0.4703 0.4548 0.4504 0.4462 0.4402 0.467 0.449 0.4589 0.4546 0.4499 0.4723 0.4571 0.4998 0.4465 0.4425 0.4352 0.4636 0.4453 0.4546 0.4502 0.4458 0.469 0.453 0.3987 0.395 0.3925
"295" 0.725 10000 0.05 15 15 -1.89028348677826 0 1 3 0.0102731253885377 0.0114814814814815 0.0105059558377425 0.0102900690148652 0.0106473182112483 3e-04 0.5806 0.5243 0.5208 0.5167 0.5163 0.5206 0.5336 0.529 0.5245 0.5246 0.5288 0.5324 0.5278 0.5227 0.5226 0.5279 0.5406 0.537 0.5323 0.5316 0.5369 0.5728 0.5209 0.5177 0.5132 0.5126 0.5175 0.5288 0.5238 0.5208 0.5206 0.5239 0.4663 0.4563 0.4497
"296" 0.725 10000 0.05 15 30 -1.89028348677826 0 1 3 0.00551461082743171 0.00851851851851852 0.00561758905552515 0.005509853294411 0.00570230712209586 0 0.7345 0.8002 0.7994 0.7986 0.7823 0.7993 0.8028 0.8025 0.8021 0.7887 0.8023 0.8043 0.8038 0.8032 0.788 0.8037 0.8072 0.8068 0.8061 0.7933 0.8065 0.8133 0.7965 0.796 0.7952 0.7787 0.7953 0.7992 0.7987 0.7981 0.7844 0.7984 0.7776 0.7719 0.7673
"297" 0.725 10000 0.05 30 15 -1.89028348677826 0 1 3 0.00978727220972733 0.00851851851851852 0.00993717751018671 0.00982946997263273 0.0100122705346497 1e-04 0.6843 0.5396 0.5349 0.5295 0.5486 0.5364 0.5457 0.5427 0.5383 0.5553 0.5444 0.5424 0.5378 0.5329 0.5521 0.5405 0.5485 0.5454 0.542 0.5584 0.5469 0.5915 0.5365 0.5324 0.5275 0.5461 0.5347 0.5442 0.5406 0.5357 0.553 0.5427 0.4816 0.4764 0.4726
"298" 0.725 10000 0.05 30 30 -1.89028348677826 0 1 3 0.00508266017144511 0.00564814814814815 0.00513181815240528 0.00507802743617974 0.00517638056817558 0 0.8674 0.8316 0.8309 0.8302 0.8284 0.8309 0.8338 0.8337 0.833 0.8316 0.8336 0.8333 0.8329 0.8325 0.8309 0.8329 0.8363 0.836 0.8351 0.8339 0.8359 0.847 0.8297 0.8287 0.8283 0.8263 0.8287 0.8323 0.8318 0.8313 0.83 0.8318 0.8125 0.8105 0.8089
"299" 0.725 10000 0.05 15 45 -1.89028348677826 0 1 3 0.00392843930706305 0.00753086419753086 0.00399583765984359 0.00392408334277519 0.00405540035859068 0 0.816 0.913 0.9128 0.9127 0.8997 0.913 0.9141 0.9139 0.9138 0.9026 0.914 0.9154 0.9153 0.9152 0.9023 0.9152 0.9165 0.9164 0.9162 0.9062 0.9164 0.9177 0.9107 0.9106 0.9104 0.8979 0.9107 0.9121 0.9119 0.9115 0.9001 0.9119 0.9031 0.9001 0.8977
"300" 0.725 10000 0.05 45 15 -1.89028348677826 0 1 3 0.00962532115012388 0.00753086419753086 0.00969053330055404 0.00961873018509611 0.00974170394621557 0 0.7245 0.5488 0.5445 0.5371 0.5634 0.5473 0.5548 0.5515 0.5481 0.5691 0.5536 0.5502 0.5462 0.5404 0.5653 0.5494 0.5566 0.5537 0.5497 0.5716 0.5559 0.6013 0.5472 0.5421 0.5356 0.5616 0.5456 0.5536 0.5507 0.5465 0.5668 0.5529 0.4973 0.4933 0.4907
"301" 0.75 10000 0.05 15 15 -2.13292384567669 0 1 3 0.0095991813107979 0.0114814814814815 0.00981809044091711 0.00961042182917611 0.00995534118628258 8e-04 0.6812 0.6276 0.6234 0.6188 0.6173 0.6234 0.6347 0.6318 0.6275 0.6254 0.6315 0.6338 0.6301 0.6253 0.6246 0.63 0.6399 0.6369 0.6336 0.6335 0.6367 0.6703 0.6225 0.6189 0.6144 0.6125 0.6188 0.6311 0.6266 0.6221 0.6214 0.6267 0.5671 0.5563 0.5485
"302" 0.75 10000 0.05 15 30 -2.13292384567669 0 1 3 0.0051440620794509 0.00851851851851852 0.00524203079486712 0.0051384876287782 0.00532380078294985 0 0.8343 0.8833 0.8829 0.8823 0.8696 0.8827 0.8859 0.8856 0.8851 0.8741 0.8851 0.8871 0.8865 0.886 0.8735 0.8863 0.8899 0.8888 0.8883 0.8779 0.8886 0.8944 0.8807 0.8805 0.8795 0.8673 0.8796 0.8826 0.882 0.8814 0.8714 0.8818 0.8666 0.8615 0.8593
"303" 0.75 10000 0.05 30 15 -2.13292384567669 0 1 3 0.00915110921927444 0.00851851851851852 0.00929731077783859 0.00919378329501916 0.00937005439010183 1e-04 0.7716 0.6383 0.6346 0.628 0.6483 0.6366 0.6455 0.642 0.6376 0.6547 0.6441 0.6416 0.6374 0.6319 0.6514 0.64 0.6494 0.6455 0.6408 0.658 0.6472 0.6871 0.6362 0.6321 0.6256 0.6463 0.6345 0.6432 0.6402 0.6354 0.6526 0.6417 0.5812 0.5767 0.5741
"304" 0.75 10000 0.05 30 30 -2.13292384567669 0 1 3 0.0047477903216632 0.00564814814814815 0.004795455700298 0.00474378552399407 0.00483841032537723 0 0.9315 0.9112 0.9107 0.9106 0.9095 0.9107 0.9134 0.9128 0.9123 0.9115 0.9128 0.9129 0.9125 0.912 0.911 0.9125 0.9149 0.9147 0.9144 0.9131 0.9147 0.9212 0.9103 0.9098 0.9093 0.908 0.9098 0.9118 0.9113 0.9112 0.9104 0.9113 0.8988 0.8969 0.896
"305" 0.75 10000 0.05 15 45 -2.13292384567669 0 1 3 0.00365902233566858 0.00753086419753086 0.00372262070582367 0.00365370807617622 0.00377999486753775 0 0.9029 0.9626 0.9625 0.9624 0.9557 0.9624 0.9633 0.9633 0.9629 0.9578 0.9631 0.9637 0.9637 0.9637 0.9578 0.9637 0.964 0.9638 0.9637 0.9588 0.9638 0.9644 0.9617 0.9615 0.9611 0.9544 0.9614 0.9621 0.962 0.9619 0.9564 0.962 0.9581 0.956 0.9544
"306" 0.75 10000 0.05 45 15 -2.13292384567669 0 1 3 0.00900175185543328 0.00753086419753086 0.00906285347870237 0.00899382761584095 0.00911241952024893 0 0.8064 0.6505 0.6448 0.6383 0.6658 0.6485 0.6589 0.6553 0.6494 0.6708 0.6572 0.653 0.6475 0.6413 0.668 0.6513 0.6609 0.6572 0.6521 0.6732 0.6601 0.6999 0.6486 0.6428 0.6364 0.6644 0.6465 0.6573 0.6526 0.6473 0.6698 0.6559 0.5964 0.5934 0.5906
"307" 0.775 10000 0.05 15 15 -2.38883206201943 0 1 3 0.00885961551961496 0.0114814814814815 0.00906533305114638 0.00886707323759133 0.00919772541015089 0.0012 0.7676 0.7198 0.7162 0.711 0.7126 0.7162 0.7266 0.7233 0.7198 0.7184 0.7232 0.7256 0.7217 0.7181 0.7173 0.7216 0.732 0.7293 0.7254 0.7254 0.7291 0.7572 0.7159 0.712 0.7082 0.7066 0.7116 0.7226 0.7186 0.7157 0.7147 0.7187 0.6655 0.656 0.65
"308" 0.775 10000 0.05 15 30 -2.38883206201943 0 1 3 0.00473832201635902 0.00851851851851852 0.0048311963121085 0.00473227861582436 0.00490970606406238 0 0.9103 0.94 0.9396 0.9394 0.931 0.9395 0.9413 0.941 0.9406 0.934 0.9409 0.942 0.9416 0.9415 0.9336 0.9416 0.9428 0.9428 0.9426 0.9363 0.9428 0.9465 0.9382 0.9379 0.9376 0.93 0.9376 0.9395 0.9393 0.9392 0.9316 0.9393 0.9297 0.9279 0.9251
"309" 0.775 10000 0.05 30 15 -2.38883206201943 0 1 3 0.00845233753162111 0.00851851851851852 0.00858959254150703 0.00849081420908593 0.00865962160828722 6e-04 0.8473 0.7343 0.7307 0.7263 0.7431 0.7325 0.7414 0.7379 0.7337 0.7501 0.7394 0.7373 0.7335 0.7295 0.7466 0.735 0.7443 0.7409 0.7366 0.753 0.7425 0.7796 0.7324 0.7289 0.7245 0.7422 0.7308 0.7398 0.7363 0.7318 0.7474 0.7373 0.684 0.6791 0.6758
"310" 0.775 10000 0.05 30 30 -2.38883206201943 0 1 3 0.00438042589408631 0.00564814814814815 0.00442482226479353 0.0043755220761586 0.0044659740829904 0 0.9687 0.9567 0.9565 0.9561 0.9557 0.9565 0.9577 0.9575 0.9574 0.9568 0.9576 0.9575 0.9575 0.9569 0.9564 0.9573 0.9586 0.9583 0.9581 0.9575 0.9583 0.9619 0.9559 0.9556 0.9552 0.955 0.9556 0.9572 0.9568 0.9567 0.9564 0.9569 0.9506 0.9497 0.9489
"311" 0.775 10000 0.05 15 45 -2.38883206201943 0 1 3 0.0033645575152737 0.00753086419753086 0.00342626433933693 0.00336055542871395 0.00348115385726941 0 0.959 0.9856 0.9855 0.9854 0.983 0.9856 0.9857 0.9856 0.9856 0.9837 0.9856 0.9861 0.9861 0.986 0.9835 0.9861 0.9863 0.9863 0.9862 0.9846 0.9861 0.9865 0.985 0.985 0.985 0.9828 0.985 0.9853 0.9853 0.9853 0.9834 0.9853 0.9838 0.9831 0.9827
"312" 0.775 10000 0.05 45 15 -2.38883206201943 0 1 3 0.00831657820228982 0.00753086419753086 0.00837067273653644 0.00830480901002975 0.00841837848882027 0 0.8715 0.747 0.742 0.7379 0.7605 0.7447 0.7529 0.7505 0.7458 0.7659 0.752 0.7489 0.7438 0.7396 0.7625 0.7476 0.7546 0.7518 0.7484 0.7681 0.7533 0.7899 0.7452 0.7404 0.7364 0.7589 0.7432 0.7519 0.7488 0.7439 0.764 0.7509 0.6992 0.6964 0.6946
"313" 0.8 10000 0.05 15 15 -2.66144002526674 0 1 3 0.00805645872447687 0.0114814814814815 0.00825018045855379 0.00806323386243386 0.00837632688285322 0.0019 0.8458 0.8029 0.8009 0.7978 0.7966 0.8003 0.8095 0.8058 0.8028 0.8029 0.8058 0.808 0.8053 0.8016 0.802 0.8051 0.8139 0.8119 0.8076 0.8081 0.812 0.8394 0.8008 0.7973 0.7948 0.7946 0.7977 0.8065 0.8027 0.8007 0.7994 0.8026 0.7585 0.7503 0.7453
"314" 0.8 10000 0.05 15 30 -2.66144002526674 0 1 3 0.0042988224141645 0.00851851851851852 0.00438400515477711 0.00429069925682661 0.00445844557569516 0 0.957 0.9724 0.9723 0.9723 0.9681 0.9724 0.973 0.9729 0.9728 0.9697 0.9728 0.973 0.973 0.973 0.9695 0.973 0.9735 0.9733 0.9733 0.9704 0.9733 0.9748 0.9715 0.971 0.9709 0.9674 0.971 0.9721 0.972 0.9719 0.9686 0.9721 0.9672 0.966 0.9656
"315" 0.8 10000 0.05 30 15 -2.66144002526674 0 1 3 0.00769264396032974 0.00851851851851852 0.00782804651949158 0.00773484944596485 0.00789473138950313 8e-04 0.9038 0.8202 0.8166 0.8118 0.827 0.8187 0.8247 0.8225 0.8197 0.8311 0.8236 0.8221 0.8196 0.8144 0.8285 0.8205 0.8262 0.8245 0.8219 0.8332 0.8252 0.8519 0.8183 0.8146 0.8103 0.8257 0.8169 0.8232 0.8217 0.818 0.8297 0.8226 0.7768 0.773 0.7711
"316" 0.8 10000 0.05 30 30 -2.66144002526674 0 1 3 0.0039816185061279 0.00564814814814815 0.00402295007237122 0.00397643791107001 0.00406194315857339 0 0.9864 0.9803 0.9801 0.9799 0.9799 0.9801 0.9807 0.9806 0.9806 0.9804 0.9806 0.9806 0.9805 0.9803 0.9803 0.9805 0.9814 0.981 0.981 0.9808 0.981 0.9835 0.98 0.9799 0.9799 0.9796 0.9799 0.9805 0.9804 0.9803 0.9801 0.9804 0.9773 0.9771 0.9766
"317" 0.8 10000 0.05 15 45 -2.66144002526674 0 1 3 0.00304627697739373 0.00753086419753086 0.00310342340085155 0.00304142532342829 0.00315540472276544 0 0.9851 0.9962 0.9962 0.9961 0.9948 0.9962 0.9962 0.9962 0.9962 0.9953 0.9962 0.9963 0.9963 0.9963 0.9952 0.9963 0.9963 0.9963 0.9963 0.9955 0.9963 0.9963 0.9958 0.9957 0.9957 0.9945 0.9958 0.996 0.9959 0.9959 0.9948 0.996 0.9952 0.9948 0.9945
"318" 0.8 10000 0.05 45 15 -2.66144002526674 0 1 3 0.0075713723722807 0.00753086419753086 0.00762148020451428 0.0075593846193861 0.00766685643628974 3e-04 0.923 0.8265 0.8229 0.8201 0.8366 0.8256 0.8304 0.8289 0.826 0.8405 0.83 0.8276 0.8247 0.8212 0.8379 0.8268 0.8317 0.8298 0.8273 0.8426 0.831 0.8611 0.8252 0.822 0.8192 0.8354 0.8238 0.8297 0.8283 0.8248 0.8395 0.8292 0.7887 0.7863 0.7847
"319" 0.825 10000 0.05 15 15 -2.95543083659864 0 1 3 0.00719223417183257 0.0114814814814815 0.00736027005291005 0.00718602656588561 0.00747928221673525 0.0031 0.9065 0.8781 0.8766 0.8737 0.8752 0.8761 0.8822 0.8802 0.8781 0.8782 0.8802 0.882 0.8796 0.8766 0.8772 0.8794 0.8846 0.8832 0.882 0.8818 0.8832 0.8998 0.8765 0.8743 0.8723 0.8724 0.8741 0.8799 0.878 0.8763 0.8765 0.878 0.8422 0.8371 0.8328
"320" 0.825 10000 0.05 15 30 -2.95543083659864 0 1 3 0.00382732689485988 0.00851851851851852 0.00390525972632731 0.00381854265280058 0.00397481944216181 0 0.9833 0.9906 0.9906 0.9906 0.9883 0.9906 0.9909 0.9908 0.9907 0.9898 0.9908 0.9909 0.9909 0.9909 0.9894 0.9909 0.9911 0.991 0.991 0.9903 0.991 0.9917 0.9905 0.9905 0.9904 0.9881 0.9904 0.9906 0.9906 0.9906 0.9886 0.9906 0.9875 0.9869 0.9862
"321" 0.825 10000 0.05 30 15 -2.95543083659864 0 1 3 0.00687413986902582 0.00851851851851852 0.00700252576293864 0.00691576415982485 0.0070652344645354 0.0017 0.9493 0.8862 0.8844 0.8807 0.892 0.8852 0.8901 0.8878 0.8858 0.8953 0.8892 0.8877 0.8858 0.8826 0.8932 0.8867 0.8916 0.8894 0.8872 0.8969 0.8904 0.9113 0.8851 0.8831 0.8794 0.8913 0.8842 0.8892 0.887 0.8848 0.8942 0.8882 0.8549 0.8515 0.8498
"322" 0.825 10000 0.05 30 30 -2.95543083659864 0 1 3 0.00355267483898472 0.00564814814814815 0.00358871998297148 0.00354539940224013 0.00362521319231824 0 0.9962 0.9943 0.9943 0.9943 0.9941 0.9943 0.9947 0.9947 0.9944 0.9943 0.9947 0.9945 0.9943 0.9943 0.9942 0.9943 0.9947 0.9947 0.9947 0.9947 0.9947 0.9951 0.9942 0.9941 0.9941 0.994 0.9941 0.9944 0.9944 0.9944 0.9942 0.9944 0.9926 0.9923 0.992
"323" 0.825 10000 0.05 15 45 -2.95543083659864 0 1 3 0.00270569113586901 0.00753086419753086 0.00275753627135553 0.0026997673126325 0.00280617055624743 0 0.9961 0.9994 0.9994 0.9994 0.9993 0.9994 0.9995 0.9995 0.9995 0.9994 0.9995 0.9995 0.9995 0.9995 0.9994 0.9995 0.9995 0.9995 0.9995 0.9994 0.9995 0.9995 0.9994 0.9994 0.9994 0.9993 0.9994 0.9994 0.9994 0.9994 0.9993 0.9994 0.9994 0.9993 0.9993
"324" 0.825 10000 0.05 45 15 -2.95543083659864 0 1 3 0.00676810843475693 0.00753086419753086 0.00681279292537367 0.00675500894375857 0.00685543094087415 0.001 0.9606 0.8891 0.8859 0.8843 0.8982 0.8883 0.8935 0.8915 0.8888 0.9021 0.893 0.8907 0.8875 0.885 0.9002 0.8896 0.8946 0.892 0.8903 0.9032 0.8937 0.9156 0.8888 0.8856 0.8836 0.8977 0.8876 0.8928 0.8907 0.8879 0.9011 0.8919 0.8593 0.8579 0.8565
"325" 0.85 10000 0.05 15 15 -3.27749015385056 0 1 3 0.0062701296358321 0.0114814814814815 0.00641518984126984 0.00625531517258755 0.00652583046145405 0.0059 0.9523 0.9305 0.9287 0.9267 0.9272 0.9287 0.9334 0.9317 0.9305 0.9309 0.9317 0.9327 0.9315 0.929 0.93 0.9314 0.9353 0.9339 0.9327 0.9328 0.9339 0.948 0.929 0.9272 0.9256 0.9254 0.9273 0.9318 0.9302 0.9287 0.9287 0.9303 0.9032 0.9003 0.8983
"326" 0.85 10000 0.05 15 30 -3.27749015385056 0 1 3 0.00332604023055928 0.00851851851851852 0.00339707526363802 0.00331749980173934 0.00346132046483542 1e-04 0.9956 0.9981 0.9981 0.9981 0.9977 0.9981 0.9982 0.9982 0.9982 0.9977 0.9982 0.9982 0.9982 0.9982 0.9977 0.9982 0.9984 0.9984 0.9982 0.9979 0.9983 0.9985 0.9979 0.9979 0.9979 0.9977 0.9979 0.9981 0.9979 0.9979 0.9977 0.9981 0.9974 0.9973 0.997
"327" 0.85 10000 0.05 30 15 -3.27749015385056 0 1 3 0.00599951599589717 0.00851851851851852 0.00611986126375965 0.00604027395487441 0.00617805173612277 0.0031 0.9771 0.9391 0.9372 0.9349 0.9432 0.9381 0.9422 0.9411 0.9388 0.9458 0.9415 0.9408 0.9382 0.9358 0.9447 0.9398 0.9439 0.9419 0.9407 0.9461 0.943 0.9539 0.9384 0.9361 0.9337 0.9428 0.9377 0.9419 0.9402 0.9383 0.9455 0.9412 0.9149 0.9127 0.9121
"328" 0.85 10000 0.05 30 30 -3.27749015385056 0 1 3 0.00309524570427019 0.00564814814814815 0.00312756748403576 0.00308782893953406 0.00316122587119342 0 0.999 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9982 0.9981 0.9981 0.9981 0.9981 0.9982 0.9982 0.9982 0.9981 0.9982 0.9986 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9981 0.9978 0.9978 0.9977
"329" 0.85 10000 0.05 15 45 -3.27749015385056 0 1 3 0.00234467709546834 0.00753086419753086 0.00239238939233606 0.00233935510448399 0.00243724381000204 0 0.9994 1 1 1 0.9999 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 1 1 1 1 0.9999 1 1 0.9999 0.9999
"330" 0.85 10000 0.05 45 15 -3.27749015385056 0 1 3 0.00590931144925218 0.00753086419753086 0.00595152238861276 0.00589856912618246 0.00599102590953681 0.0019 0.9838 0.943 0.9413 0.9388 0.9474 0.9422 0.9451 0.9442 0.9426 0.9493 0.9446 0.9436 0.942 0.9396 0.948 0.9433 0.9455 0.9446 0.9434 0.95 0.9453 0.9577 0.9422 0.9406 0.9383 0.9471 0.9418 0.9446 0.9438 0.9419 0.9489 0.9445 0.92 0.9181 0.9167
"331" 0.875 10000 0.05 15 15 -3.63772416150942 0 1 3 0.00529427841893573 0.0114814814814815 0.00542980204585538 0.00528685982363316 0.00552989513744856 0.0149 0.9806 0.9684 0.9671 0.966 0.9669 0.9669 0.9701 0.9691 0.9684 0.9687 0.9689 0.9693 0.9686 0.9673 0.9681 0.9685 0.9708 0.9704 0.9693 0.9697 0.9703 0.9779 0.9676 0.9663 0.9654 0.9656 0.9662 0.9694 0.9683 0.9676 0.9679 0.9683 0.951 0.9496 0.9483
"332" 0.875 10000 0.05 15 30 -3.63772416150942 0 1 3 0.00279778524132174 0.00851851851851852 0.00286162178434592 0.00279039853554704 0.002919518373522 7e-04 0.9992 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9996 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9995 0.9994
"333" 0.875 10000 0.05 30 15 -3.63772416150942 0 1 3 0.00507229709252002 0.00851851851851852 0.00518179945022198 0.00511047063674512 0.00523459936255482 0.008 0.9907 0.9716 0.971 0.97 0.9744 0.9713 0.9734 0.9725 0.9715 0.9748 0.9726 0.9724 0.9713 0.9707 0.9744 0.9719 0.9739 0.9729 0.9722 0.9754 0.9736 0.9812 0.9714 0.9706 0.9697 0.9737 0.9711 0.9726 0.9722 0.9713 0.9746 0.9723 0.9583 0.9567 0.9562
"334" 0.875 10000 0.05 30 30 -3.63772416150942 0 1 3 0.00261147156218695 0.00564814814814815 0.00263694330353342 0.00260132752014797 0.00266729409080933 2e-04 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9997 0.9996 0.9996
"335" 0.875 10000 0.05 15 45 -3.63772416150942 0 1 3 0.00196562084878374 0.00753086419753086 0.00200789690912654 0.00196034804838509 0.00204831498513781 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"336" 0.875 10000 0.05 45 15 -3.63772416150942 0 1 3 0.00499830331704812 0.00753086419753086 0.00503388590383553 0.0049864495793918 0.00506970803317782 0.0047 0.9936 0.9745 0.9739 0.972 0.9779 0.9743 0.976 0.9753 0.9743 0.9791 0.9759 0.9747 0.9742 0.9726 0.9781 0.9745 0.9762 0.9756 0.9746 0.9794 0.9761 0.9831 0.9743 0.9737 0.9716 0.9776 0.9742 0.9759 0.9752 0.9743 0.979 0.9755 0.961 0.9604 0.9598
"337" 0.9 10000 0.05 15 15 -4.05262188607546 0 1 3 0.00427024594228436 0.0114814814814815 0.00437132388007055 0.00424730055933484 0.00445931637640604 0.0314 0.9934 0.9892 0.9884 0.9882 0.9888 0.9884 0.9901 0.9896 0.9891 0.9896 0.9896 0.9897 0.9892 0.9884 0.9891 0.9892 0.9907 0.9903 0.9897 0.9901 0.9903 0.993 0.9889 0.9884 0.9881 0.9886 0.9883 0.9897 0.9892 0.9888 0.9891 0.9892 0.9821 0.9815 0.9809
"338" 0.9 10000 0.05 15 30 -4.05262188607546 0 1 3 0.00224630433259436 0.00851851851851852 0.00230028156419145 0.00223859750167244 0.00235081073382932 0.0024 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9999 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998
"339" 0.9 10000 0.05 30 15 -4.05262188607546 0 1 3 0.00409728765019946 0.00851851851851852 0.00418396504287539 0.00412190122483732 0.00423057203633292 0.0184 0.9973 0.9909 0.9905 0.99 0.9918 0.9908 0.9913 0.9913 0.9909 0.9923 0.9913 0.9913 0.9907 0.9901 0.9921 0.9911 0.9917 0.9913 0.9913 0.9926 0.9916 0.9943 0.9909 0.9903 0.9899 0.9916 0.9908 0.9913 0.991 0.9908 0.9922 0.9912 0.9852 0.9846 0.9842
"340" 0.9 10000 0.05 30 30 -4.05262188607546 0 1 3 0.00210423450582581 0.00564814814814815 0.00212590259684972 0.00209509716592534 0.0021523254600823 8e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"341" 0.9 10000 0.05 15 45 -4.05262188607546 0 1 3 0.00157165712936436 0.00753086419753086 0.00160419545009175 0.00156300422924127 0.00163940966726775 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"342" 0.9 10000 0.05 45 15 -4.05262188607546 0 1 3 0.00403963488617116 0.00753086419753086 0.00407456499812944 0.00403349506422247 0.0041059819862641 0.0122 0.9981 0.9911 0.9908 0.9907 0.9918 0.991 0.9914 0.9914 0.991 0.9921 0.9914 0.9912 0.991 0.9907 0.9919 0.9911 0.9914 0.9914 0.9912 0.9921 0.9914 0.9936 0.991 0.9908 0.9907 0.9916 0.991 0.9914 0.9913 0.991 0.992 0.9914 0.9863 0.9859 0.9852
"343" 0.925 10000 0.05 15 15 -4.5521982122912 0 1 3 0.00320597226636634 0.0114814814814815 0.00327982391534392 0.0031782854925674 0.00335234519615912 0.0688 0.9984 0.9975 0.9975 0.9975 0.9975 0.9975 0.9978 0.9976 0.9975 0.9976 0.9976 0.9976 0.9976 0.9976 0.9975 0.9976 0.9979 0.9978 0.9976 0.9977 0.9978 0.9983 0.9975 0.9975 0.9975 0.9975 0.9975 0.9976 0.9975 0.9975 0.9975 0.9975 0.995 0.9945 0.9943
"344" 0.925 10000 0.05 15 30 -4.5521982122912 0 1 3 0.00167683430014836 0.00851851851851852 0.00171841971173144 0.00166790008879158 0.0017601415093542 0.008 0.9999 1 1 1 0.9999 1 1 1 1 0.9999 1 1 1 1 0.9999 1 1 1 1 1 1 1 1 1 1 0.9999 1 1 1 1 0.9999 1 0.9999 0.9999 0.9999
"345" 0.925 10000 0.05 30 15 -4.5521982122912 0 1 3 0.00308144453748571 0.00851851851851852 0.00313786854710211 0.00308675237365444 0.00317680572152419 0.0422 0.9994 0.9971 0.9969 0.9969 0.9976 0.997 0.9976 0.9972 0.9971 0.9978 0.9974 0.9972 0.9971 0.9969 0.9976 0.9971 0.9976 0.9976 0.9972 0.9978 0.9976 0.9983 0.997 0.9969 0.9969 0.9976 0.9969 0.9974 0.9972 0.997 0.9978 0.9973 0.9957 0.9956 0.9956
"346" 0.925 10000 0.05 30 30 -4.5521982122912 0 1 3 0.00157764635222544 0.00564814814814815 0.00159320408258834 0.00156795312473393 0.00161502565020576 0.0031 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"347" 0.925 10000 0.05 15 45 -4.5521982122912 0 1 3 0.00116712164474234 0.00753086419753086 0.00119176269360269 0.00115800266224859 0.00122080408224541 0.001 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"348" 0.925 10000 0.05 45 15 -4.5521982122912 0 1 3 0.00303993529452549 0.00753086419753086 0.00306417903479237 0.00303047750236047 0.00309032712238803 0.0311 0.9998 0.9978 0.9978 0.9977 0.998 0.9978 0.9979 0.9978 0.9978 0.998 0.9978 0.9978 0.9978 0.9977 0.998 0.9978 0.9979 0.9978 0.9978 0.9981 0.9979 0.9985 0.9978 0.9978 0.9977 0.998 0.9978 0.9979 0.9978 0.9978 0.998 0.9978 0.9959 0.9957 0.9957
"349" 0.95 10000 0.05 15 15 -5.20148387967683 0 1 3 0.0021139010209122 0.0114814814814815 0.00216070772486772 0.00208535701688083 0.00221377199231824 0.1511 0.9998 0.9996 0.9996 0.9995 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9998 0.9996 0.9995 0.9995 0.9995 0.9995 0.9996 0.9996 0.9996 0.9996 0.9996 0.9991 0.9991 0.9991
"350" 0.95 10000 0.05 15 30 -5.20148387967683 0 1 3 0.00109737681642896 0.00851851851851852 0.00112753157696284 0.0010901199683756 0.0011586228478069 0.0318 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"351" 0.95 10000 0.05 30 15 -5.20148387967683 0 1 3 0.00203587594187668 0.00851851851851852 0.00206562481299033 0.00202760686006203 0.0020948325932413 0.102 1 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9997 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9998 0.9996 0.9998 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9997 0.9996 0.9993 0.9992 0.9991
"352" 0.95 10000 0.05 30 30 -5.20148387967683 0 1 3 0.00103815112392478 0.00564814814814815 0.00104841378884632 0.00102970529851294 0.00106471156831276 0.0157 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"353" 0.95 10000 0.05 15 45 -5.20148387967683 0 1 3 0.000758535414934569 0.00753086419753086 0.000775142063313915 0.00075014050986051 0.000796796349664256 0.0062 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"354" 0.95 10000 0.05 45 15 -5.20148387967683 0 1 3 0.00200986758219818 0.00753086419753086 0.00202196215987031 0.00199698882653697 0.00204156669492178 0.0869 1 0.9997 0.9997 0.9997 1 0.9997 0.9997 0.9997 0.9997 1 0.9997 0.9997 0.9997 0.9997 1 0.9997 0.9997 0.9997 0.9997 1 0.9997 1 0.9997 0.9997 0.9997 1 0.9997 0.9997 0.9997 0.9997 1 0.9997 0.9992 0.9992 0.9992
"355" 0.975 10000 0.05 15 15 -6.19795032340153 0 1 3 0.00101738973306344 0.0114814814814815 0.00103907611992945 0.000996092396069539 0.00106497351989026 0.3523 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999
"356" 0.975 10000 0.05 15 30 -6.19795032340153 0 1 3 0.000522422732165874 0.00851851851851852 0.000538962709967767 0.000517407473088852 0.000556502605180185 0.1441 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"357" 0.975 10000 0.05 30 15 -6.19795032340153 0 1 3 0.000981961500752975 0.00851851851851852 0.000991046650854467 0.000969379779845527 0.00100703617242596 0.2753 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"358" 0.975 10000 0.05 30 30 -6.19795032340153 0 1 3 0.000497844683193567 0.00564814814814815 0.00050342791400596 0.00049264753747009 0.000512830361728395 0.0907 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"359" 0.975 10000 0.05 15 45 -6.19795032340153 0 1 3 0.000357433731866689 0.00753086419753086 0.000366421758323981 0.0003520821819607 0.000378837116751419 0.0584 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"360" 0.975 10000 0.05 45 15 -6.19795032340153 0 1 3 0.000970152089982824 0.00753086419753086 0.000969983655959952 0.000955511814440703 0.000981223186833915 0.242 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"361" 0.5 10000 0.05 15 15 1.31474497426704e-14 0 1 4 0.0138359641287539 0.0114814814814815 0.0140478651146384 0.0138453457092467 0.0141618470628258 0 0.0728 0.0517 0.0498 0.0485 0.0487 0.0498 0.0538 0.0522 0.0517 0.0514 0.0523 0.0531 0.0524 0.0506 0.0509 0.0522 0.0555 0.0548 0.0531 0.0535 0.0547 0.0647 0.0497 0.0486 0.0474 0.0474 0.0484 0.0526 0.0512 0.0497 0.0504 0.0514 0.0344 0.0329 0.032
"362" 0.5 10000 0.05 15 30 1.31474497426704e-14 0 1 4 0.00723023083136152 0.00851851851851852 0.00732816684060086 0.00722714249711123 0.00740302843308128 0 0.0333 0.0518 0.0515 0.0512 0.0455 0.0513 0.0533 0.0528 0.0525 0.0475 0.0525 0.0535 0.0534 0.0527 0.0471 0.0526 0.0549 0.0547 0.0542 0.0491 0.0542 0.0596 0.0508 0.0506 0.0502 0.0448 0.0502 0.0518 0.0517 0.0512 0.0465 0.0514 0.0436 0.0421 0.0406
"363" 0.5 10000 0.05 30 15 1.31474497426704e-14 0 1 4 0.0134226188425581 0.00851851851851852 0.0135414457678039 0.0134404915575017 0.0136024367980593 0 0.1171 0.0534 0.0519 0.0508 0.0565 0.0525 0.0553 0.0544 0.0532 0.0584 0.0547 0.0539 0.0527 0.0514 0.0575 0.0535 0.0566 0.0552 0.0539 0.0596 0.0559 0.0701 0.0528 0.0514 0.0505 0.0559 0.0522 0.0548 0.0539 0.0524 0.0576 0.0543 0.0397 0.0386 0.038
"364" 0.5 10000 0.05 30 30 1.31474497426704e-14 0 1 4 0.00686743380477136 0.00564814814814815 0.00691863495955726 0.00686816562352285 0.00695810837805213 0 0.0768 0.0544 0.0539 0.0537 0.0534 0.0539 0.056 0.0558 0.0554 0.0553 0.0558 0.0553 0.055 0.0546 0.0543 0.055 0.057 0.0568 0.0564 0.056 0.0568 0.063 0.0538 0.0536 0.0532 0.0527 0.0536 0.0554 0.0552 0.0544 0.0543 0.0552 0.0461 0.0451 0.0444
"365" 0.5 10000 0.05 15 45 1.31474497426704e-14 0 1 4 0.00502831973223073 0.00753086419753086 0.005094056072542 0.00502680432829174 0.00514788276644662 0 0.0176 0.0541 0.0539 0.0538 0.0454 0.0537 0.0552 0.0551 0.0548 0.0473 0.055 0.0557 0.0556 0.0556 0.0468 0.0556 0.0563 0.0562 0.0562 0.0485 0.0562 0.0585 0.0525 0.0523 0.052 0.0444 0.0522 0.0539 0.0538 0.0535 0.046 0.0535 0.0468 0.0455 0.0444
"366" 0.5 10000 0.05 45 15 1.31474497426704e-14 0 1 4 0.0132848370804929 0.00753086419753086 0.0133408825539344 0.0132734041330412 0.0133826985905511 0 0.1425 0.0548 0.0532 0.0516 0.0591 0.0541 0.0571 0.0557 0.0545 0.0609 0.0568 0.055 0.0538 0.0521 0.0596 0.0548 0.0574 0.0564 0.0549 0.0618 0.0573 0.0714 0.0542 0.0524 0.0512 0.0587 0.0538 0.0567 0.0552 0.0539 0.0604 0.0564 0.0407 0.0398 0.0392
"367" 0.525 10000 0.05 15 15 -0.258546681051576 0 1 4 0.013798846690077 0.0114814814814815 0.0140135046208113 0.0138114268379945 0.0141272545799726 0 0.0789 0.0527 0.0519 0.0511 0.0511 0.0519 0.0551 0.0538 0.0527 0.0532 0.0538 0.0544 0.0534 0.0521 0.0526 0.0533 0.0573 0.0561 0.0544 0.0544 0.0561 0.0696 0.0522 0.0512 0.0502 0.0503 0.051 0.054 0.0527 0.0521 0.0525 0.0528 0.0384 0.0361 0.035
"368" 0.525 10000 0.05 15 30 -0.258546681051576 0 1 4 0.00721048138927843 0.00851851851851852 0.00730978537493158 0.00720909555190659 0.00738438600331651 0 0.0415 0.0631 0.063 0.0627 0.0558 0.0627 0.0646 0.0644 0.0637 0.0582 0.0638 0.0646 0.0644 0.0641 0.0577 0.0641 0.066 0.0658 0.0655 0.0608 0.0655 0.0701 0.0622 0.0617 0.0616 0.0548 0.0615 0.0635 0.0633 0.0629 0.0569 0.0629 0.0535 0.0516 0.0496
"369" 0.525 10000 0.05 30 15 -0.258546681051576 0 1 4 0.0133868545990541 0.00851851851851852 0.0135089209462993 0.0134082154448702 0.0135697598632637 0 0.1261 0.0581 0.0571 0.0562 0.0615 0.0573 0.0602 0.0594 0.0578 0.0633 0.0597 0.0589 0.0574 0.0566 0.0626 0.0583 0.0616 0.06 0.0587 0.0642 0.0606 0.0754 0.0575 0.0566 0.0554 0.061 0.0572 0.0598 0.0586 0.0574 0.0629 0.0592 0.0432 0.0422 0.0413
"370" 0.525 10000 0.05 30 30 -0.258546681051576 0 1 4 0.006848956321647 0.00564814814814815 0.0069015733844189 0.00685124306249174 0.00694093585925926 0 0.0893 0.0632 0.0632 0.0627 0.0623 0.0632 0.0646 0.0645 0.0641 0.0638 0.0644 0.064 0.0639 0.0639 0.0631 0.0639 0.0656 0.0653 0.0651 0.0647 0.0653 0.0711 0.0626 0.0623 0.0621 0.0618 0.0623 0.064 0.0639 0.0633 0.0633 0.0638 0.055 0.0537 0.053
"371" 0.525 10000 0.05 15 45 -0.258546681051576 0 1 4 0.00501435962234559 0.00753086419753086 0.0050800612131901 0.00501297332478221 0.00513375910659169 0 0.0247 0.0672 0.0672 0.0671 0.0599 0.067 0.0681 0.068 0.0679 0.0621 0.0679 0.0694 0.0692 0.069 0.0616 0.0694 0.0704 0.0703 0.0702 0.0637 0.0701 0.0717 0.0663 0.0661 0.0659 0.0586 0.0658 0.0668 0.0668 0.0666 0.061 0.0666 0.062 0.06 0.0589
"372" 0.525 10000 0.05 45 15 -0.258546681051576 0 1 4 0.0132495239020464 0.00753086419753086 0.0133118472641762 0.0132445894650206 0.0133535049782734 0 0.1521 0.0603 0.0587 0.057 0.0654 0.0598 0.0624 0.0614 0.06 0.0675 0.0622 0.0607 0.0597 0.0577 0.0663 0.0604 0.0629 0.062 0.0606 0.0675 0.0626 0.0784 0.0598 0.0584 0.0561 0.0646 0.0592 0.0619 0.061 0.0596 0.0669 0.0618 0.0446 0.0441 0.044
"373" 0.55 10000 0.05 15 15 -0.518115006144351 0 1 4 0.0136875357134507 0.0114814814814815 0.0138991548500882 0.0136980188460569 0.0140125926364883 0 0.0981 0.0702 0.0689 0.0675 0.0683 0.0689 0.0731 0.072 0.07 0.0708 0.0719 0.0724 0.0709 0.0694 0.0701 0.0708 0.0748 0.0737 0.0724 0.073 0.0737 0.0891 0.0692 0.0679 0.0666 0.0671 0.0678 0.0719 0.0702 0.0692 0.0695 0.0701 0.0507 0.0476 0.0457
"374" 0.55 10000 0.05 15 30 -0.518115006144351 0 1 4 0.00715126216371549 0.00851851851851852 0.00724945317764398 0.00714929015386487 0.00732371258759215 0 0.0651 0.0931 0.0925 0.0922 0.0849 0.0922 0.0949 0.0945 0.0943 0.0874 0.0944 0.0954 0.0949 0.0948 0.0866 0.0948 0.0977 0.0973 0.0967 0.0893 0.0967 0.1026 0.0915 0.0911 0.0909 0.0828 0.0907 0.0933 0.0929 0.0928 0.0857 0.0927 0.0814 0.0781 0.0765
"375" 0.55 10000 0.05 30 15 -0.518115006144351 0 1 4 0.0132795962533695 0.00851851851851852 0.0134000089083501 0.0132997791668187 0.0134606606109131 0 0.1519 0.0725 0.0716 0.0698 0.0775 0.072 0.0756 0.0742 0.0723 0.08 0.0751 0.0735 0.0725 0.0706 0.0787 0.073 0.0772 0.0753 0.0733 0.0814 0.0761 0.0957 0.0721 0.0708 0.0694 0.0764 0.0715 0.0749 0.073 0.072 0.0794 0.0742 0.0563 0.0552 0.0549
"376" 0.55 10000 0.05 30 30 -0.518115006144351 0 1 4 0.00679354528017984 0.00564814814814815 0.00684730485312899 0.00679727296208218 0.00688644875925926 0 0.1312 0.0924 0.092 0.0918 0.0913 0.092 0.0944 0.0941 0.0938 0.0933 0.0941 0.0939 0.0934 0.0925 0.0922 0.0933 0.0961 0.0958 0.095 0.0947 0.0956 0.1039 0.0916 0.0914 0.0909 0.0902 0.0914 0.0937 0.0932 0.0924 0.0923 0.0931 0.0821 0.081 0.0799
"377" 0.55 10000 0.05 15 45 -0.518115006144351 0 1 4 0.00497250431380375 0.00753086419753086 0.00503841584379955 0.00497167180945255 0.00509186163537577 0 0.0456 0.1092 0.1091 0.1089 0.0958 0.1089 0.111 0.1109 0.1107 0.0989 0.1109 0.112 0.1118 0.1117 0.0979 0.1118 0.1133 0.1133 0.1132 0.1024 0.1132 0.1156 0.1075 0.1075 0.1071 0.0941 0.1072 0.1091 0.1089 0.1085 0.0967 0.1086 0.0985 0.0962 0.0946
"378" 0.55 10000 0.05 45 15 -0.518115006144351 0 1 4 0.0131436164333425 0.00753086419753086 0.0132092326381986 0.0131423992809934 0.0132506550313841 0 0.1782 0.0754 0.0738 0.0722 0.0832 0.0747 0.0787 0.077 0.0749 0.0852 0.0784 0.0759 0.0745 0.0726 0.084 0.0752 0.0794 0.0779 0.0756 0.0859 0.0789 0.0985 0.0747 0.0735 0.0714 0.0826 0.0744 0.0784 0.0761 0.0745 0.0847 0.0778 0.0586 0.0578 0.0573
"379" 0.575 10000 0.05 15 15 -0.779755247419105 0 1 4 0.0135021584578253 0.0114814814814815 0.0137180551675485 0.0135188120131015 0.0138306489591221 0 0.1321 0.0965 0.0951 0.0933 0.094 0.0951 0.1001 0.0985 0.0964 0.0964 0.0985 0.099 0.0974 0.0957 0.0962 0.0974 0.1019 0.1006 0.099 0.0993 0.1003 0.1212 0.0953 0.094 0.0917 0.092 0.0938 0.0984 0.0964 0.0951 0.0949 0.0964 0.0713 0.0684 0.0665
"380" 0.575 10000 0.05 15 30 -0.779755247419105 0 1 4 0.0070526628396485 0.00851851851851852 0.007150550493219 0.00705139135680837 0.00722412395741788 0 0.1039 0.1433 0.1428 0.1423 0.1297 0.1423 0.1457 0.1451 0.1448 0.1337 0.1448 0.1463 0.1455 0.1449 0.1327 0.1449 0.1487 0.1482 0.1479 0.1373 0.1479 0.1556 0.1408 0.1405 0.1399 0.1268 0.1399 0.1438 0.1433 0.1424 0.1313 0.1425 0.1253 0.123 0.1207
"381" 0.575 10000 0.05 30 15 -0.779755247419105 0 1 4 0.0131009495539165 0.00851851851851852 0.013227216841209 0.0131279248409658 0.0132874064751147 0 0.1902 0.1022 0.1001 0.0979 0.1062 0.1011 0.1051 0.1037 0.1018 0.1083 0.1045 0.1036 0.1015 0.0988 0.1077 0.103 0.1058 0.1048 0.1035 0.1096 0.1055 0.1242 0.1011 0.0992 0.0965 0.1052 0.1001 0.1042 0.1029 0.1007 0.1079 0.1034 0.0781 0.0762 0.0751
"382" 0.575 10000 0.05 30 30 -0.779755247419105 0 1 4 0.00670126658232619 0.00564814814814815 0.0067549755896126 0.0067053706943527 0.00679382307997257 0 0.1906 0.1454 0.1449 0.1446 0.1435 0.1449 0.1484 0.1477 0.1472 0.1467 0.1477 0.1473 0.1467 0.1462 0.1454 0.1467 0.1499 0.1493 0.1488 0.1485 0.1493 0.1598 0.1441 0.1436 0.143 0.142 0.1435 0.1468 0.1463 0.146 0.1448 0.1462 0.1301 0.1278 0.1266
"383" 0.575 10000 0.05 15 45 -0.779755247419105 0 1 4 0.00490283096692291 0.00753086419753086 0.00496838451677266 0.00490218653982506 0.00502143573052519 0 0.0853 0.1835 0.1835 0.1832 0.1675 0.1831 0.1859 0.1856 0.1853 0.1719 0.1857 0.1881 0.1879 0.1872 0.1709 0.1874 0.1895 0.1894 0.1894 0.1752 0.1894 0.1938 0.1814 0.1811 0.1806 0.165 0.1804 0.1833 0.1827 0.1826 0.1691 0.1826 0.1716 0.1683 0.1655
"384" 0.575 10000 0.05 45 15 -0.779755247419105 0 1 4 0.0129672132526136 0.00753086419753086 0.0130377263242656 0.0129715249012168 0.013078826102449 0 0.2221 0.1026 0.1004 0.0983 0.1119 0.1018 0.1073 0.1053 0.1023 0.1145 0.1063 0.1039 0.1012 0.099 0.1126 0.103 0.1088 0.106 0.1036 0.1155 0.1075 0.1291 0.102 0.0995 0.0979 0.1114 0.1011 0.1065 0.1048 0.1015 0.1138 0.1058 0.0816 0.0806 0.0797
"385" 0.6 10000 0.05 15 15 -1.04457686891655 0 1 4 0.0132429295079087 0.0114814814814815 0.0134587868783069 0.01326204287226 0.0135703559374486 0 0.1799 0.1338 0.1309 0.1286 0.1297 0.1308 0.1392 0.1366 0.1338 0.1339 0.1366 0.1379 0.1362 0.1319 0.133 0.136 0.1438 0.1412 0.1379 0.1379 0.141 0.1652 0.1316 0.1293 0.1277 0.1282 0.1291 0.1365 0.1338 0.1313 0.1323 0.1339 0.1041 0.1004 0.0979
"386" 0.6 10000 0.05 15 30 -1.04457686891655 0 1 4 0.00691483439815259 0.00851851851851852 0.00701220823693973 0.00691427392325001 0.0070849840660977 0 0.1681 0.2195 0.2191 0.2187 0.2026 0.2184 0.2238 0.2227 0.2215 0.2085 0.2216 0.2244 0.2237 0.2228 0.2065 0.2229 0.2276 0.2274 0.2269 0.2126 0.2269 0.2357 0.2171 0.2164 0.2156 0.1998 0.2155 0.2196 0.2188 0.2186 0.2052 0.2188 0.196 0.1929 0.1893
"387" 0.6 10000 0.05 30 15 -1.04457686891655 0 1 4 0.0128510930604214 0.00851851851851852 0.0129790985635225 0.0128809976306027 0.0130387649639712 0 0.2438 0.1347 0.1328 0.1299 0.1421 0.1337 0.1405 0.1382 0.1344 0.1464 0.1395 0.1372 0.1341 0.1312 0.1443 0.1356 0.1416 0.1402 0.1369 0.1489 0.1407 0.1674 0.134 0.131 0.129 0.1411 0.1329 0.1393 0.1365 0.1338 0.1458 0.1381 0.1075 0.1056 0.1053
"388" 0.6 10000 0.05 30 30 -1.04457686891655 0 1 4 0.00657223135230985 0.00564814814814815 0.00662585719029374 0.00657685268023077 0.00666428711893004 0 0.2861 0.2214 0.2204 0.2199 0.219 0.2204 0.2255 0.224 0.2235 0.2231 0.224 0.2236 0.2229 0.2223 0.2212 0.2229 0.228 0.2271 0.2263 0.2258 0.227 0.243 0.2197 0.2191 0.2185 0.2177 0.2191 0.2233 0.2229 0.2219 0.2211 0.2229 0.2022 0.1998 0.1983
"389" 0.6 10000 0.05 15 45 -1.04457686891655 0 1 4 0.00480546936156723 0.00753086419753086 0.00486960803520211 0.00480416125131384 0.00492212005126132 0 0.1541 0.291 0.2908 0.2901 0.2702 0.2903 0.2936 0.2934 0.2932 0.2743 0.293 0.2963 0.2961 0.2956 0.2735 0.2962 0.2978 0.2974 0.2972 0.2783 0.2971 0.3014 0.2871 0.2864 0.2858 0.2676 0.2858 0.2899 0.2895 0.289 0.2715 0.2892 0.2744 0.2707 0.2681
"390" 0.6 10000 0.05 45 15 -1.04457686891655 0 1 4 0.012720480911259 0.00753086419753086 0.0127936968414302 0.0127283375554487 0.0128343896167238 0 0.2827 0.1405 0.138 0.1349 0.1504 0.1395 0.145 0.1424 0.1397 0.1535 0.1436 0.1412 0.1391 0.1361 0.1516 0.1406 0.146 0.1434 0.141 0.1546 0.1452 0.1726 0.1396 0.137 0.1343 0.1497 0.1388 0.1443 0.1417 0.1393 0.1532 0.1431 0.1122 0.111 0.1104
"391" 0.625 10000 0.05 15 15 -1.31378373647608 0 1 4 0.012910156417222 0.0114814814814815 0.0131239540035273 0.0129302690652557 0.0132343464208505 0 0.2387 0.1873 0.1851 0.1825 0.183 0.185 0.1916 0.1895 0.1873 0.1883 0.1892 0.1903 0.1886 0.1855 0.1866 0.1886 0.1945 0.193 0.1902 0.1917 0.1929 0.2222 0.1854 0.183 0.1799 0.1806 0.1829 0.1898 0.1872 0.1853 0.1855 0.1873 0.1484 0.1428 0.1398
"392" 0.625 10000 0.05 15 30 -1.31378373647608 0 1 4 0.00673799281043971 0.00851851851851852 0.00683653921547163 0.00674007157817916 0.00690838215219445 0 0.2522 0.3195 0.319 0.3176 0.2982 0.3177 0.3221 0.3213 0.321 0.3054 0.321 0.3235 0.3224 0.3214 0.3038 0.3217 0.3264 0.3258 0.3255 0.3095 0.3257 0.3386 0.3156 0.3143 0.3131 0.2954 0.313 0.3194 0.3189 0.3181 0.3018 0.3181 0.2913 0.2851 0.2813
"393" 0.625 10000 0.05 30 15 -1.31378373647608 0 1 4 0.0125302831160083 0.00851851851851852 0.0126591253956091 0.0125625420446391 0.0127181336513829 0 0.3127 0.1863 0.1828 0.1793 0.1942 0.1848 0.1916 0.1889 0.1856 0.1992 0.1903 0.1884 0.1849 0.1815 0.196 0.1869 0.1938 0.1908 0.188 0.2005 0.1921 0.2242 0.1848 0.1815 0.1778 0.1931 0.1832 0.1905 0.1876 0.1843 0.1975 0.1892 0.151 0.1483 0.1462
"394" 0.625 10000 0.05 30 30 -1.31378373647608 0 1 4 0.00640659885891852 0.00564814814814815 0.00645873460195828 0.0064104422910703 0.00649668471179698 0 0.403 0.3311 0.3301 0.3291 0.3289 0.3301 0.3359 0.3354 0.3344 0.3335 0.3354 0.3344 0.3334 0.3319 0.3307 0.3332 0.3385 0.3376 0.3368 0.3362 0.3376 0.3555 0.3293 0.3284 0.3274 0.3266 0.3284 0.3339 0.3328 0.3321 0.3309 0.3327 0.3078 0.3037 0.3012
"395" 0.625 10000 0.05 15 45 -1.31378373647608 0 1 4 0.00468060494151229 0.00753086419753086 0.00474296443375555 0.00467847918123029 0.00479478658356562 0 0.2576 0.4316 0.4314 0.431 0.407 0.4313 0.4346 0.434 0.4335 0.4138 0.4335 0.4365 0.4357 0.4355 0.4122 0.436 0.4393 0.439 0.439 0.4176 0.4388 0.4457 0.4276 0.4273 0.4268 0.4035 0.427 0.431 0.4307 0.4305 0.4088 0.4308 0.4137 0.4083 0.4042
"396" 0.625 10000 0.05 45 15 -1.31378373647608 0 1 4 0.0124036586822704 0.00753086419753086 0.0124740467347193 0.0124096270015855 0.0125143556367574 0 0.3555 0.1929 0.1893 0.1852 0.2051 0.1922 0.1981 0.1955 0.1928 0.21 0.1973 0.1941 0.1917 0.1871 0.2076 0.1931 0.1996 0.1968 0.1936 0.2114 0.1989 0.2326 0.1923 0.188 0.1849 0.2046 0.1911 0.1976 0.1945 0.1917 0.2094 0.1968 0.1583 0.1565 0.1556
"397" 0.65 10000 0.05 15 15 -1.58871698271064 0 1 4 0.0125042489604879 0.0114814814814815 0.0127190244797178 0.0125291337062232 0.0128279114447188 0 0.3089 0.2509 0.2477 0.2434 0.2472 0.2473 0.2568 0.2541 0.251 0.2524 0.2539 0.2552 0.2524 0.2482 0.2508 0.2518 0.2598 0.2575 0.2552 0.2559 0.2573 0.2897 0.2492 0.2449 0.2419 0.2437 0.2447 0.2543 0.2512 0.249 0.2502 0.2512 0.2025 0.1963 0.1926
"398" 0.65 10000 0.05 15 30 -1.58871698271064 0 1 4 0.00652242520808855 0.00851851851851852 0.00661824187070486 0.00652343779358998 0.00668906901167805 0 0.3557 0.4305 0.4296 0.4289 0.4104 0.4289 0.4346 0.4335 0.4323 0.4183 0.4324 0.4358 0.4348 0.4338 0.4165 0.4338 0.4398 0.4388 0.4386 0.4231 0.4385 0.4504 0.4273 0.427 0.4262 0.4077 0.4261 0.4306 0.4298 0.4297 0.4142 0.4298 0.4019 0.3954 0.3912
"399" 0.65 10000 0.05 30 15 -1.58871698271064 0 1 4 0.012138861885994 0.00851851851851852 0.0122642193589977 0.0121693795025239 0.0123225321642631 0 0.3998 0.2482 0.2457 0.2418 0.2586 0.2464 0.2551 0.2518 0.2477 0.264 0.2537 0.2512 0.2471 0.244 0.2608 0.2488 0.2582 0.2545 0.2502 0.2661 0.2561 0.2931 0.2469 0.2441 0.2403 0.2573 0.2459 0.2539 0.25 0.2467 0.2624 0.2519 0.2088 0.2058 0.2034
"400" 0.65 10000 0.05 30 30 -1.58871698271064 0 1 4 0.00620458130691933 0.00564814814814815 0.00625349293316305 0.00620609128535987 0.00629083881412894 0 0.5265 0.45 0.4488 0.4475 0.4472 0.4488 0.4544 0.4536 0.4521 0.4519 0.4535 0.4523 0.4514 0.4506 0.4496 0.4514 0.4573 0.4561 0.455 0.4545 0.456 0.4778 0.4478 0.4468 0.4458 0.4454 0.4467 0.4521 0.4512 0.4506 0.45 0.4512 0.4211 0.4186 0.4158
"401" 0.65 10000 0.05 15 45 -1.58871698271064 0 1 4 0.00452848395728876 0.00753086419753086 0.00458924622307733 0.00452598618139063 0.00464017798523427 0 0.3899 0.5774 0.5771 0.5768 0.5509 0.5771 0.5813 0.5809 0.5802 0.5577 0.5803 0.5845 0.5841 0.5835 0.5564 0.5836 0.5877 0.5873 0.5869 0.5617 0.5866 0.5934 0.5736 0.5731 0.5729 0.5479 0.5724 0.577 0.5765 0.5755 0.5537 0.5762 0.5573 0.5523 0.5485
"402" 0.65 10000 0.05 45 15 -1.58871698271064 0 1 4 0.0120170661944961 0.00753086419753086 0.0120852601471505 0.0120220583777813 0.0121250335246087 0 0.4365 0.2604 0.2566 0.2511 0.274 0.2594 0.266 0.263 0.26 0.278 0.2649 0.2615 0.2581 0.2529 0.275 0.2608 0.2669 0.2641 0.2612 0.2791 0.2662 0.3021 0.2593 0.2551 0.25 0.2728 0.2583 0.2653 0.2623 0.2588 0.277 0.2641 0.2199 0.2178 0.2153
"403" 0.675 10000 0.05 15 15 -1.87090943898109 0 1 4 0.0120257276428424 0.0114814814814815 0.0122345535097002 0.0120490751725876 0.0123417479901235 1e-04 0.3941 0.3233 0.3195 0.3159 0.3181 0.3194 0.3297 0.3258 0.3232 0.3234 0.3256 0.3279 0.3249 0.3202 0.322 0.3244 0.3349 0.3315 0.3279 0.3293 0.3314 0.3709 0.3203 0.3172 0.3132 0.3147 0.3169 0.3264 0.3233 0.3202 0.3206 0.3232 0.2712 0.2648 0.2604
"404" 0.675 10000 0.05 15 30 -1.87090943898109 0 1 4 0.00626849496940946 0.00851851851851852 0.00636072286808976 0.00626803833607006 0.00643020997282734 0 0.477 0.5525 0.5514 0.5504 0.5297 0.5506 0.5574 0.5566 0.5556 0.5379 0.5555 0.5581 0.5575 0.5563 0.536 0.5563 0.5622 0.5611 0.5607 0.5438 0.5609 0.5759 0.5485 0.5479 0.5469 0.5265 0.5469 0.5525 0.5517 0.5507 0.533 0.5508 0.5225 0.5163 0.5115
"405" 0.675 10000 0.05 30 15 -1.87090943898109 0 1 4 0.0116772653392413 0.00851851851851852 0.0118018630785137 0.0117091997299763 0.0118592391556231 1e-04 0.4898 0.3222 0.3187 0.3142 0.3321 0.3204 0.3287 0.3244 0.3217 0.3394 0.3265 0.3239 0.3209 0.3173 0.3349 0.3225 0.3309 0.3276 0.3231 0.3416 0.3298 0.3753 0.321 0.3177 0.3128 0.3306 0.3194 0.3272 0.3236 0.3204 0.3371 0.3251 0.2715 0.2683 0.2666
"406" 0.675 10000 0.05 30 30 -1.87090943898109 0 1 4 0.0059664482436148 0.00564814814814815 0.00601081384418902 0.005964508304928 0.00604740511604938 0 0.6523 0.5765 0.5752 0.5744 0.5736 0.5752 0.5815 0.5802 0.5797 0.5787 0.5802 0.5793 0.5784 0.5774 0.5766 0.5783 0.5841 0.5832 0.5823 0.5821 0.5832 0.6036 0.5747 0.5735 0.5722 0.5718 0.5734 0.579 0.5783 0.5774 0.5772 0.578 0.5527 0.5493 0.545
"407" 0.675 10000 0.05 15 45 -1.87090943898109 0 1 4 0.0043494174115985 0.00753086419753086 0.00440775363084104 0.00434598562841822 0.00445759264693232 0 0.5389 0.7205 0.7204 0.7203 0.6969 0.7201 0.7225 0.722 0.7216 0.7054 0.7218 0.7243 0.724 0.7238 0.7035 0.724 0.7261 0.7259 0.7258 0.709 0.7257 0.7308 0.7177 0.7171 0.7166 0.6932 0.7165 0.7202 0.7201 0.7199 0.7001 0.7198 0.7052 0.6984 0.6938
"408" 0.675 10000 0.05 45 15 -1.87090943898109 0 1 4 0.011561111238041 0.00753086419753086 0.01162219959881 0.0115604705118201 0.0116613150328647 0 0.5329 0.3338 0.3299 0.3254 0.3498 0.3324 0.3411 0.3364 0.3333 0.356 0.339 0.3349 0.3317 0.3267 0.3521 0.3343 0.3426 0.3386 0.3345 0.3571 0.3415 0.3842 0.3325 0.3285 0.3244 0.3484 0.3315 0.339 0.3356 0.3321 0.3547 0.3379 0.2865 0.2843 0.2831
"409" 0.7 10000 0.05 15 15 -2.16215870399363 0 1 4 0.0114752415059386 0.0114814814814815 0.0116764182010582 0.0114961599798438 0.0117815440153635 2e-04 0.4834 0.4101 0.4076 0.4035 0.4049 0.4074 0.4172 0.4129 0.4101 0.4114 0.4126 0.4143 0.4117 0.4079 0.4091 0.4111 0.4213 0.4183 0.4143 0.4173 0.4183 0.4571 0.4077 0.4046 0.4003 0.4022 0.4047 0.414 0.4106 0.4077 0.4082 0.4105 0.353 0.3443 0.3384
"410" 0.7 10000 0.05 15 30 -2.16215870399363 0 1 4 0.00597665349040775 0.00851851851851852 0.00606363353889193 0.00597341510916499 0.00613155586984803 0 0.6068 0.6826 0.6814 0.6806 0.6629 0.6806 0.6857 0.6853 0.6845 0.6716 0.6845 0.6871 0.6864 0.6854 0.6695 0.6855 0.6914 0.6904 0.6896 0.6758 0.6896 0.7035 0.6792 0.6784 0.6779 0.6586 0.6778 0.6828 0.6818 0.681 0.6672 0.6813 0.6536 0.6457 0.6401
"411" 0.7 10000 0.05 30 15 -2.16215870399363 0 1 4 0.0111460388222837 0.00851851851851852 0.0112698282065317 0.0111796944085629 0.0113261043666214 1e-04 0.587 0.4136 0.4089 0.4046 0.425 0.4106 0.4212 0.4173 0.4127 0.4321 0.4193 0.4163 0.4116 0.4074 0.4281 0.4139 0.4231 0.4204 0.4158 0.4349 0.4216 0.4674 0.4114 0.4078 0.4024 0.4238 0.4092 0.4196 0.4156 0.4107 0.4296 0.4181 0.3553 0.3507 0.3474
"412" 0.7 10000 0.05 30 30 -2.16215870399363 0 1 4 0.00569253577986106 0.00564814814814815 0.00573469960834398 0.00568971941706669 0.00577035920973937 0 0.7707 0.7076 0.7065 0.7056 0.7047 0.7064 0.7115 0.7113 0.7108 0.7099 0.7113 0.7104 0.7094 0.7084 0.7076 0.7093 0.7145 0.7134 0.7125 0.7127 0.7132 0.7291 0.7058 0.7044 0.7037 0.7023 0.7043 0.71 0.7095 0.7086 0.7077 0.7095 0.6789 0.6759 0.6733
"413" 0.7 10000 0.05 15 45 -2.16215870399363 0 1 4 0.00414379081856414 0.00753086419753086 0.00420065178771845 0.0041406607236385 0.00424917600058591 0 0.6914 0.8348 0.8347 0.8347 0.8174 0.8347 0.8365 0.8364 0.8359 0.8222 0.8359 0.8377 0.8374 0.8371 0.8211 0.8373 0.8393 0.8393 0.839 0.8262 0.8389 0.843 0.8332 0.8328 0.8325 0.815 0.8327 0.8346 0.8345 0.8344 0.8191 0.8343 0.8225 0.818 0.8155
"414" 0.7 10000 0.05 45 15 -2.16215870399363 0 1 4 0.0110363045943987 0.00753086419753086 0.0110927079372205 0.0110327041262715 0.0111310333292314 0 0.6256 0.4184 0.4139 0.4091 0.4362 0.4171 0.4266 0.4227 0.4179 0.4426 0.425 0.4206 0.4157 0.4104 0.4381 0.4185 0.4286 0.4246 0.4197 0.4445 0.4274 0.4724 0.4174 0.4125 0.4079 0.4352 0.4158 0.4252 0.4216 0.4167 0.4416 0.4241 0.3646 0.362 0.3602
"415" 0.725 10000 0.05 15 15 -2.46462813847511 0 1 4 0.0108535878707219 0.0114814814814815 0.0110443685361552 0.010870114829932 0.0111470669607682 5e-04 0.583 0.5018 0.4978 0.4945 0.4964 0.4974 0.5095 0.5056 0.5017 0.5043 0.5055 0.5076 0.5031 0.4985 0.5015 0.5029 0.5139 0.5107 0.5073 0.5091 0.5106 0.5551 0.499 0.4953 0.4923 0.493 0.495 0.5064 0.5021 0.4988 0.5003 0.5021 0.4382 0.4306 0.4268
"416" 0.725 10000 0.05 15 30 -2.46462813847511 0 1 4 0.00564745256908764 0.00851851851851852 0.0057294333369823 0.00564226388615216 0.00579534747853798 0 0.734 0.7918 0.7913 0.7904 0.7764 0.7907 0.7948 0.7946 0.7934 0.7814 0.7936 0.7955 0.7945 0.794 0.78 0.7939 0.7985 0.7976 0.7976 0.7851 0.7974 0.8069 0.7894 0.7883 0.7874 0.7735 0.7873 0.7917 0.7911 0.7906 0.7786 0.7908 0.7695 0.7647 0.7605
"417" 0.725 10000 0.05 30 15 -2.46462813847511 0 1 4 0.0105458549942829 0.00851851851851852 0.01066672757526 0.0105796642826735 0.0107215722025962 4e-04 0.6762 0.5078 0.5043 0.4986 0.522 0.506 0.5169 0.5127 0.5072 0.5289 0.5149 0.511 0.5062 0.5016 0.5245 0.508 0.5196 0.516 0.5104 0.5316 0.5178 0.5659 0.5066 0.5025 0.4966 0.5204 0.5049 0.5153 0.5102 0.506 0.528 0.5133 0.4468 0.4428 0.439
"418" 0.725 10000 0.05 30 30 -2.46462813847511 0 1 4 0.0053832568140048 0.00564814814814815 0.00542172799489144 0.00537826770555335 0.00545631507860082 0 0.8622 0.8125 0.8118 0.8116 0.8112 0.8118 0.8161 0.815 0.8142 0.814 0.8149 0.8143 0.8136 0.8127 0.8126 0.8136 0.8176 0.8175 0.8164 0.816 0.8175 0.8296 0.8118 0.8111 0.8105 0.8097 0.8107 0.814 0.8136 0.813 0.8131 0.8136 0.7955 0.7931 0.7906
"419" 0.725 10000 0.05 15 45 -2.46462813847511 0 1 4 0.00391207413520955 0.00753086419753086 0.00396600241141574 0.00390804650526428 0.00401301698293854 0 0.8137 0.9133 0.9133 0.9132 0.9007 0.913 0.9147 0.9143 0.9141 0.9039 0.914 0.9158 0.9156 0.9153 0.903 0.9152 0.9168 0.9167 0.9165 0.9061 0.9167 0.9182 0.9124 0.9123 0.9121 0.8988 0.9122 0.9132 0.9132 0.9132 0.9017 0.9131 0.9035 0.9013 0.8992
"420" 0.725 10000 0.05 45 15 -2.46462813847511 0 1 4 0.0104432773688033 0.00753086419753086 0.0104915851239022 0.0104335648777012 0.0105289908817331 0 0.7174 0.5148 0.5104 0.505 0.532 0.513 0.5215 0.5178 0.5138 0.5383 0.5203 0.5163 0.5123 0.5065 0.534 0.5151 0.5232 0.5199 0.5158 0.54 0.522 0.573 0.5133 0.5097 0.504 0.531 0.5117 0.5208 0.5175 0.5125 0.5373 0.5191 0.4562 0.4534 0.451
"421" 0.75 10000 0.05 15 15 -2.78099248369719 0 1 4 0.0101617412863375 0.0114814814814815 0.0103421607054674 0.0101746068631897 0.0104421319286694 0.0011 0.6756 0.5985 0.5938 0.5895 0.5921 0.5937 0.6074 0.6027 0.5984 0.6002 0.6023 0.6045 0.5999 0.5948 0.5971 0.5998 0.6119 0.6091 0.6044 0.6065 0.6086 0.6501 0.5948 0.5906 0.5867 0.5894 0.5904 0.6038 0.5985 0.5946 0.596 0.5985 0.5342 0.5264 0.521
"422" 0.75 10000 0.05 15 30 -2.78099248369719 0 1 4 0.00528156274255428 0.00851851851851852 0.00535970443106489 0.00527600837316791 0.00542330642012069 0 0.8318 0.8765 0.876 0.8755 0.8638 0.8755 0.8781 0.8778 0.8775 0.8684 0.8773 0.8784 0.8779 0.8777 0.8669 0.8776 0.8815 0.8812 0.8801 0.8714 0.8801 0.8881 0.8742 0.874 0.8737 0.8618 0.8737 0.8764 0.8758 0.8754 0.8659 0.8753 0.8598 0.8564 0.8537
"423" 0.75 10000 0.05 30 15 -2.78099248369719 0 1 4 0.00987753994717823 0.00851851851851852 0.0100014761564191 0.00991796413549839 0.0100545940985681 6e-04 0.7635 0.607 0.6015 0.597 0.62 0.6044 0.6144 0.6111 0.6062 0.6271 0.6127 0.6093 0.6046 0.5986 0.6227 0.6068 0.6179 0.6133 0.6087 0.6292 0.6151 0.6604 0.6051 0.5998 0.5954 0.6187 0.6022 0.6131 0.6095 0.6048 0.625 0.6111 0.5431 0.5391 0.5366
"424" 0.75 10000 0.05 30 30 -2.78099248369719 0 1 4 0.00503911602328189 0.00564814814814815 0.00507511184333759 0.0050333967504881 0.00510845326694102 0 0.9286 0.8956 0.8949 0.8938 0.8937 0.8948 0.8976 0.897 0.8965 0.8965 0.897 0.8962 0.8958 0.8957 0.8953 0.8958 0.8986 0.8981 0.8978 0.8978 0.8981 0.9067 0.894 0.8928 0.8919 0.8918 0.8928 0.8967 0.8964 0.8958 0.8957 0.8964 0.8784 0.8763 0.8748
"425" 0.75 10000 0.05 15 45 -2.78099248369719 0 1 4 0.00365483656129323 0.00753086419753086 0.00370609671886413 0.00365049129674167 0.00375135130154349 0 0.8999 0.9636 0.9636 0.9636 0.957 0.9636 0.9643 0.9643 0.9641 0.9588 0.9642 0.9648 0.9647 0.9646 0.9584 0.9646 0.9653 0.9652 0.9651 0.9597 0.9651 0.9663 0.9632 0.9631 0.963 0.9559 0.963 0.9637 0.9636 0.9636 0.9576 0.9635 0.9588 0.9572 0.956
"426" 0.75 10000 0.05 45 15 -2.78099248369719 0 1 4 0.00978280616745849 0.00753086419753086 0.00982646795432277 0.00977071523702635 0.00986278952168811 1e-04 0.7961 0.6149 0.6103 0.6051 0.6324 0.6127 0.6241 0.6199 0.6137 0.6378 0.6227 0.617 0.6114 0.6065 0.6338 0.6149 0.6258 0.6218 0.6159 0.6395 0.6245 0.6695 0.6131 0.6093 0.6042 0.6316 0.612 0.6235 0.618 0.6127 0.6367 0.6219 0.5553 0.5519 0.5493
"427" 0.775 10000 0.05 15 15 -3.1146559476206 0 1 4 0.00940089355192381 0.0114814814814815 0.00956585425044092 0.00940651823633157 0.00966209741783265 0.0021 0.7651 0.6965 0.6924 0.6886 0.6913 0.692 0.7029 0.6995 0.6965 0.6978 0.6991 0.7005 0.697 0.6929 0.6959 0.6967 0.706 0.7033 0.7004 0.7029 0.7034 0.7451 0.6943 0.6899 0.6863 0.6892 0.6896 0.7005 0.6967 0.694 0.6947 0.6967 0.6379 0.6303 0.6267
"428" 0.775 10000 0.05 15 30 -3.1146559476206 0 1 4 0.00487979839556252 0.00851851851851852 0.00495236757525999 0.00487290305418719 0.00501305697077176 0 0.9083 0.9345 0.934 0.9339 0.9273 0.9338 0.9357 0.9355 0.9352 0.9301 0.9352 0.9358 0.9356 0.9355 0.929 0.9354 0.9372 0.9367 0.9366 0.9314 0.9367 0.9415 0.9328 0.9327 0.9325 0.9263 0.9325 0.9342 0.9341 0.9338 0.9285 0.9339 0.9243 0.9221 0.9208
"429" 0.775 10000 0.05 30 15 -3.1146559476206 0 1 4 0.00914210955917762 0.00851851851851852 0.00926484076141823 0.00918551651888341 0.00931581539347105 0.001 0.8365 0.7036 0.6982 0.6931 0.7152 0.7002 0.7113 0.7071 0.7026 0.7219 0.7092 0.7062 0.7005 0.6955 0.7181 0.7031 0.7139 0.7095 0.7057 0.7234 0.7119 0.7542 0.7018 0.6967 0.6916 0.714 0.6987 0.7099 0.7058 0.7007 0.7201 0.7078 0.6437 0.6405 0.6381
"430" 0.775 10000 0.05 30 30 -3.1146559476206 0 1 4 0.00466073058938911 0.00564814814814815 0.00469447760749255 0.00465479816429588 0.00472633975651577 0 0.965 0.9482 0.948 0.9479 0.9479 0.948 0.9489 0.9485 0.9485 0.9482 0.9485 0.9485 0.9484 0.9483 0.9482 0.9484 0.95 0.9495 0.9492 0.9491 0.9495 0.9551 0.948 0.9479 0.9473 0.9473 0.9479 0.9485 0.9483 0.9482 0.9482 0.9483 0.9397 0.9389 0.9381
"431" 0.775 10000 0.05 15 45 -3.1146559476206 0 1 4 0.00337276667677542 0.00753086419753086 0.00342044742308446 0.00336758375643561 0.00346362308416981 0 0.9597 0.9867 0.9867 0.9866 0.9844 0.9867 0.9868 0.9868 0.9868 0.9854 0.9868 0.987 0.987 0.9869 0.9852 0.987 0.9872 0.9872 0.9872 0.9856 0.9871 0.9876 0.9866 0.9865 0.9865 0.9841 0.9865 0.9866 0.9866 0.9866 0.985 0.9866 0.9853 0.9846 0.9842
"432" 0.775 10000 0.05 45 15 -3.1146559476206 0 1 4 0.0090558482282622 0.00753086419753086 0.00909290869898277 0.00903985905331979 0.00912784956018979 4e-04 0.8613 0.7135 0.7095 0.703 0.7301 0.7124 0.7211 0.7173 0.7129 0.7362 0.7199 0.7147 0.7107 0.7055 0.7312 0.7136 0.7225 0.7188 0.7141 0.7374 0.7213 0.7627 0.7127 0.7083 0.7025 0.7284 0.7108 0.7205 0.7166 0.7121 0.7351 0.7186 0.6558 0.6525 0.6505
"433" 0.8 10000 0.05 15 15 -3.47009322172257 0 1 4 0.00857251033159397 0.0114814814814815 0.00872216832451499 0.00857205559082892 0.00881410900631001 0.003 0.8373 0.7835 0.7802 0.7778 0.7796 0.7801 0.7885 0.7857 0.7835 0.7844 0.7853 0.7866 0.7839 0.7805 0.7829 0.7837 0.793 0.7899 0.7866 0.7892 0.7897 0.8218 0.7812 0.7784 0.7751 0.7775 0.7781 0.7862 0.7835 0.7809 0.7823 0.7836 0.7339 0.7258 0.7232
"434" 0.8 10000 0.05 15 30 -3.47009322172257 0 1 4 0.00444315288734778 0.00851851851851852 0.00450847947211579 0.00443364624946786 0.0045659768252779 0 0.9551 0.9682 0.968 0.9679 0.9647 0.968 0.9688 0.9687 0.9687 0.966 0.9687 0.9691 0.9689 0.9686 0.9655 0.9687 0.9697 0.9697 0.9697 0.9667 0.9696 0.9718 0.9677 0.9674 0.9673 0.9645 0.9673 0.9683 0.968 0.9679 0.9657 0.9679 0.9635 0.9628 0.9619
"435" 0.8 10000 0.05 30 15 -3.47009322172257 0 1 4 0.00834082131236199 0.00851851851851852 0.00845557810375236 0.00838081678525817 0.00850423087669052 0.0017 0.8962 0.7911 0.7878 0.7839 0.7998 0.7895 0.7968 0.7942 0.7909 0.8046 0.7956 0.7931 0.7893 0.786 0.801 0.791 0.7985 0.7956 0.7923 0.8072 0.7972 0.832 0.7903 0.7863 0.7829 0.7994 0.7884 0.7962 0.7931 0.7894 0.8036 0.7948 0.7409 0.7377 0.7359
"436" 0.8 10000 0.05 30 30 -3.47009322172257 0 1 4 0.0042488595169564 0.00564814814814815 0.00427900257130694 0.00424168556362942 0.00430911879451303 0 0.9849 0.9753 0.9753 0.9751 0.975 0.9751 0.9761 0.976 0.9758 0.9759 0.976 0.9756 0.9755 0.9753 0.9753 0.9755 0.9765 0.9764 0.976 0.9761 0.9763 0.9784 0.975 0.9748 0.9748 0.9748 0.9748 0.9759 0.9758 0.9753 0.9754 0.9758 0.9714 0.9708 0.9704
"437" 0.8 10000 0.05 15 45 -3.47009322172257 0 1 4 0.00306670040593238 0.00753086419753086 0.00311204688151355 0.00306234667308001 0.00315279248375584 0 0.9854 0.9959 0.9959 0.9959 0.9953 0.9959 0.9959 0.9959 0.9959 0.9955 0.9959 0.996 0.996 0.996 0.9954 0.996 0.996 0.996 0.996 0.9955 0.996 0.9961 0.9957 0.9957 0.9957 0.9952 0.9957 0.9959 0.9959 0.9959 0.9953 0.9959 0.9955 0.9953 0.9953
"438" 0.8 10000 0.05 45 15 -3.47009322172257 0 1 4 0.00826359163928468 0.00753086419753086 0.00829402606523792 0.00824413783336005 0.00832726318193444 0.0014 0.9162 0.7991 0.7954 0.7906 0.8107 0.7982 0.8046 0.8018 0.7988 0.8143 0.8036 0.7998 0.7968 0.7914 0.8115 0.7993 0.8059 0.803 0.7994 0.8157 0.8045 0.8363 0.7987 0.7938 0.7897 0.8098 0.7969 0.8038 0.8012 0.7977 0.8138 0.8031 0.7503 0.7482 0.7472
"439" 0.825 10000 0.05 15 15 -3.85341036367073 0 1 4 0.00767841646799537 0.0114814814814815 0.00781127619047619 0.00767176860670194 0.00789797785459534 0.0055 0.8982 0.8584 0.8553 0.853 0.8555 0.8551 0.8616 0.8597 0.8583 0.8595 0.8596 0.8602 0.8583 0.8556 0.8581 0.8579 0.8644 0.8624 0.8602 0.8619 0.8623 0.8855 0.8566 0.8541 0.8517 0.8539 0.854 0.8607 0.8582 0.8565 0.8572 0.8582 0.8145 0.8094 0.8064
"440" 0.825 10000 0.05 15 30 -3.85341036367073 0 1 4 0.00397285136094825 0.00851851851851852 0.00403499397676823 0.00396558122483732 0.00408865305078419 0 0.9818 0.9892 0.9892 0.9889 0.9871 0.9889 0.9896 0.9895 0.9894 0.9879 0.9894 0.9895 0.9895 0.9895 0.9877 0.9895 0.9898 0.9898 0.9897 0.9881 0.9897 0.9911 0.9888 0.9887 0.9885 0.9869 0.9885 0.9894 0.9892 0.989 0.9876 0.989 0.9859 0.9852 0.9849
"441" 0.825 10000 0.05 30 15 -3.85341036367073 0 1 4 0.00747525250061606 0.00851851851851852 0.00758796513288329 0.00751856789150398 0.00763369747593505 0.0035 0.9423 0.8629 0.8609 0.8582 0.8701 0.8617 0.8677 0.8652 0.8625 0.8741 0.8663 0.8646 0.8618 0.859 0.8715 0.8632 0.8688 0.8667 0.8645 0.8759 0.868 0.8929 0.8621 0.8596 0.8573 0.8691 0.8616 0.8669 0.8639 0.8619 0.8732 0.8652 0.822 0.8198 0.8185
"442" 0.825 10000 0.05 30 30 -3.85341036367073 0 1 4 0.00380444781378332 0.00564814814814815 0.00383233230310771 0.00379765537073736 0.00386047782290809 0 0.9952 0.9913 0.9912 0.991 0.991 0.9912 0.9915 0.9915 0.9914 0.9914 0.9915 0.9913 0.9913 0.9912 0.9913 0.9913 0.9916 0.9916 0.9916 0.9915 0.9916 0.9923 0.991 0.9909 0.9908 0.9908 0.9909 0.9914 0.9914 0.9913 0.9914 0.9914 0.9891 0.9888 0.9886
"443" 0.825 10000 0.05 15 45 -3.85341036367073 0 1 4 0.00273766299193255 0.00753086419753086 0.00278016166319277 0.00273389654427877 0.00281826410998957 0 0.996 0.9994 0.9994 0.9994 0.9992 0.9994 0.9994 0.9994 0.9994 0.9992 0.9994 0.9994 0.9994 0.9994 0.9992 0.9994 0.9994 0.9994 0.9994 0.9993 0.9994 0.9994 0.9994 0.9994 0.9994 0.9992 0.9994 0.9994 0.9994 0.9994 0.9992 0.9994 0.9992 0.9992 0.9992
"444" 0.825 10000 0.05 45 15 -3.85341036367073 0 1 4 0.00740753117815632 0.00753086419753086 0.00743543907647908 0.00738916369622147 0.00746664826327631 0.0027 0.9524 0.8654 0.8632 0.8596 0.8752 0.8646 0.8698 0.8677 0.8651 0.8791 0.8693 0.8667 0.8641 0.8603 0.8766 0.8652 0.8712 0.8689 0.8662 0.8799 0.87 0.8965 0.8648 0.8621 0.8587 0.8752 0.8641 0.8693 0.8672 0.8645 0.8788 0.8687 0.8289 0.8271 0.8261
"445" 0.85 10000 0.05 15 15 -4.27332433895565 0 1 4 0.00672092182657028 0.0114814814814815 0.00683370920634921 0.00670616679264298 0.00691419692949246 0.0124 0.9457 0.9164 0.9148 0.9135 0.9144 0.9144 0.9183 0.9171 0.9163 0.9171 0.9168 0.9172 0.9162 0.915 0.916 0.916 0.9201 0.9185 0.9171 0.9183 0.9185 0.9359 0.9154 0.914 0.9127 0.9135 0.914 0.9178 0.9164 0.9151 0.9159 0.9163 0.8851 0.8813 0.8798
"446" 0.85 10000 0.05 15 30 -4.27332433895565 0 1 4 0.0034704267887985 0.00851851851851852 0.00352749489752478 0.00346411745545217 0.00357683557114071 2e-04 0.9948 0.9968 0.9968 0.9968 0.996 0.9968 0.9973 0.9971 0.9971 0.9962 0.9971 0.9972 0.9972 0.9971 0.9961 0.9971 0.9973 0.9973 0.9973 0.9966 0.9973 0.9978 0.9966 0.9966 0.9966 0.996 0.9966 0.9969 0.9969 0.9968 0.9962 0.9968 0.9958 0.9957 0.9957
"447" 0.85 10000 0.05 30 15 -4.27332433895565 0 1 4 0.00654741744486302 0.00851851851851852 0.00665761053335766 0.00659428830991911 0.0066999081275085 0.0078 0.9724 0.9214 0.9191 0.9171 0.9268 0.9204 0.9246 0.923 0.921 0.9295 0.9238 0.9225 0.9202 0.9184 0.9276 0.9211 0.9254 0.9238 0.922 0.9302 0.9247 0.9433 0.9208 0.9186 0.9163 0.9265 0.9198 0.924 0.9226 0.9204 0.9292 0.9232 0.893 0.8917 0.8912
"448" 0.85 10000 0.05 30 30 -4.27332433895565 0 1 4 0.00332869166018818 0.00564814814814815 0.0033529919412516 0.00332131899003244 0.00337886288463649 1e-04 0.9988 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9976 0.9976 0.9976 0.9975 0.9976 0.9979 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9975 0.9967 0.9966 0.9966
"449" 0.85 10000 0.05 15 45 -4.27332433895565 0 1 4 0.00238692844287456 0.00753086419753086 0.00242526195428714 0.00238298191509451 0.00246025342419584 0 0.9994 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998
"450" 0.85 10000 0.05 45 15 -4.27332433895565 0 1 4 0.00648958265096058 0.00753086419753086 0.00651567886697664 0.00647344733686067 0.00654455435666007 0.0054 0.9797 0.9225 0.9209 0.9181 0.9297 0.9221 0.9259 0.9244 0.9222 0.9326 0.9254 0.9232 0.9215 0.9188 0.9301 0.9225 0.9266 0.9248 0.923 0.9328 0.926 0.9452 0.9222 0.9203 0.9177 0.9295 0.9216 0.9254 0.924 0.9221 0.9323 0.925 0.894 0.8924 0.8915
"451" 0.875 10000 0.05 15 15 -4.74301200784481 0 1 4 0.005703032310973 0.0114814814814815 0.00579644529100529 0.00568252071554548 0.00586943854266118 0.0247 0.9767 0.9583 0.9573 0.9559 0.9574 0.957 0.96 0.9585 0.9583 0.959 0.9585 0.9588 0.9582 0.9569 0.9584 0.9579 0.9609 0.9598 0.9588 0.96 0.9597 0.9705 0.9579 0.9564 0.9555 0.9568 0.9564 0.9591 0.9584 0.9579 0.9583 0.9584 0.9377 0.936 0.9343
"452" 0.875 10000 0.05 15 30 -4.74301200784481 0 1 4 0.00293784735347569 0.00851851851851852 0.00298757203186766 0.00293097302438728 0.00303199145972552 0.0013 0.9988 0.9992 0.9992 0.9991 0.999 0.9991 0.9992 0.9992 0.9992 0.999 0.9992 0.9992 0.9992 0.9992 0.999 0.9992 0.9992 0.9992 0.9992 0.999 0.9992 0.9994 0.9991 0.9991 0.9991 0.999 0.9991 0.9992 0.9992 0.9992 0.999 0.9992 0.999 0.999 0.999
"453" 0.875 10000 0.05 30 15 -4.74301200784481 0 1 4 0.00555996417170904 0.00851851851851852 0.00566646946664234 0.00560985402177218 0.00570488015891126 0.0156 0.9892 0.9621 0.9602 0.959 0.9648 0.9613 0.9636 0.9627 0.9618 0.9669 0.9632 0.9626 0.9608 0.9592 0.965 0.9619 0.964 0.963 0.9625 0.9671 0.9636 0.9737 0.9618 0.9597 0.9587 0.9646 0.9612 0.9637 0.9625 0.9618 0.9664 0.963 0.9424 0.9409 0.94
"454" 0.875 10000 0.05 30 30 -4.74301200784481 0 1 4 0.00282314768484911 0.00564814814814815 0.00284346656449553 0.00281518073501563 0.00286673795349794 6e-04 0.9998 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9996 0.9995 0.9994 0.9994
"455" 0.875 10000 0.05 15 45 -4.74301200784481 0 1 4 0.00201611903430992 0.00753086419753086 0.00204887938716976 0.00201105011526197 0.0020803667236261 0 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"456" 0.875 10000 0.05 45 15 -4.74301200784481 0 1 4 0.00551227479195439 0.00753086419753086 0.00553686958473625 0.00549919444391 0.00556302322845464 0.0117 0.9921 0.9613 0.9599 0.959 0.9659 0.9608 0.964 0.9624 0.9611 0.9674 0.9635 0.9617 0.9604 0.9592 0.9662 0.9614 0.9644 0.963 0.9617 0.9678 0.964 0.9757 0.9611 0.9598 0.959 0.9659 0.9602 0.9638 0.9621 0.9607 0.9674 0.9633 0.9439 0.9432 0.9431
"457" 0.9 10000 0.05 15 15 -5.28397246941576 0 1 4 0.00462881262292516 0.0114814814814815 0.00470606335097002 0.00460796216679264 0.00476958981618656 0.0516 0.9925 0.9849 0.9842 0.9837 0.9845 0.9841 0.9856 0.9851 0.9847 0.9853 0.985 0.9851 0.9849 0.9842 0.9849 0.9848 0.9859 0.9856 0.985 0.9856 0.9856 0.9901 0.9846 0.984 0.9837 0.9841 0.9839 0.9854 0.985 0.9846 0.9848 0.9849 0.973 0.9717 0.9713
"458" 0.9 10000 0.05 15 30 -5.28397246941576 0 1 4 0.00237773105620274 0.00851851851851852 0.0024188439725111 0.00237002645259381 0.00245749379852555 0.0039 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998
"459" 0.9 10000 0.05 30 15 -5.28397246941576 0 1 4 0.0045165169004323 0.00851851851851852 0.00460081634738186 0.00455165142857143 0.00463478295796793 0.0339 0.9957 0.9858 0.9851 0.9845 0.9874 0.9855 0.9867 0.9864 0.9858 0.9883 0.9866 0.986 0.9853 0.9848 0.9876 0.9856 0.987 0.9866 0.9859 0.9887 0.9868 0.9915 0.9857 0.985 0.9844 0.9873 0.9853 0.9866 0.9861 0.9857 0.9881 0.9866 0.9756 0.9749 0.9747
"460" 0.9 10000 0.05 30 30 -5.28397246941576 0 1 4 0.00228992082258623 0.00564814814814815 0.00230413991911452 0.00227972712394122 0.00232438982139918 0.0019 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"461" 0.9 10000 0.05 15 45 -5.28397246941576 0 1 4 0.00162737053396195 0.00753086419753086 0.00165227876080024 0.00161965467372134 0.00167960322146859 1e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"462" 0.9 10000 0.05 45 15 -5.28397246941576 0 1 4 0.00447908499293467 0.00753086419753086 0.00450086773484403 0.00446834674006378 0.00452381837265595 0.0273 0.9976 0.9859 0.9855 0.9849 0.9882 0.9858 0.9869 0.9866 0.9859 0.9887 0.9868 0.986 0.9855 0.9852 0.9882 0.9859 0.987 0.9868 0.986 0.9889 0.9869 0.9916 0.9858 0.9855 0.9849 0.9882 0.9856 0.9869 0.9866 0.9858 0.9886 0.9867 0.9776 0.9772 0.9771
"463" 0.925 10000 0.05 15 15 -5.93534030667379 0 1 4 0.00350409491981881 0.0114814814814815 0.00355341206349206 0.00347319107079869 0.00360558118628258 0.0976 0.9985 0.996 0.9959 0.9958 0.996 0.9959 0.9964 0.9961 0.996 0.9964 0.9961 0.9961 0.996 0.9959 0.9961 0.996 0.9966 0.9962 0.9961 0.9964 0.9962 0.9981 0.996 0.9959 0.9957 0.996 0.9959 0.9964 0.9961 0.996 0.9962 0.9961 0.9926 0.9923 0.992
"464" 0.925 10000 0.05 15 30 -5.93534030667379 0 1 4 0.00179375895741344 0.00851851851851852 0.00182519193091285 0.00178522392264185 0.00185713931016103 0.0115 0.9999 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"465" 0.925 10000 0.05 30 15 -5.93534030667379 0 1 4 0.0034223510980226 0.00851851851851852 0.00347412028948489 0.00343361687040078 0.00350259376154392 0.0709 0.9989 0.9956 0.9955 0.9954 0.996 0.9956 0.9958 0.9958 0.9956 0.9963 0.9958 0.9957 0.9955 0.9955 0.996 0.9956 0.9959 0.9958 0.9957 0.9963 0.9959 0.9973 0.9956 0.9955 0.9954 0.996 0.9956 0.9958 0.9957 0.9956 0.9963 0.9958 0.9931 0.993 0.9928
"466" 0.925 10000 0.05 30 30 -5.93534030667379 0 1 4 0.00173203129776332 0.00564814814814815 0.00174215879523201 0.00172221550637836 0.0017588499563786 0.0073 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"467" 0.925 10000 0.05 15 45 -5.93534030667379 0 1 4 0.00122364696994498 0.00753086419753086 0.00124063404842072 0.0012139442039442 0.00126314908165488 0.0018 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"468" 0.925 10000 0.05 45 15 -5.93534030667379 0 1 4 0.00339510315742386 0.00753086419753086 0.00341372755990237 0.0033872148269289 0.00343273138746694 0.0612 0.9995 0.9956 0.9953 0.995 0.9966 0.9955 0.9963 0.996 0.9956 0.9967 0.9962 0.9957 0.9954 0.9951 0.9966 0.9956 0.9963 0.9961 0.9957 0.9967 0.9963 0.9978 0.9956 0.9952 0.995 0.9966 0.9954 0.9962 0.996 0.9954 0.9967 0.9961 0.9928 0.9925 0.9925
"469" 0.95 10000 0.05 15 15 -6.78190524260162 0 1 4 0.00233809580859445 0.0114814814814815 0.0023697108994709 0.00231058791635173 0.00240677207791495 0.1988 0.9998 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9994 0.9993 0.9993 0.9993 0.9993 0.9998 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9993 0.9987 0.9987 0.9987
"470" 0.95 10000 0.05 15 30 -6.78190524260162 0 1 4 0.00119159946781023 0.00851851851851852 0.00121525653956091 0.00118576704251049 0.0012389161768804 0.0499 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"471" 0.95 10000 0.05 30 15 -6.78190524260162 0 1 4 0.00228595242872171 0.00851851851851852 0.00230603794441404 0.00227599159520769 0.00232726112483934 0.1544 0.9999 0.9992 0.9991 0.9991 0.9993 0.9991 0.9992 0.9992 0.9992 0.9994 0.9992 0.9992 0.9991 0.9991 0.9993 0.9991 0.9992 0.9992 0.9992 0.9994 0.9992 0.9996 0.9992 0.9991 0.9991 0.9993 0.9991 0.9992 0.9992 0.9992 0.9994 0.9992 0.9986 0.9986 0.9986
"472" 0.95 10000 0.05 30 30 -6.78190524260162 0 1 4 0.00115425199611737 0.00564814814814815 0.00115967180502341 0.00114494412119611 0.00117210688408779 0.0313 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"473" 0.95 10000 0.05 15 45 -6.78190524260162 0 1 4 0.000809434020882183 0.00753086419753086 0.00081983410542818 0.000800167980332425 0.000836543247036964 0.0107 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"474" 0.95 10000 0.05 45 15 -6.78190524260162 0 1 4 0.00226857130209747 0.00753086419753086 0.00227750422745978 0.0022578294521939 0.00229177422235524 0.1419 1 0.9995 0.9994 0.9993 0.9995 0.9995 0.9995 0.9995 0.9995 0.9996 0.9995 0.9995 0.9994 0.9993 0.9996 0.9995 0.9995 0.9995 0.9995 0.9996 0.9995 0.9998 0.9995 0.9993 0.9992 0.9995 0.9994 0.9995 0.9995 0.9995 0.9996 0.9995 0.9987 0.9987 0.9986
"475" 0.975 10000 0.05 15 15 -8.08113853013324 0 1 4 0.001148345674372 0.0114814814814815 0.001160529664903 0.00112675894179894 0.00117643992318244 0.4246 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999
"476" 0.975 10000 0.05 15 30 -8.08113853013324 0 1 4 0.00058165862948777 0.00851851851851852 0.000594647998540412 0.000577743003101624 0.000607631101753532 0.1923 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"477" 0.975 10000 0.05 30 15 -8.08113853013324 0 1 4 0.00112383651329777 0.00851851851851852 0.00112644031381135 0.00110949956820532 0.001137439719424 0.3616 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"478" 0.975 10000 0.05 30 30 -8.08113853013324 0 1 4 0.000565661152799785 0.00564814814814815 0.000569174674329502 0.000560740985599154 0.000576245861316872 0.1437 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"479" 0.975 10000 0.05 15 45 -8.08113853013324 0 1 4 0.00039276294785969 0.00753086419753086 0.000397947708478079 0.00038670674932749 0.000407429196057248 0.0855 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"480" 0.975 10000 0.05 45 15 -8.08113853013324 0 1 4 0.00111566679293971 0.00753086419753086 0.00111145701387775 0.00110012373185114 0.00111941979222838 0.3346 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999
"481" 0.5 10000 0.05 15 15 5.31225369547255e-14 0 1 5 0.014292173142923 0.0114814814814815 0.0144734639858907 0.0143037170269589 0.0145570059412894 0 0.079 0.05 0.049 0.048 0.049 0.0488 0.0521 0.0511 0.0499 0.0508 0.0511 0.0515 0.0505 0.049 0.0501 0.0505 0.0536 0.0523 0.0515 0.0522 0.0521 0.067 0.0493 0.0485 0.0476 0.0484 0.0485 0.0516 0.0502 0.0493 0.05 0.0502 0.0349 0.0338 0.033
"482" 0.5 10000 0.05 15 30 5.31225369547255e-14 0 1 5 0.00735018171071804 0.00851851851851852 0.00743356224533236 0.00734888055707596 0.00749344491908073 0 0.0342 0.0525 0.0523 0.052 0.0463 0.052 0.0535 0.0535 0.0533 0.049 0.0532 0.0534 0.0531 0.053 0.0481 0.0528 0.0545 0.0542 0.0541 0.0505 0.054 0.059 0.0516 0.0515 0.0514 0.0457 0.0514 0.0529 0.0523 0.0522 0.0475 0.0522 0.0435 0.0422 0.0408
"483" 0.5 10000 0.05 30 15 5.31225369547255e-14 0 1 5 0.0140032746635328 0.00851851851851852 0.014103624491881 0.0140189316402116 0.0141486948769608 0 0.124 0.0534 0.0524 0.0509 0.0566 0.0527 0.0558 0.0546 0.0531 0.0583 0.0552 0.0542 0.0528 0.0517 0.0571 0.0532 0.0565 0.0551 0.0541 0.0589 0.0558 0.0696 0.0528 0.0521 0.0507 0.0565 0.0524 0.0556 0.0545 0.0527 0.0581 0.0548 0.0389 0.038 0.0375
"484" 0.5 10000 0.05 30 30 5.31225369547255e-14 0 1 5 0.00710368490139467 0.00564814814814815 0.00714573222647935 0.00710337175467183 0.00717737603155007 0 0.0809 0.0545 0.0544 0.0542 0.0541 0.0544 0.0562 0.0559 0.0558 0.0557 0.0559 0.0552 0.0548 0.0545 0.0546 0.0546 0.0568 0.0566 0.0565 0.0561 0.0566 0.062 0.0542 0.0541 0.0536 0.0536 0.0541 0.0557 0.0554 0.055 0.0554 0.0554 0.0455 0.0446 0.0445
"485" 0.5 10000 0.05 15 45 5.31225369547255e-14 0 1 5 0.00503618456664971 0.00753086419753086 0.005092159106408 0.00503573791459569 0.00513610472870425 0 0.017 0.051 0.0509 0.0508 0.0456 0.0508 0.0521 0.052 0.0518 0.0467 0.0518 0.0526 0.0523 0.0523 0.046 0.0522 0.0535 0.0532 0.0531 0.0472 0.0531 0.0564 0.0503 0.0502 0.0502 0.0446 0.0501 0.0511 0.0508 0.0508 0.0462 0.0509 0.0463 0.0456 0.0449
"486" 0.5 10000 0.05 45 15 5.31225369547255e-14 0 1 5 0.0139069751704027 0.00753086419753086 0.0139522955338215 0.0138956851727148 0.0139832876625739 0 0.1521 0.0534 0.0521 0.0512 0.0585 0.053 0.0556 0.0547 0.0532 0.061 0.0554 0.0539 0.0529 0.0512 0.0591 0.0536 0.0561 0.0552 0.0538 0.0616 0.0557 0.0714 0.053 0.0519 0.0512 0.0582 0.0529 0.0554 0.0544 0.053 0.0604 0.0552 0.0394 0.039 0.0387
"487" 0.525 10000 0.05 15 15 -0.319743085019201 0 1 5 0.0142544866346243 0.0114814814814815 0.0144367841975309 0.0142673958780549 0.0145201767593964 0 0.0847 0.0544 0.0527 0.0509 0.0526 0.0524 0.0564 0.0552 0.0544 0.0548 0.055 0.0556 0.0546 0.0527 0.0543 0.0545 0.0572 0.0563 0.0556 0.0562 0.0562 0.0712 0.0536 0.0519 0.0504 0.0518 0.0519 0.0553 0.0544 0.0532 0.0541 0.0544 0.0382 0.0365 0.0356
"488" 0.525 10000 0.05 15 30 -0.319743085019201 0 1 5 0.00733055249558071 0.00851851851851852 0.0074131549668552 0.00732866874414644 0.00747290663675053 0 0.0419 0.0625 0.062 0.0616 0.0556 0.0616 0.0632 0.0631 0.0631 0.0578 0.0631 0.0632 0.0632 0.0628 0.0568 0.0627 0.0648 0.0645 0.0642 0.0589 0.0641 0.0708 0.0613 0.0607 0.0605 0.055 0.0605 0.0629 0.0627 0.0625 0.0568 0.0624 0.0531 0.0517 0.0496
"489" 0.525 10000 0.05 30 15 -0.319743085019201 0 1 5 0.0139665162647352 0.00851851851851852 0.0140681496393602 0.0139836739621724 0.0141131029178022 0 0.1333 0.0572 0.0563 0.0552 0.061 0.0568 0.0597 0.0589 0.0572 0.063 0.0592 0.0583 0.0569 0.0558 0.0617 0.0573 0.0606 0.0595 0.0579 0.0636 0.06 0.0753 0.057 0.0562 0.0545 0.0606 0.0564 0.0596 0.0583 0.0568 0.0623 0.0588 0.043 0.0418 0.041
"490" 0.525 10000 0.05 30 30 -0.319743085019201 0 1 5 0.00708491272150189 0.00564814814814815 0.00712900510004257 0.00708679125394519 0.00716053047722908 0 0.0929 0.0629 0.0628 0.0624 0.0624 0.0628 0.064 0.0638 0.0634 0.0635 0.0638 0.0634 0.0633 0.063 0.063 0.0632 0.065 0.0646 0.0645 0.0643 0.0646 0.0715 0.0625 0.062 0.0617 0.0618 0.062 0.0635 0.0632 0.0631 0.0632 0.0632 0.0538 0.0527 0.0518
"491" 0.525 10000 0.05 15 45 -0.319743085019201 0 1 5 0.00502257444923284 0.00753086419753086 0.00507877020504872 0.00502251689665616 0.00512258245358913 0 0.0242 0.0678 0.0678 0.0674 0.0592 0.0673 0.0689 0.0687 0.0684 0.0617 0.0682 0.069 0.0688 0.0687 0.0609 0.0685 0.0701 0.0701 0.07 0.0628 0.07 0.0725 0.0666 0.0665 0.0663 0.0584 0.0662 0.0677 0.0674 0.0674 0.0608 0.0674 0.0613 0.0596 0.0586
"492" 0.525 10000 0.05 45 15 -0.319743085019201 0 1 5 0.0138705261414389 0.00753086419753086 0.0139179833224663 0.0138615422998949 0.0139488717470315 0 0.1615 0.0597 0.0583 0.0565 0.0663 0.0591 0.0623 0.0605 0.0595 0.0678 0.0621 0.0597 0.0592 0.057 0.0666 0.0597 0.0632 0.0616 0.0597 0.0683 0.0626 0.0789 0.059 0.0579 0.0555 0.0658 0.0588 0.0622 0.0603 0.059 0.0673 0.0615 0.0426 0.0422 0.0421
"493" 0.55 10000 0.05 15 15 -0.640749644463377 0 1 5 0.0141414589046841 0.0114814814814815 0.0143221948500882 0.014153656457546 0.0144053563171468 0 0.1043 0.0686 0.0674 0.0667 0.0672 0.0674 0.0713 0.07 0.0686 0.0695 0.0697 0.0701 0.069 0.0681 0.0686 0.0688 0.0723 0.0711 0.0701 0.0712 0.071 0.0895 0.0677 0.067 0.0662 0.0664 0.0669 0.0705 0.0687 0.0677 0.0683 0.0687 0.0491 0.0474 0.0462
"494" 0.55 10000 0.05 15 30 -0.640749644463377 0 1 5 0.00727168654483923 0.00851851851851852 0.00735451895639482 0.0072706971355592 0.00741380149040118 0 0.0662 0.0923 0.0919 0.0914 0.0838 0.0913 0.0942 0.0939 0.0937 0.0871 0.0938 0.0941 0.0939 0.0936 0.0861 0.0936 0.0964 0.0961 0.0958 0.089 0.0956 0.1035 0.0904 0.0903 0.0901 0.0826 0.0903 0.0929 0.0926 0.0922 0.086 0.092 0.0803 0.0779 0.0766
"495" 0.55 10000 0.05 30 15 -0.640749644463377 0 1 5 0.0138562682016399 0.00851851851851852 0.0139614406130268 0.0138775067688378 0.0140061421688662 0 0.1582 0.0722 0.0703 0.0686 0.0765 0.0714 0.0746 0.0734 0.0718 0.0789 0.0742 0.0734 0.0715 0.0697 0.077 0.0723 0.0759 0.0744 0.0729 0.08 0.0749 0.0947 0.0714 0.07 0.0681 0.076 0.0705 0.0742 0.073 0.0714 0.0784 0.0736 0.0545 0.0535 0.0528
"496" 0.55 10000 0.05 30 30 -0.640749644463377 0 1 5 0.00702861264706855 0.00564814814814815 0.00707451544487016 0.00703259165029873 0.00710583032908093 0 0.1343 0.0901 0.0894 0.089 0.0892 0.0894 0.092 0.0917 0.0912 0.0914 0.0916 0.0911 0.0907 0.0901 0.0897 0.0906 0.0931 0.0927 0.092 0.0922 0.0927 0.1017 0.0891 0.0886 0.0879 0.0878 0.0885 0.0914 0.0911 0.0903 0.0903 0.0911 0.0795 0.0782 0.0772
"497" 0.55 10000 0.05 15 45 -0.640749644463377 0 1 5 0.00498176242489095 0.00753086419753086 0.00503769330554219 0.00498175192774304 0.00508128174319958 0 0.0456 0.1085 0.1083 0.1082 0.0977 0.1082 0.1105 0.1105 0.1102 0.0999 0.1101 0.1112 0.1109 0.1106 0.0988 0.1105 0.1117 0.1117 0.1117 0.1017 0.1116 0.1167 0.107 0.107 0.1069 0.0959 0.1069 0.1088 0.1088 0.1086 0.0986 0.1083 0.0995 0.098 0.0967
"498" 0.55 10000 0.05 45 15 -0.640749644463377 0 1 5 0.0137612046339585 0.00753086419753086 0.013814325040885 0.0137582932029288 0.0138449936144261 0 0.1876 0.076 0.0736 0.0716 0.0826 0.0753 0.079 0.0782 0.0756 0.0839 0.0789 0.0771 0.0747 0.0721 0.083 0.0759 0.0795 0.0787 0.0768 0.0843 0.0792 0.0973 0.0756 0.0734 0.0715 0.0823 0.0748 0.0789 0.0777 0.075 0.0838 0.0787 0.0579 0.0565 0.0557
"499" 0.575 10000 0.05 15 15 -0.964318545949623 0 1 5 0.013953187133272 0.0114814814814815 0.0141351223985891 0.0139681513731418 0.0142177499478738 0 0.1387 0.0956 0.0933 0.0919 0.0927 0.0931 0.0994 0.0973 0.0955 0.0964 0.097 0.098 0.0964 0.0933 0.0953 0.0961 0.1016 0.0998 0.0979 0.0991 0.0997 0.1217 0.0941 0.0924 0.0908 0.0915 0.0922 0.0978 0.0955 0.0938 0.0948 0.0955 0.0702 0.0678 0.0667
"500" 0.575 10000 0.05 15 30 -0.964318545949623 0 1 5 0.00717365022445996 0.00851851851851852 0.00725719285045308 0.0071742222051937 0.00731592371517498 0 0.1083 0.1407 0.1403 0.1395 0.1301 0.1394 0.1435 0.1427 0.1419 0.1341 0.1417 0.1429 0.1425 0.1422 0.1328 0.1421 0.1469 0.1463 0.1457 0.1363 0.1457 0.1563 0.1386 0.1385 0.1382 0.1283 0.1381 0.1405 0.1403 0.1399 0.1327 0.1401 0.1255 0.1225 0.1203
"501" 0.575 10000 0.05 30 15 -0.964318545949623 0 1 5 0.0136726133492553 0.00851851851851852 0.0137813187544852 0.0136981761260111 0.0138257067287208 0 0.1965 0.0988 0.0965 0.0945 0.1037 0.0981 0.1021 0.1007 0.0986 0.1061 0.1014 0.1004 0.0977 0.0955 0.1044 0.0989 0.1029 0.1014 0.1001 0.1073 0.1022 0.1242 0.0984 0.096 0.0938 0.1033 0.0974 0.1018 0.1001 0.0981 0.1056 0.101 0.075 0.0737 0.0727
"502" 0.575 10000 0.05 30 30 -0.964318545949623 0 1 5 0.00693483500353966 0.00564814814814815 0.00698202477650064 0.00694052009072092 0.00701305079423868 0 0.1954 0.1431 0.143 0.1422 0.1424 0.1429 0.1462 0.1456 0.145 0.1452 0.1455 0.1445 0.1438 0.1433 0.1432 0.1437 0.1474 0.147 0.1464 0.1465 0.1469 0.1573 0.1424 0.1419 0.1415 0.1417 0.1419 0.1451 0.1445 0.1435 0.1438 0.1443 0.1256 0.1247 0.1232
"503" 0.575 10000 0.05 15 45 -0.964318545949623 0 1 5 0.00491380458818929 0.00753086419753086 0.00496975179092512 0.00491434357757469 0.00501295432075171 0 0.087 0.1849 0.1846 0.1843 0.1678 0.1843 0.1876 0.1872 0.1871 0.1722 0.1871 0.189 0.1887 0.1884 0.1702 0.1883 0.1908 0.1905 0.1904 0.1748 0.1902 0.1964 0.1833 0.1829 0.1826 0.1663 0.1826 0.1847 0.1846 0.1845 0.1709 0.1841 0.1713 0.1684 0.1668
"504" 0.575 10000 0.05 45 15 -0.964318545949623 0 1 5 0.0135790887545831 0.00753086419753086 0.0136388015833823 0.0135833862440988 0.0136691675795531 0 0.2292 0.1018 0.0999 0.0977 0.1095 0.1013 0.1048 0.1028 0.1016 0.1121 0.1043 0.1019 0.1007 0.0983 0.1099 0.1017 0.1056 0.1038 0.1019 0.1126 0.1048 0.128 0.1015 0.0995 0.0973 0.1093 0.1011 0.1045 0.1024 0.1014 0.1118 0.1035 0.0773 0.0763 0.076
"505" 0.6 10000 0.05 15 15 -1.29182182271064 0 1 5 0.0136898346063032 0.0114814814814815 0.0138730666666667 0.0137082385487528 0.0139549921975309 0 0.1852 0.1311 0.1291 0.1273 0.129 0.1291 0.135 0.1328 0.131 0.1328 0.1327 0.1337 0.1315 0.1292 0.1311 0.1312 0.1382 0.1356 0.1336 0.1348 0.1352 0.1628 0.1299 0.1284 0.1263 0.1276 0.1283 0.1337 0.1312 0.1299 0.1309 0.1312 0.1009 0.0979 0.0961
"506" 0.6 10000 0.05 15 30 -1.29182182271064 0 1 5 0.00703655477915055 0.00851851851851852 0.00711962925986742 0.00703767049565164 0.0071777528798935 0 0.1704 0.2186 0.2176 0.2169 0.2034 0.2167 0.2213 0.221 0.2207 0.2092 0.2205 0.2216 0.221 0.22 0.2069 0.2199 0.2246 0.224 0.2236 0.2125 0.2235 0.2343 0.2161 0.2154 0.2147 0.2016 0.2146 0.2189 0.2185 0.2182 0.2068 0.218 0.1968 0.192 0.1886
"507" 0.6 10000 0.05 30 15 -1.29182182271064 0 1 5 0.0134156912233865 0.00851851851851852 0.0135265437815484 0.0134444286322447 0.01357057090785 0 0.2494 0.1325 0.1302 0.1279 0.1381 0.1315 0.1363 0.1345 0.1323 0.1423 0.1354 0.1337 0.132 0.1289 0.1398 0.1324 0.1374 0.1358 0.1335 0.1438 0.1367 0.1643 0.1317 0.13 0.1271 0.1374 0.1306 0.1356 0.1338 0.1313 0.1411 0.1348 0.103 0.101 0.1001
"508" 0.6 10000 0.05 30 30 -1.29182182271064 0 1 5 0.00680366434969274 0.00564814814814815 0.00684962499787144 0.00680860066998429 0.00688034925871056 0 0.2888 0.217 0.2164 0.2154 0.2152 0.2164 0.2204 0.2195 0.2191 0.2192 0.2195 0.2187 0.218 0.2172 0.2171 0.2179 0.2221 0.2214 0.2208 0.2209 0.2213 0.2374 0.2154 0.2148 0.2135 0.2135 0.2147 0.2192 0.2186 0.218 0.2176 0.2186 0.1956 0.1939 0.1922
"509" 0.6 10000 0.05 15 45 -1.29182182271064 0 1 5 0.00481879483676632 0.00753086419753086 0.00487334970302674 0.00481856092922167 0.00491612975482066 0 0.1543 0.2912 0.2909 0.2905 0.2702 0.2902 0.2934 0.293 0.2925 0.2759 0.2922 0.2948 0.2945 0.294 0.2743 0.2938 0.2978 0.2975 0.2974 0.2792 0.2972 0.3048 0.2884 0.288 0.2878 0.2669 0.2874 0.2905 0.2904 0.2903 0.2732 0.2903 0.2754 0.2712 0.2682
"510" 0.6 10000 0.05 45 15 -1.29182182271064 0 1 5 0.0133243100957477 0.00753086419753086 0.0133846092872285 0.0133298730472271 0.0134147321236043 0 0.2882 0.1361 0.1339 0.1309 0.1461 0.1352 0.1409 0.1385 0.1357 0.149 0.1404 0.1368 0.1347 0.1318 0.1464 0.136 0.1419 0.1398 0.1364 0.1498 0.1407 0.1696 0.1355 0.1334 0.1304 0.1458 0.1348 0.1406 0.138 0.135 0.1484 0.1396 0.1073 0.1063 0.1058
"511" 0.625 10000 0.05 15 15 -1.62474833611328 0 1 5 0.013351636404401 0.0114814814814815 0.0135308833862434 0.0133685564323507 0.0136121509399177 0 0.2439 0.1816 0.179 0.1766 0.1795 0.1787 0.1861 0.1828 0.1816 0.1832 0.1826 0.1839 0.1815 0.1787 0.1814 0.1812 0.1892 0.1863 0.1838 0.1861 0.1862 0.2173 0.1805 0.1776 0.1752 0.1778 0.1774 0.1839 0.1816 0.1804 0.1812 0.1816 0.1412 0.1369 0.1345
"512" 0.625 10000 0.05 15 30 -1.62474833611328 0 1 5 0.00686056013826857 0.00851851851851852 0.00694311857446938 0.00686237388311135 0.00700053907695135 0 0.2547 0.3109 0.3097 0.3086 0.2932 0.3083 0.3145 0.314 0.3134 0.2995 0.3133 0.3142 0.3138 0.3131 0.2977 0.313 0.3184 0.3181 0.3172 0.3026 0.3172 0.3355 0.3079 0.3073 0.3061 0.2907 0.306 0.3123 0.3114 0.3108 0.2969 0.3105 0.2854 0.2802 0.2768
"513" 0.625 10000 0.05 30 15 -1.62474833611328 0 1 5 0.0130857029113473 0.00851851851851852 0.0131945675314724 0.0131136985075716 0.013238208100744 0 0.3173 0.1805 0.1768 0.1741 0.1879 0.179 0.185 0.1827 0.1801 0.192 0.1836 0.1818 0.1792 0.1749 0.1897 0.1805 0.1866 0.1841 0.1818 0.1935 0.1853 0.2192 0.1799 0.1758 0.173 0.1871 0.1777 0.1843 0.1818 0.1793 0.1912 0.1829 0.1445 0.1416 0.1409
"514" 0.625 10000 0.05 30 30 -1.62474833611328 0 1 5 0.00663522242370768 0.00564814814814815 0.00667937702000851 0.00663897789653704 0.00670970622647462 0 0.4052 0.3217 0.3208 0.32 0.3196 0.3208 0.3265 0.3258 0.3245 0.3246 0.3258 0.3241 0.3235 0.3219 0.3222 0.3234 0.3289 0.3279 0.3273 0.3268 0.3278 0.3465 0.3198 0.3193 0.3185 0.3182 0.3191 0.3246 0.3239 0.3229 0.323 0.3238 0.2939 0.2911 0.2893
"515" 0.625 10000 0.05 15 45 -1.62474833611328 0 1 5 0.00469686804955774 0.00753086419753086 0.00474964202590277 0.00469567184935778 0.0047918583025336 0 0.2586 0.4322 0.4321 0.4318 0.4046 0.4313 0.4358 0.4354 0.435 0.4117 0.4347 0.4375 0.437 0.4368 0.4086 0.4364 0.4393 0.4393 0.4391 0.4161 0.4388 0.4465 0.4293 0.4287 0.4278 0.4021 0.4272 0.4321 0.432 0.4317 0.4072 0.4317 0.4101 0.4054 0.4029
"516" 0.625 10000 0.05 45 15 -1.62474833611328 0 1 5 0.0129970584136627 0.00753086419753086 0.0130572701149057 0.0130034130490086 0.0130870755704282 0 0.3585 0.186 0.1835 0.1802 0.1999 0.1854 0.1925 0.189 0.1855 0.2037 0.1914 0.1873 0.1849 0.181 0.2011 0.186 0.194 0.1901 0.1868 0.2049 0.1925 0.2252 0.1854 0.1829 0.1795 0.1991 0.1846 0.1918 0.1884 0.1854 0.2034 0.1906 0.1506 0.1493 0.1483
"517" 0.65 10000 0.05 15 15 -1.96475659081166 0 1 5 0.0129389048312284 0.0114814814814815 0.0131175415873016 0.012958515696649 0.0131977686562414 1e-04 0.3151 0.2429 0.2405 0.2365 0.2403 0.2403 0.2484 0.2455 0.2429 0.2445 0.2454 0.2462 0.2437 0.2405 0.2425 0.2432 0.2524 0.2493 0.2462 0.2489 0.2491 0.2859 0.2412 0.2383 0.2349 0.238 0.238 0.2462 0.243 0.2413 0.2418 0.2431 0.1948 0.1894 0.1873
"518" 0.65 10000 0.05 15 30 -1.96475659081166 0 1 5 0.00664587819897727 0.00851851851851852 0.00672833742747674 0.00664916590403211 0.00678481587434572 0 0.3612 0.4228 0.422 0.4209 0.4045 0.4207 0.4268 0.4262 0.4261 0.4116 0.4261 0.4271 0.4264 0.4256 0.4088 0.4254 0.4322 0.4314 0.4304 0.4149 0.4302 0.4461 0.4204 0.4195 0.4188 0.4017 0.4185 0.4244 0.4239 0.4228 0.4095 0.4226 0.3956 0.3904 0.3866
"519" 0.65 10000 0.05 30 15 -1.96475659081166 0 1 5 0.012682916125171 0.00851851851851852 0.0127953780526668 0.0127161302511707 0.0128384425140587 1e-04 0.3996 0.2393 0.236 0.2338 0.2466 0.237 0.244 0.2413 0.2381 0.2516 0.2426 0.2405 0.2372 0.2351 0.2491 0.2385 0.2461 0.2425 0.2404 0.2537 0.2443 0.2858 0.2376 0.2354 0.233 0.2459 0.2364 0.2435 0.2403 0.2373 0.2508 0.2421 0.1981 0.1957 0.194
"520" 0.65 10000 0.05 30 30 -1.96475659081166 0 1 5 0.00642967095426706 0.00564814814814815 0.00647325193699447 0.006433690970479 0.00650302696021948 0 0.5267 0.437 0.4363 0.4353 0.4355 0.4362 0.4414 0.4405 0.4394 0.4394 0.4405 0.4389 0.4379 0.4372 0.4377 0.4379 0.4439 0.4429 0.442 0.442 0.4429 0.4643 0.4357 0.4349 0.4341 0.4342 0.4348 0.4395 0.4388 0.4382 0.4382 0.4388 0.4087 0.4058 0.4039
"521" 0.65 10000 0.05 15 45 -1.96475659081166 0 1 5 0.00454820265489358 0.00753086419753086 0.00459920014394385 0.00454634630680705 0.00464062053436211 0 0.3935 0.575 0.5746 0.5746 0.5506 0.5746 0.5783 0.578 0.5774 0.5581 0.5771 0.5791 0.5787 0.5782 0.5557 0.5782 0.5816 0.5814 0.5814 0.562 0.5811 0.5903 0.572 0.5716 0.5715 0.5475 0.5712 0.5748 0.5746 0.5741 0.5542 0.574 0.5569 0.5516 0.5483
"522" 0.65 10000 0.05 45 15 -1.96475659081166 0 1 5 0.0125975865564853 0.00753086419753086 0.0126591422799423 0.0126063934370157 0.0126885261984058 0 0.4391 0.2488 0.2446 0.2413 0.263 0.247 0.2555 0.2526 0.2477 0.2674 0.2542 0.2501 0.2458 0.2419 0.2644 0.2487 0.2573 0.2536 0.2496 0.2694 0.256 0.2943 0.2476 0.2439 0.2408 0.262 0.246 0.2548 0.2515 0.2468 0.2672 0.2538 0.2069 0.205 0.2045
"523" 0.675 10000 0.05 15 15 -2.31374226220683 0 1 5 0.012452037648956 0.0114814814814815 0.0126353408112875 0.0124806432048375 0.012713938611797 2e-04 0.3968 0.3135 0.3101 0.3071 0.3097 0.3098 0.3191 0.3152 0.3134 0.315 0.3149 0.3163 0.3142 0.3101 0.3132 0.3139 0.3233 0.3195 0.3162 0.3191 0.3191 0.3624 0.3116 0.308 0.305 0.3079 0.3078 0.3162 0.3135 0.3113 0.3131 0.3135 0.2625 0.2555 0.2525
"524" 0.675 10000 0.05 15 30 -2.31374226220683 0 1 5 0.00639277787363652 0.00851851851851852 0.00647157596545643 0.00639414145837134 0.00652705781859217 0 0.477 0.5449 0.5439 0.5429 0.526 0.5425 0.5492 0.5486 0.5479 0.5327 0.5478 0.5487 0.5478 0.5465 0.5303 0.5463 0.553 0.5523 0.5518 0.5366 0.5517 0.5687 0.5423 0.5415 0.5404 0.5227 0.5401 0.5467 0.5456 0.5445 0.5304 0.5444 0.5157 0.5103 0.5069
"525" 0.675 10000 0.05 30 15 -2.31374226220683 0 1 5 0.0122076728015459 0.00851851851851852 0.0123155978008879 0.012238131404245 0.0123581212175718 1e-04 0.4866 0.3098 0.3058 0.3014 0.3218 0.3074 0.3167 0.3138 0.3092 0.3285 0.3155 0.3115 0.3073 0.3039 0.3247 0.3096 0.3196 0.3153 0.3113 0.3305 0.3171 0.364 0.3086 0.3045 0.2995 0.3207 0.3066 0.317 0.3123 0.308 0.3272 0.3147 0.2599 0.2569 0.2556
"526" 0.675 10000 0.05 30 30 -2.31374226220683 0 1 5 0.00618721592535221 0.00564814814814815 0.00622582014474244 0.00618714250289925 0.00625504467434842 0 0.6501 0.5609 0.5596 0.559 0.559 0.5595 0.5649 0.564 0.5631 0.5638 0.564 0.5627 0.5621 0.561 0.5609 0.562 0.5668 0.566 0.565 0.5654 0.5659 0.5877 0.5594 0.5589 0.5582 0.5579 0.5588 0.5638 0.5627 0.5618 0.5623 0.5627 0.5329 0.5311 0.5285
"527" 0.675 10000 0.05 15 45 -2.31374226220683 0 1 5 0.0043730246151967 0.00753086419753086 0.0044220850237828 0.00437046801560579 0.00446263908602466 0 0.5383 0.7171 0.717 0.7168 0.6986 0.7167 0.7205 0.7201 0.7196 0.7042 0.7194 0.7219 0.7216 0.7212 0.7019 0.7208 0.7238 0.7235 0.7234 0.7078 0.7232 0.7304 0.7158 0.7157 0.7157 0.6956 0.7154 0.7174 0.7172 0.7172 0.7011 0.7168 0.7032 0.6995 0.6966
"528" 0.675 10000 0.05 45 15 -2.31374226220683 0 1 5 0.0121262178524092 0.00753086419753086 0.012181964730907 0.01213044223398 0.0122109364247975 0 0.5274 0.3207 0.317 0.3124 0.3367 0.319 0.3267 0.3238 0.32 0.3416 0.3259 0.3218 0.3183 0.3131 0.3381 0.3208 0.3283 0.3253 0.3211 0.3427 0.3272 0.373 0.3198 0.3155 0.3112 0.3358 0.318 0.3261 0.3226 0.3185 0.3409 0.3251 0.2718 0.2698 0.2691
"529" 0.7 10000 0.05 15 15 -2.67392844723626 0 1 5 0.011891531271894 0.0114814814814815 0.0120658833156966 0.0119154179491056 0.0121433193876543 5e-04 0.4848 0.3983 0.395 0.3905 0.3951 0.3944 0.4055 0.4022 0.3983 0.4005 0.4016 0.4031 0.399 0.3952 0.3985 0.3987 0.4098 0.4063 0.4031 0.4057 0.4061 0.4505 0.3967 0.3929 0.3888 0.3921 0.3925 0.4029 0.3987 0.3963 0.3983 0.3987 0.3382 0.3317 0.3284
"530" 0.7 10000 0.05 15 30 -2.67392844723626 0 1 5 0.00610159348751825 0.00851851851851852 0.00617562792191206 0.00610023527093596 0.00622992522941069 0 0.607 0.6735 0.6721 0.6707 0.6517 0.6708 0.6772 0.6769 0.676 0.66 0.6761 0.6777 0.6768 0.6753 0.6572 0.6753 0.6808 0.6803 0.6795 0.6642 0.6794 0.6974 0.67 0.6688 0.6679 0.6486 0.6676 0.6751 0.6743 0.6732 0.6568 0.6731 0.6419 0.6375 0.6329
"531" 0.7 10000 0.05 30 15 -2.67392844723626 0 1 5 0.0116604009657475 0.00851851851851852 0.0117652776500639 0.0116899638776379 0.0118070803768223 4e-04 0.5854 0.3971 0.3931 0.3882 0.4085 0.395 0.4031 0.3998 0.3963 0.415 0.4013 0.399 0.395 0.3899 0.4108 0.3967 0.4054 0.4017 0.3986 0.417 0.4032 0.4561 0.3958 0.3919 0.3866 0.4079 0.3937 0.4026 0.3987 0.3952 0.4135 0.4001 0.3367 0.3323 0.3302
"532" 0.7 10000 0.05 30 30 -2.67392844723626 0 1 5 0.00590811440865939 0.00564814814814815 0.00594286266496381 0.0059052989680128 0.00597136067215364 0 0.767 0.6891 0.6884 0.6873 0.6874 0.6883 0.6942 0.6935 0.6926 0.6926 0.6934 0.6916 0.6903 0.6894 0.6894 0.6903 0.6969 0.6956 0.6949 0.6946 0.6955 0.7171 0.6877 0.6862 0.685 0.6853 0.6861 0.6928 0.6921 0.6907 0.6915 0.6919 0.6578 0.6547 0.6527
"533" 0.7 10000 0.05 15 45 -2.67392844723626 0 1 5 0.00417161422605969 0.00753086419753086 0.00421879607076051 0.00416869077227299 0.00425827172675689 0 0.691 0.8327 0.8323 0.832 0.8149 0.8318 0.8347 0.8344 0.8343 0.8195 0.8343 0.8357 0.8355 0.8351 0.8179 0.8351 0.8368 0.8368 0.8367 0.8226 0.8365 0.841 0.8307 0.8304 0.8301 0.8124 0.8298 0.8325 0.8322 0.8322 0.8175 0.8319 0.8189 0.816 0.8129
"534" 0.7 10000 0.05 45 15 -2.67392844723626 0 1 5 0.0115833575303653 0.00753086419753086 0.011632530428803 0.0115824753503287 0.0116609767250737 1e-04 0.6217 0.4024 0.398 0.3927 0.4206 0.4016 0.41 0.4067 0.402 0.4258 0.4088 0.4036 0.4 0.3943 0.4215 0.4024 0.4116 0.4076 0.4031 0.4267 0.4104 0.4573 0.4015 0.3973 0.3919 0.4201 0.4002 0.4094 0.4054 0.4011 0.4248 0.4079 0.3466 0.3449 0.3439
"535" 0.725 10000 0.05 15 15 -3.04799054967433 0 1 5 0.01125799570958 0.0114814814814815 0.0114175113932981 0.0112718190173847 0.0114936595138546 0.0011 0.5813 0.4863 0.4822 0.4791 0.4827 0.4818 0.4939 0.4898 0.4863 0.4895 0.4895 0.4909 0.4869 0.482 0.487 0.4862 0.4979 0.4943 0.4907 0.4941 0.4941 0.5435 0.4845 0.4799 0.4767 0.4799 0.4797 0.4912 0.4872 0.4842 0.4862 0.4872 0.4238 0.418 0.4142
"536" 0.725 10000 0.05 15 30 -3.04799054967433 0 1 5 0.00577273373844069 0.00851851851851852 0.00584146900687223 0.00576867236149121 0.00589416671580071 0 0.7304 0.7835 0.783 0.782 0.7676 0.7818 0.7873 0.7866 0.786 0.774 0.786 0.7874 0.787 0.7858 0.7714 0.7857 0.7912 0.7902 0.7897 0.7767 0.7897 0.8018 0.7813 0.7804 0.7798 0.7656 0.7797 0.7847 0.7845 0.7839 0.7718 0.7839 0.7603 0.7567 0.7545
"537" 0.725 10000 0.05 30 15 -3.04799054967433 0 1 5 0.0110416287203191 0.00851851851851852 0.0111487632524478 0.0110761616882564 0.011189488011201 6e-04 0.6715 0.4905 0.4859 0.4814 0.5033 0.4877 0.4973 0.494 0.4898 0.5127 0.496 0.4922 0.4877 0.4833 0.5058 0.4898 0.5006 0.496 0.4917 0.5145 0.4979 0.5505 0.489 0.4847 0.4804 0.502 0.4867 0.4965 0.4923 0.4882 0.5117 0.4947 0.4238 0.4194 0.4177
"538" 0.725 10000 0.05 30 30 -3.04799054967433 0 1 5 0.0055926823019849 0.00564814814814815 0.00562427245636441 0.0055880319167364 0.0056518880356653 0 0.8566 0.7989 0.7985 0.7972 0.7979 0.7984 0.8021 0.8016 0.8009 0.8013 0.8016 0.8003 0.7995 0.799 0.7992 0.7994 0.8034 0.8028 0.802 0.8025 0.8028 0.8172 0.798 0.7972 0.7961 0.7961 0.7972 0.8014 0.8004 0.7997 0.8 0.8002 0.7769 0.7754 0.774
"539" 0.725 10000 0.05 15 45 -3.04799054967433 0 1 5 0.00394431308139425 0.00753086419753086 0.00398875953752694 0.00394041581173285 0.00402696839019604 0 0.8125 0.9107 0.9107 0.9105 0.8995 0.9102 0.9117 0.9115 0.9115 0.9028 0.9116 0.9125 0.9124 0.9121 0.9019 0.912 0.9137 0.9136 0.9135 0.9042 0.9132 0.916 0.9099 0.9097 0.9095 0.8983 0.9093 0.9108 0.9107 0.9106 0.9015 0.9105 0.9023 0.9003 0.8985
"540" 0.725 10000 0.05 45 15 -3.04799054967433 0 1 5 0.0109695063905655 0.00753086419753086 0.0110100304690645 0.0109616041636827 0.0110379125812386 1e-04 0.7101 0.4932 0.4893 0.4832 0.511 0.4919 0.5011 0.4979 0.4928 0.5177 0.4997 0.4943 0.4905 0.4843 0.5124 0.493 0.5025 0.499 0.4938 0.5197 0.5008 0.5551 0.4924 0.4881 0.4826 0.5102 0.491 0.5006 0.4968 0.4918 0.5169 0.4991 0.4337 0.4317 0.4308
"541" 0.75 10000 0.05 15 15 -3.43923641326723 0 1 5 0.0105521776675003 0.0114814814814815 0.0107029065255732 0.0105632885059209 0.0107769234962963 0.0019 0.6748 0.5822 0.5785 0.5753 0.5787 0.5777 0.5902 0.5853 0.5822 0.5859 0.5848 0.5855 0.5821 0.5781 0.5822 0.5819 0.5954 0.5902 0.5854 0.5905 0.59 0.6401 0.5802 0.5764 0.5729 0.5762 0.576 0.5876 0.5824 0.5802 0.5823 0.5824 0.5165 0.509 0.5054
"542" 0.75 10000 0.05 15 30 -3.43923641326723 0 1 5 0.00540669596033268 0.00851851851851852 0.00547015508118956 0.00540036307243204 0.00552096708224371 0 0.8307 0.8697 0.8694 0.869 0.8582 0.8689 0.8722 0.8715 0.871 0.8624 0.8709 0.8717 0.8714 0.8711 0.8608 0.871 0.8743 0.8741 0.8732 0.8649 0.8731 0.8816 0.8684 0.8676 0.8673 0.8572 0.8672 0.8704 0.87 0.8694 0.8605 0.8694 0.8512 0.8485 0.8461
"543" 0.75 10000 0.05 30 15 -3.43923641326723 0 1 5 0.0103520054576142 0.00851851851851852 0.0104589157866569 0.010389326901417 0.0104984534629609 0.001 0.7583 0.5858 0.5795 0.575 0.5996 0.582 0.5932 0.5898 0.5848 0.6054 0.5912 0.5882 0.5819 0.5765 0.6014 0.5844 0.5958 0.5917 0.5881 0.6072 0.5936 0.6458 0.5843 0.578 0.5742 0.5988 0.5808 0.5928 0.5889 0.5837 0.6039 0.5905 0.5236 0.5202 0.5179
"544" 0.75 10000 0.05 30 30 -3.43923641326723 0 1 5 0.00524130629209837 0.00564814814814815 0.00527064218816518 0.00523588108439395 0.005297268239369 0 0.9223 0.8813 0.8809 0.8802 0.8803 0.8809 0.8837 0.8834 0.8829 0.8833 0.8834 0.8825 0.8816 0.8812 0.8815 0.8816 0.8848 0.8846 0.8838 0.8841 0.8846 0.8939 0.8806 0.8801 0.8797 0.8797 0.8801 0.8832 0.8828 0.882 0.8827 0.8828 0.8656 0.8643 0.8635
"545" 0.75 10000 0.05 15 45 -3.43923641326723 0 1 5 0.0036915353912768 0.00753086419753086 0.00373384416297009 0.00368754125737089 0.00377056823065326 0 0.8996 0.9627 0.9627 0.9625 0.9557 0.9624 0.9632 0.9632 0.963 0.9577 0.963 0.9635 0.9635 0.9635 0.9569 0.9634 0.9638 0.9638 0.9638 0.9593 0.9637 0.9657 0.9621 0.9619 0.9618 0.9546 0.9617 0.9626 0.9626 0.9626 0.9566 0.9625 0.9573 0.956 0.9548
"546" 0.75 10000 0.05 45 15 -3.43923641326723 0 1 5 0.0102852813876522 0.00753086419753086 0.0103204374467782 0.0102739446927832 0.0103475759761107 4e-04 0.7899 0.5925 0.5887 0.5835 0.6117 0.5914 0.6033 0.5989 0.592 0.6166 0.6021 0.5941 0.5902 0.5846 0.613 0.5925 0.6043 0.6001 0.5934 0.6185 0.6032 0.6509 0.5917 0.5878 0.5826 0.6111 0.5905 0.6025 0.5971 0.5913 0.6163 0.601 0.5269 0.5247 0.5234
"547" 0.775 10000 0.05 15 15 -3.85187596027363 0 1 5 0.00977499112473573 0.0114814814814815 0.00991545594356261 0.0097828293877551 0.00998686858710562 0.0026 0.7609 0.6794 0.6754 0.6724 0.6763 0.6749 0.6862 0.6821 0.6793 0.6826 0.6816 0.6826 0.68 0.6755 0.6796 0.6792 0.6903 0.6867 0.6826 0.6862 0.6861 0.7327 0.6775 0.6735 0.6708 0.6742 0.6734 0.6839 0.6799 0.6772 0.6804 0.6801 0.6194 0.6123 0.6091
"548" 0.775 10000 0.05 15 30 -3.85187596027363 0 1 5 0.00500408455462613 0.00851851851851852 0.0050623137164751 0.00499607550446999 0.00511082571726976 0 0.9055 0.9316 0.9311 0.9306 0.9233 0.9305 0.9334 0.933 0.9326 0.9256 0.9326 0.933 0.9328 0.9323 0.9244 0.9323 0.934 0.9337 0.9336 0.9271 0.9336 0.9387 0.9301 0.9295 0.9286 0.9224 0.9285 0.9322 0.9317 0.9313 0.9247 0.9313 0.9196 0.918 0.9162
"549" 0.775 10000 0.05 30 15 -3.85187596027363 0 1 5 0.00959233038693234 0.00851851851851852 0.00970076713981633 0.00963470583956699 0.00973880298348368 0.0018 0.8291 0.6837 0.6776 0.6727 0.6945 0.6806 0.69 0.6869 0.683 0.7025 0.6888 0.685 0.6804 0.6747 0.6967 0.6824 0.6922 0.6887 0.6847 0.7038 0.69 0.7393 0.6821 0.6765 0.672 0.6937 0.6795 0.6902 0.6858 0.6812 0.7015 0.6872 0.6174 0.6139 0.6115
"550" 0.775 10000 0.05 30 30 -3.85187596027363 0 1 5 0.00485445968959528 0.00564814814814815 0.00487959142613878 0.00484657160156193 0.00490502484951989 0 0.9614 0.9418 0.9414 0.9413 0.9413 0.9414 0.9431 0.9427 0.9425 0.9426 0.9427 0.9422 0.9421 0.9417 0.9416 0.9421 0.9436 0.9435 0.9431 0.9432 0.9435 0.9492 0.9413 0.9412 0.941 0.9409 0.9412 0.9426 0.9422 0.942 0.9418 0.9422 0.9312 0.9307 0.9301
"551" 0.775 10000 0.05 15 45 -3.85187596027363 0 1 5 0.00341378236458957 0.00753086419753086 0.00345256283897173 0.00340860339051895 0.0034875649980946 0 0.9585 0.9864 0.9864 0.9864 0.9839 0.9864 0.9866 0.9865 0.9865 0.9848 0.9865 0.9867 0.9867 0.9867 0.9842 0.9865 0.9868 0.9868 0.9868 0.9851 0.9868 0.9876 0.9863 0.9863 0.9863 0.9835 0.9863 0.9864 0.9864 0.9864 0.9845 0.9864 0.9843 0.9839 0.9836
"552" 0.775 10000 0.05 45 15 -3.85187596027363 0 1 5 0.00953144347433119 0.00753086419753086 0.00955583740616037 0.00951165929132596 0.0095819941622055 0.0014 0.8561 0.6906 0.6869 0.6813 0.7088 0.6894 0.6984 0.6948 0.6901 0.7141 0.6971 0.692 0.6883 0.6827 0.71 0.6901 0.6997 0.6962 0.6909 0.7155 0.698 0.7485 0.6901 0.686 0.6801 0.708 0.6887 0.6979 0.6938 0.6892 0.7137 0.6961 0.6309 0.6294 0.6281
"553" 0.8 10000 0.05 15 15 -4.29144309304914 0 1 5 0.00892756318100188 0.0114814814814815 0.00905161453262787 0.00892693599395314 0.00911990353470508 0.0046 0.8315 0.7689 0.766 0.7631 0.7664 0.7654 0.7733 0.7713 0.7689 0.7711 0.7707 0.7711 0.7686 0.7658 0.7691 0.7682 0.7758 0.7733 0.771 0.7734 0.7732 0.8108 0.7675 0.764 0.7622 0.7645 0.7638 0.7724 0.7692 0.7673 0.7688 0.7692 0.7153 0.7082 0.7056
"554" 0.8 10000 0.05 15 30 -4.29144309304914 0 1 5 0.00456563884818436 0.00851851851851852 0.00461813047983945 0.00455603358511221 0.00466389316601593 0 0.9539 0.966 0.9658 0.9654 0.9626 0.9654 0.967 0.9668 0.9667 0.9637 0.9665 0.9667 0.9666 0.9665 0.9633 0.9663 0.9677 0.9677 0.9674 0.9644 0.9672 0.9697 0.9654 0.9651 0.9648 0.9623 0.9648 0.9663 0.9662 0.966 0.9633 0.966 0.9604 0.9595 0.9586
"555" 0.8 10000 0.05 30 15 -4.29144309304914 0 1 5 0.00876359508454472 0.00851851851851852 0.0088674010022502 0.00880532110198869 0.00890368877944684 0.0034 0.8902 0.7709 0.7672 0.7643 0.7812 0.7689 0.7763 0.7739 0.7702 0.7869 0.7754 0.7724 0.7686 0.7654 0.7826 0.7705 0.7782 0.7753 0.7719 0.7886 0.7763 0.8188 0.7699 0.7662 0.7639 0.7803 0.7684 0.7763 0.773 0.7696 0.7864 0.7743 0.7185 0.715 0.714
"556" 0.8 10000 0.05 30 30 -4.29144309304914 0 1 5 0.00443272617111407 0.00564814814814815 0.00445605789697744 0.00442506011508933 0.0044800724266118 0 0.9836 0.9716 0.9713 0.9709 0.9711 0.9713 0.9723 0.9721 0.9721 0.972 0.9721 0.972 0.9718 0.9715 0.9717 0.9718 0.9726 0.9724 0.9723 0.9723 0.9724 0.9762 0.9711 0.9709 0.9708 0.9708 0.9709 0.972 0.972 0.9719 0.972 0.972 0.9668 0.9666 0.9665
"557" 0.8 10000 0.05 15 45 -4.29144309304914 0 1 5 0.00311166407057851 0.00753086419753086 0.0031486638419468 0.0031073218734078 0.00318172752902544 0 0.9855 0.9959 0.9958 0.9958 0.995 0.9958 0.9959 0.9959 0.9959 0.9954 0.9959 0.996 0.9959 0.9959 0.9954 0.9959 0.9962 0.9961 0.9961 0.9955 0.9961 0.9965 0.9957 0.9957 0.9957 0.9949 0.9957 0.9959 0.9959 0.9959 0.9953 0.9959 0.9954 0.9952 0.9949
"558" 0.8 10000 0.05 45 15 -4.29144309304914 0 1 5 0.00870893905239234 0.00753086419753086 0.00872699766055618 0.00868550249300768 0.00875193147882668 0.0025 0.9101 0.7801 0.7774 0.7727 0.7937 0.7795 0.7861 0.7836 0.7798 0.798 0.7854 0.7812 0.7786 0.774 0.7945 0.7801 0.787 0.7844 0.781 0.799 0.786 0.8229 0.7798 0.7769 0.7721 0.7936 0.779 0.7858 0.7827 0.7793 0.7975 0.7847 0.7281 0.7257 0.7247
"559" 0.825 10000 0.05 15 15 -4.76548903248513 0 1 5 0.00801129840877337 0.0114814814814815 0.00811979259259259 0.00800404307382212 0.00818436226282579 0.0088 0.8944 0.8423 0.8397 0.8377 0.8406 0.8396 0.8461 0.8438 0.8422 0.8445 0.8436 0.844 0.8424 0.8394 0.8423 0.8421 0.8485 0.8457 0.844 0.8462 0.8457 0.8783 0.8416 0.8388 0.8366 0.8395 0.8387 0.8451 0.8423 0.8413 0.8423 0.8423 0.7995 0.7955 0.7942
"560" 0.825 10000 0.05 15 30 -4.76548903248513 0 1 5 0.00409227115956946 0.00851851851851852 0.00414070377668309 0.00408319909748829 0.00418338371945644 1e-04 0.9806 0.9866 0.9866 0.9866 0.9852 0.9866 0.987 0.9868 0.9867 0.9861 0.9867 0.9867 0.9866 0.9866 0.9857 0.9866 0.9878 0.9876 0.9875 0.9863 0.9874 0.9891 0.9866 0.9865 0.9863 0.9851 0.9863 0.9868 0.9867 0.9866 0.9858 0.9866 0.984 0.9837 0.9834
"561" 0.825 10000 0.05 30 15 -4.76548903248513 0 1 5 0.00786704425390392 0.00851851851851852 0.0079706319017211 0.00791324084169555 0.00800466537047173 0.0068 0.9384 0.8476 0.8452 0.843 0.8551 0.8459 0.8514 0.8492 0.8469 0.8594 0.851 0.8483 0.8456 0.8442 0.8562 0.8469 0.8531 0.8509 0.8479 0.8606 0.8515 0.8837 0.847 0.8449 0.8424 0.8545 0.8458 0.8522 0.8488 0.8467 0.8587 0.8499 0.8028 0.8002 0.7988
"562" 0.825 10000 0.05 30 30 -4.76548903248513 0 1 5 0.00397683310454335 0.00564814814814815 0.00399758678586633 0.00396884842882518 0.00401999942085048 0 0.9943 0.9892 0.9891 0.989 0.989 0.989 0.9896 0.9895 0.9895 0.9895 0.9895 0.9895 0.9893 0.9892 0.9892 0.9893 0.9896 0.9896 0.9896 0.9896 0.9896 0.9911 0.989 0.989 0.9888 0.9889 0.989 0.9895 0.9895 0.9895 0.9895 0.9895 0.9867 0.9865 0.9865
"563" 0.825 10000 0.05 15 45 -4.76548903248513 0 1 5 0.00278592874316816 0.00753086419753086 0.00282072042755598 0.0027823954230132 0.00285151669773494 0 0.996 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9992 0.9993 0.9994 0.9993 0.9993 0.9993 0.9992 0.9993 0.9993 0.9993 0.9993 0.9992 0.9993 0.9992 0.9992 0.9992
"564" 0.825 10000 0.05 45 15 -4.76548903248513 0 1 5 0.00781895953561412 0.00753086419753086 0.00783338517164591 0.00779497457324568 0.00785682242647469 0.005 0.9479 0.8488 0.8462 0.8436 0.8602 0.8482 0.8533 0.8516 0.8484 0.8628 0.8526 0.8498 0.8472 0.8445 0.8609 0.8487 0.8541 0.8523 0.8492 0.8639 0.8533 0.8843 0.8483 0.8461 0.8432 0.8599 0.8477 0.8532 0.8514 0.8482 0.8629 0.8522 0.8095 0.8085 0.8079
"565" 0.85 10000 0.05 15 15 -5.28479407913088 0 1 5 0.00702798071536197 0.0114814814814815 0.007116529664903 0.00701078822877299 0.0071766729744856 0.0173 0.9441 0.9061 0.9041 0.9024 0.905 0.9037 0.9094 0.9072 0.9061 0.9073 0.9067 0.9076 0.9054 0.9037 0.9062 0.9052 0.9119 0.9093 0.9074 0.9093 0.9089 0.9316 0.9057 0.9031 0.9018 0.9043 0.903 0.9079 0.9062 0.9055 0.906 0.9062 0.8715 0.8669 0.8653
"566" 0.85 10000 0.05 15 30 -5.28479407913088 0 1 5 0.003585127048141 0.00851851851851852 0.0036319524296053 0.00357961946603418 0.00367109590870549 3e-04 0.9939 0.9962 0.9961 0.9961 0.9955 0.9961 0.9964 0.9964 0.9964 0.9957 0.9963 0.9964 0.9963 0.9962 0.9957 0.9962 0.9965 0.9965 0.9964 0.996 0.9964 0.9971 0.9962 0.9962 0.9961 0.9954 0.9961 0.9963 0.9963 0.9963 0.9956 0.9962 0.9952 0.995 0.9948
"567" 0.85 10000 0.05 30 15 -5.28479407913088 0 1 5 0.00690427190759346 0.00851851851851852 0.00700357904761905 0.0069512047217661 0.00703520969171076 0.012 0.97 0.9085 0.9064 0.9044 0.916 0.9074 0.9123 0.911 0.9084 0.9188 0.9118 0.9096 0.9073 0.905 0.9166 0.9084 0.914 0.9119 0.9095 0.9194 0.9126 0.9373 0.9082 0.9057 0.9037 0.9158 0.9072 0.9124 0.9108 0.9079 0.9187 0.9111 0.8778 0.8764 0.8754
"568" 0.85 10000 0.05 30 30 -5.28479407913088 0 1 5 0.00348770429902673 0.00564814814814815 0.00350575215410813 0.00347955460812378 0.00352633665528121 3e-04 0.9986 0.9964 0.9964 0.9964 0.9963 0.9964 0.9966 0.9965 0.9965 0.9965 0.9965 0.9965 0.9964 0.9964 0.9965 0.9964 0.9966 0.9966 0.9966 0.9966 0.9966 0.9974 0.9963 0.9963 0.9963 0.9963 0.9963 0.9965 0.9965 0.9965 0.9965 0.9965 0.9954 0.9952 0.9951
"569" 0.85 10000 0.05 15 45 -5.28479407913088 0 1 5 0.00243750915906734 0.00753086419753086 0.00246804194181676 0.00243304840931359 0.00249632042193547 0 0.9992 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998
"570" 0.85 10000 0.05 45 15 -5.28479407913088 0 1 5 0.00686303563833729 0.00753086419753086 0.00687833894928117 0.00684340383090161 0.00690000799409339 0.0102 0.9764 0.9098 0.9081 0.9064 0.9174 0.9092 0.9129 0.9117 0.9093 0.9204 0.9127 0.9102 0.9085 0.9068 0.9175 0.9096 0.9134 0.9123 0.9101 0.9212 0.9131 0.9358 0.9094 0.9078 0.9061 0.9174 0.9087 0.9127 0.9115 0.9093 0.9204 0.9123 0.8797 0.8782 0.8776
"571" 0.875 10000 0.05 15 15 -5.8656539362482 0 1 5 0.00597993762401179 0.0114814814814815 0.00605102137566138 0.00595681531872008 0.00610550557146776 0.0349 0.9747 0.9494 0.9484 0.9476 0.9489 0.9484 0.952 0.9504 0.9494 0.9512 0.9502 0.9503 0.9494 0.9484 0.9496 0.9492 0.9532 0.9517 0.9503 0.9519 0.9516 0.9664 0.9491 0.948 0.9475 0.9486 0.948 0.9512 0.9496 0.9491 0.9498 0.9496 0.9287 0.9259 0.9252
"572" 0.875 10000 0.05 15 30 -5.8656539362482 0 1 5 0.00304568102856542 0.00851851851851852 0.00308524063978593 0.00303845255975187 0.00312058941861109 0.0017 0.9986 0.9991 0.9991 0.9991 0.999 0.9991 0.9991 0.9991 0.9991 0.999 0.9991 0.9991 0.9991 0.9991 0.999 0.9991 0.9991 0.9991 0.9991 0.999 0.9991 0.9991 0.999 0.999 0.999 0.999 0.999 0.9991 0.9991 0.9991 0.999 0.9991 0.9989 0.9988 0.9988
"573" 0.875 10000 0.05 30 15 -5.8656539362482 0 1 5 0.00587737794164317 0.00851851851851852 0.00597639816821748 0.00592968917594113 0.00600513451357754 0.0253 0.9865 0.9532 0.9513 0.9505 0.9569 0.9525 0.9548 0.9541 0.9531 0.9586 0.9544 0.9537 0.9521 0.951 0.9573 0.9531 0.9557 0.9543 0.9536 0.9588 0.9547 0.9696 0.9529 0.9512 0.9501 0.9567 0.9522 0.9551 0.9539 0.9529 0.9586 0.9543 0.9297 0.9289 0.9286
"574" 0.875 10000 0.05 30 30 -5.8656539362482 0 1 5 0.00296654507910134 0.00564814814814815 0.00298182979991486 0.00295847858604542 0.00300033558792867 0.0012 0.9996 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9995 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9994 0.9992 0.9992 0.9992
"575" 0.875 10000 0.05 15 45 -5.8656539362482 0 1 5 0.00206759549674996 0.00753086419753086 0.00209371505959062 0.00206249274188089 0.00211910629621422 1e-04 0.9999 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"576" 0.875 10000 0.05 45 15 -5.8656539362482 0 1 5 0.00584319138085361 0.00753086419753086 0.00585722413268487 0.00582609472716584 0.00587691139777103 0.02 0.9908 0.954 0.9531 0.9512 0.9588 0.9538 0.9559 0.9548 0.9539 0.9602 0.9554 0.9542 0.9533 0.9513 0.9593 0.9539 0.956 0.9552 0.954 0.9603 0.9559 0.9687 0.954 0.9529 0.9511 0.9587 0.9537 0.9557 0.9545 0.9538 0.9603 0.9553 0.9322 0.9317 0.9312
"577" 0.9 10000 0.05 15 15 -6.53465644308981 0 1 5 0.00487032910501142 0.0114814814814815 0.0049227442680776 0.00484158286722096 0.00497023859533608 0.0675 0.9915 0.9811 0.9802 0.9797 0.9808 0.9801 0.9819 0.9816 0.9811 0.9816 0.9815 0.9816 0.9811 0.98 0.9811 0.9811 0.9829 0.9821 0.9816 0.9819 0.9821 0.9875 0.9809 0.9799 0.9796 0.9803 0.9798 0.9817 0.9812 0.9809 0.9812 0.9812 0.9672 0.9658 0.965
"578" 0.9 10000 0.05 15 30 -6.53465644308981 0 1 5 0.00247590277486586 0.00851851851851852 0.00250706068235723 0.00246681115611506 0.0025377743823498 0.0059 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998 0.9998
"579" 0.9 10000 0.05 30 15 -6.53465644308981 0 1 5 0.00478924549354452 0.00851851851851852 0.0048699331046646 0.00482944391656024 0.00489539244783393 0.0505 0.9953 0.9813 0.98 0.9792 0.9831 0.9804 0.9821 0.9818 0.9813 0.9845 0.9821 0.9816 0.9803 0.9795 0.9834 0.9808 0.9825 0.982 0.9816 0.9845 0.9822 0.989 0.9813 0.9798 0.979 0.9829 0.9805 0.9824 0.9817 0.9812 0.9842 0.9818 0.9682 0.9673 0.9671
"580" 0.9 10000 0.05 30 30 -6.53465644308981 0 1 5 0.00241499185795233 0.00564814814814815 0.00242448469135802 0.0024043992997754 0.00244055530919067 0.0034 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"581" 0.9 10000 0.05 15 45 -6.53465644308981 0 1 5 0.00167776066481736 0.00753086419753086 0.00169696969554451 0.00167007910070725 0.0017189947282569 5e-04 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"582" 0.9 10000 0.05 45 15 -6.53465644308981 0 1 5 0.00476221762305554 0.00753086419753086 0.00477536837867208 0.00474864575704131 0.00479258901920848 0.0418 0.9967 0.982 0.9816 0.9803 0.9843 0.9817 0.9831 0.9824 0.9819 0.9849 0.983 0.982 0.9816 0.9805 0.9845 0.9819 0.9831 0.9825 0.982 0.985 0.983 0.9888 0.982 0.9814 0.9802 0.9843 0.9817 0.983 0.9823 0.9818 0.9848 0.9828 0.9718 0.9712 0.9709
"583" 0.925 10000 0.05 15 15 -7.34019905020715 0 1 5 0.00370371076637315 0.0114814814814815 0.00373976973544974 0.00367383465860418 0.00377811535363512 0.1256 0.9984 0.9943 0.9943 0.994 0.9942 0.9943 0.9947 0.9945 0.9943 0.9944 0.9945 0.9945 0.9943 0.9943 0.9943 0.9943 0.995 0.9948 0.9945 0.9947 0.9948 0.9973 0.9943 0.9942 0.994 0.9942 0.9942 0.9946 0.9943 0.9943 0.9943 0.9943 0.9903 0.9899 0.9899
"584" 0.925 10000 0.05 15 30 -7.34019905020715 0 1 5 0.00187857619017234 0.00851851851851852 0.00190180978896795 0.00186900438119565 0.00192708720150824 0.0191 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"585" 0.925 10000 0.05 30 15 -7.34019905020715 0 1 5 0.00364408677247217 0.00851851851851852 0.0036927271909019 0.00365940703521255 0.00371410388932541 0.0973 0.9984 0.9938 0.9937 0.9936 0.995 0.9937 0.9942 0.9939 0.9938 0.9952 0.994 0.9939 0.9937 0.9937 0.995 0.9937 0.9943 0.9939 0.9939 0.9952 0.9942 0.9966 0.9938 0.9937 0.9936 0.995 0.9937 0.9941 0.9939 0.9938 0.9952 0.994 0.9905 0.9902 0.99
"586" 0.925 10000 0.05 30 30 -7.34019905020715 0 1 5 0.00183540378972896 0.00564814814814815 0.00184131854831843 0.0018249298342655 0.00185457156666667 0.0125 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"587" 0.925 10000 0.05 15 45 -7.34019905020715 0 1 5 0.00127019799810538 0.00753086419753086 0.0012819018203196 0.00125996862665455 0.00130001264028198 0.0028 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"588" 0.925 10000 0.05 45 15 -7.34019905020715 0 1 5 0.0036242121078385 0.00753086419753086 0.00363850306094454 0.00361672351736055 0.00365279151711194 0.0899 0.9994 0.994 0.9939 0.9939 0.9952 0.994 0.9943 0.9943 0.994 0.9955 0.9943 0.994 0.994 0.9939 0.9952 0.994 0.9943 0.9943 0.994 0.9955 0.9943 0.9972 0.994 0.9939 0.9939 0.9951 0.994 0.9943 0.9943 0.994 0.9954 0.9943 0.9901 0.99 0.99
"589" 0.95 10000 0.05 15 15 -8.38714074082937 0 1 5 0.00248732985356024 0.0114814814814815 0.00251000098765432 0.00246174125472411 0.00253618697832647 0.2389 0.9997 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9997 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9989 0.9983 0.9982 0.9981
"590" 0.95 10000 0.05 15 30 -8.38714074082937 0 1 5 0.00125802138749604 0.00851851851851852 0.00127424028948489 0.00124999726084048 0.00129295998376614 0.0652 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"591" 0.95 10000 0.05 30 15 -8.38714074082937 0 1 5 0.0024487113638048 0.00851851851851852 0.002462713806483 0.00243792991060026 0.00247863298403238 0.1966 0.9999 0.9988 0.9987 0.9987 0.9989 0.9988 0.9988 0.9988 0.9988 0.9991 0.9988 0.9988 0.9988 0.9987 0.9989 0.9988 0.9989 0.9988 0.9988 0.9991 0.9988 0.9995 0.9988 0.9987 0.9987 0.9989 0.9988 0.9988 0.9988 0.9988 0.9991 0.9988 0.9982 0.9982 0.9981
"592" 0.95 10000 0.05 30 30 -8.38714074082937 0 1 5 0.00123153391226036 0.00564814814814815 0.00123434173265219 0.00122223796318316 0.00124422369163237 0.0461 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"593" 0.95 10000 0.05 15 45 -8.38714074082937 0 1 5 0.000848251898807988 0.00753086419753086 0.000855881222097518 0.000839752365987922 0.000869296383341416 0.0164 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"594" 0.95 10000 0.05 45 15 -8.38714074082937 0 1 5 0.00243583853388633 0.00753086419753086 0.00244208352163611 0.00242591750307306 0.00245281010663378 0.1864 1 0.9991 0.9991 0.9989 0.9992 0.9991 0.9991 0.9991 0.9991 0.9993 0.9991 0.9991 0.9991 0.9989 0.9992 0.9991 0.9991 0.9991 0.9991 0.9993 0.9991 0.9995 0.9991 0.999 0.9989 0.9992 0.9991 0.9991 0.9991 0.9991 0.9992 0.9991 0.9979 0.9979 0.9979
"595" 0.975 10000 0.05 15 15 -9.9938946032335 0 1 5 0.00123510326817146 0.0114814814814815 0.00123792028218695 0.00121026247417486 0.00124722351934156 0.4723 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9997 0.9997 0.9997
"596" 0.975 10000 0.05 15 30 -9.9938946032335 0 1 5 0.000622263161203749 0.00851851851851852 0.000632376152770176 0.00061852834397616 0.000642318091086379 0.2327 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"597" 0.975 10000 0.05 30 15 -9.9938946032335 0 1 5 0.00121646685777388 0.00851851851851852 0.00121235270449431 0.00119852233290762 0.00122006423456114 0.4206 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999
"598" 0.975 10000 0.05 30 30 -9.9938946032335 0 1 5 0.000610589192445943 0.00564814814814815 0.000612319761600681 0.000605420778320929 0.000617856748422497 0.186 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"599" 0.975 10000 0.05 15 45 -9.9938946032335 0 1 5 0.000417983125547828 0.00753086419753086 0.000420136753781198 0.000410936473732029 0.000427663231140327 0.1128 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
"600" 0.975 10000 0.05 45 15 -9.9938946032335 0 1 5 0.00121025472097468 0.00753086419753086 0.00120544289740438 0.0011961735820284 0.00121124722066362 0.3965 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 0.9999 0.9999 0.9999


==> anc/SimResultsPermutation.txt <==
"setting" "nt" "nc" "perm_bm" "perm_unbia" "perm_pm" "perm_bml" "perm_unbial" "perm_pml"
"1" 1 7 7 0.0492 0.0486 0.0492 0.0482 0.0492 0.0485
"2" 1 7 10 0.0484 0.0473 0.0486 0.0485 0.0471 0.0484
"3" 1 10 7 0.0501 0.0489 0.0502 0.0509 0.0501 0.0498
"4" 1 10 10 0.0507 0.0505 0.0507 0.0505 0.051 0.0504
"5" 1 15 15 0.0506 0.0507 0.0507 0.0503 0.05 0.0505
"6" 1 15 30 0.0525 0.0525 0.0523 0.0526 0.0526 0.0526
"7" 1 30 15 0.0494 0.0494 0.0495 0.0496 0.0496 0.0494
"8" 1 30 30 0.0525 0.0526 0.0525 0.0523 0.0523 0.0525
"9" 1 15 45 0.0528 0.0529 0.0529 0.0525 0.052 0.0525
"10" 1 45 15 0.051 0.0509 0.0507 0.051 0.0508 0.0512
"11" 2 7 7 0.0546 0.0477 0.0553 0.0388 0.0381 0.0396
"12" 2 7 10 0.0439 0.0421 0.0466 0.0435 0.0415 0.0445
"13" 2 10 7 0.0638 0.0602 0.0651 0.0414 0.041 0.0418
"14" 2 10 10 0.0579 0.0563 0.0603 0.0514 0.0494 0.0533
"15" 2 15 15 0.0529 0.052 0.0538 0.0485 0.0468 0.05
"16" 2 15 30 0.0445 0.0436 0.0448 0.048 0.0474 0.0485
"17" 2 30 15 0.0561 0.0548 0.0567 0.0453 0.0436 0.0469
"18" 2 30 30 0.0531 0.0521 0.0535 0.0512 0.0499 0.0516
"19" 2 15 45 0.0431 0.043 0.0432 0.0487 0.0484 0.049
"20" 2 45 15 0.055 0.0542 0.0558 0.0412 0.0403 0.042
"21" 3 7 7 0.2294 0.2264 0.2293 0.2224 0.2253 0.2248
"22" 3 7 10 0.2742 0.2719 0.2746 0.2695 0.2676 0.2706
"23" 3 10 7 0.276 0.2734 0.2757 0.2715 0.2695 0.2708
"24" 3 10 10 0.3364 0.3365 0.3358 0.3373 0.3374 0.3367
"25" 3 15 15 0.4879 0.4883 0.4887 0.4882 0.4882 0.4879
"26" 3 15 30 0.6116 0.6116 0.6116 0.6079 0.6076 0.6088
"27" 3 30 15 0.6048 0.6046 0.6045 0.6037 0.6032 0.6034
"28" 3 30 30 0.7841 0.7839 0.7843 0.7843 0.7848 0.7839
"29" 3 15 45 0.6529 0.6531 0.6533 0.6502 0.6497 0.6502
"30" 3 45 15 0.6441 0.6442 0.6445 0.6401 0.6395 0.6398
"31" 4 7 7 0.2335 0.211 0.2353 0.174 0.1712 0.1831
"32" 4 7 10 0.2748 0.2677 0.2841 0.2733 0.2604 0.2781
"33" 4 10 7 0.2555 0.2449 0.2598 0.1827 0.1789 0.1843
"34" 4 10 10 0.3147 0.3052 0.3219 0.287 0.2793 0.292
"35" 4 15 15 0.4358 0.4314 0.4398 0.4199 0.414 0.4259
"36" 4 15 30 0.6667 0.665 0.6686 0.6783 0.6747 0.6803
"37" 4 30 15 0.4623 0.4582 0.4669 0.4241 0.4184 0.4282
"38" 4 30 30 0.7237 0.7209 0.7253 0.7161 0.7134 0.7183
"39" 4 15 45 0.8109 0.8098 0.8111 0.8221 0.8216 0.8224
"40" 4 45 15 0.4598 0.456 0.4625 0.4133 0.4079 0.4188
"41" 5 7 7 0.0235 0.0237 0.0235 0.0223 0.0225 0.0224
"42" 5 7 10 0.0307 0.0306 0.0309 0.0309 0.0316 0.0313
"43" 5 10 7 0.0276 0.0275 0.0279 0.027 0.0271 0.0273
"44" 5 10 10 0.0337 0.0342 0.0338 0.0338 0.0336 0.0341
"45" 5 15 15 0.0421 0.0421 0.042 0.0419 0.0418 0.0419
"46" 5 15 30 0.0464 0.0464 0.0467 0.0468 0.0469 0.0463
"47" 5 30 15 0.0407 0.0407 0.0406 0.0412 0.0412 0.041
"48" 5 30 30 0.0489 0.049 0.0489 0.0488 0.0487 0.049
"49" 5 15 45 0.0479 0.0481 0.0478 0.0483 0.0483 0.0483
"50" 5 45 15 0.0464 0.0464 0.0465 0.0464 0.0466 0.0462
"51" 6 7 7 0.0366 0.0365 0.0385 0.0321 0.0319 0.0329
"52" 6 7 10 0.0475 0.0474 0.0483 0.0414 0.0413 0.0422
"53" 6 10 7 0.0401 0.0388 0.0405 0.0398 0.0391 0.0421
"54" 6 10 10 0.0487 0.0486 0.0492 0.045 0.045 0.0468
"55" 6 15 15 0.0535 0.0531 0.0543 0.0507 0.0502 0.0521
"56" 6 15 30 0.0576 0.0575 0.0586 0.0525 0.0522 0.0541
"57" 6 30 15 0.0501 0.0501 0.0504 0.0528 0.0524 0.0528
"58" 6 30 30 0.057 0.0566 0.0571 0.0559 0.0554 0.0562
"59" 6 15 45 0.0536 0.0534 0.0544 0.0462 0.046 0.0468
"60" 6 45 15 0.0442 0.044 0.044 0.0477 0.0475 0.04766
"61" 7 7 7 0.1944 0.1948 0.1936 0.1905 0.1915 0.1899
"62" 7 7 10 0.2477 0.2476 0.248 0.2445 0.2458 0.2455
"63" 7 10 7 0.2559 0.2555 0.2551 0.2553 0.2546 0.2564
"64" 7 10 10 0.326 0.3263 0.3267 0.3251 0.3251 0.3261
"65" 7 15 15 0.5059 0.506 0.5054 0.5058 0.5058 0.5059
"66" 7 15 30 0.627 0.6268 0.6281 0.623 0.6228 0.6236
"67" 7 30 15 0.6584 0.6586 0.6584 0.6596 0.6598 0.6598
"68" 7 30 30 0.8314 0.8314 0.8313 0.8312 0.8313 0.8314
"69" 7 15 45 0.6697 0.6697 0.6706 0.6631 0.6628 0.6646
"70" 7 45 15 0.718 0.7183 0.7183 0.7189 0.7192 0.7191
"71" 8 7 7 0.2168 0.2158 0.2238 0.1914 0.1907 0.1956
"72" 8 7 10 0.2464 0.2437 0.2531 0.2004 0.1997 0.2032
"73" 8 10 7 0.2745 0.271 0.2787 0.2761 0.2722 0.2839
"74" 8 10 10 0.3154 0.3126 0.32 0.2953 0.2924 0.2998
"75" 8 15 15 0.4647 0.463 0.4686 0.4516 0.45 0.4569
"76" 8 15 30 0.5027 0.5012 0.5065 0.4726 0.4704 0.4773
"77" 8 30 15 0.6983 0.6977 0.6991 0.7079 0.7069 0.709
"78" 8 30 30 0.7634 0.7631 0.7653 0.7588 0.7578 0.7603
"79" 8 15 45 0.4985 0.4971 0.502 0.4593 0.4576 0.4649
"80" 8 45 15 0.8103 0.81 0.8097 0.8241 0.8237 0.8239
"81" 9 7 7 0.0506 0.0488 0.0502 0.0484 0.0493 0.0479
"82" 9 7 10 0.0495 0.0484 0.0496 0.0485 0.0477 0.0487
"83" 9 10 7 0.0473 0.046 0.0473 0.0475 0.0465 0.0473
"84" 9 10 10 0.0501 0.0503 0.0504 0.0508 0.0509 0.0509
"85" 9 15 15 0.0501 0.0503 0.0502 0.0504 0.0503 0.0502
"86" 9 15 30 0.0481 0.0478 0.0484 0.0481 0.0484 0.048
"87" 9 30 15 0.0531 0.0533 0.0531 0.053 0.0531 0.0531
"88" 9 30 30 0.0508 0.0508 0.0507 0.0506 0.0506 0.0507
"89" 9 15 45 0.0497 0.0498 0.0498 0.0501 0.0503 0.0502
"90" 9 45 15 0.0499 0.0499 0.0499 0.0504 0.0506 0.0501
"91" 10 7 7 0.2336 0.2302 0.2328 0.2256 0.2274 0.2281
"92" 10 7 10 0.2809 0.2784 0.281 0.2831 0.2817 0.2839
"93" 10 10 7 0.2797 0.2765 0.281 0.2658 0.2638 0.2659
"94" 10 10 10 0.342 0.3417 0.3424 0.3419 0.3412 0.3418
"95" 10 15 15 0.4789 0.4797 0.4796 0.4801 0.4799 0.4796
"96" 10 15 30 0.6425 0.6429 0.6423 0.6471 0.6478 0.6464
"97" 10 30 15 0.5655 0.5646 0.5661 0.557 0.5562 0.5572
"98" 10 30 30 0.7921 0.7921 0.7917 0.7923 0.7922 0.7922
"99" 10 15 45 0.6993 0.7002 0.6992 0.704 0.7049 0.7038
"100" 10 45 15 0.5956 0.5947 0.5974 0.5823 0.5808 0.5832
"101" 11 7 7 0.0321 0.0319 0.0325 0.0309 0.0308 0.0311
"102" 11 7 10 0.0345 0.0341 0.035 0.0348 0.0346 0.035
"103" 11 10 7 0.0355 0.0353 0.0356 0.0349 0.0347 0.0353
"104" 11 10 10 0.0415 0.042 0.0415 0.0425 0.0424 0.0422
"105" 11 15 15 0.0454 0.0453 0.0456 0.0461 0.0459 0.0458
"106" 11 15 30 0.0507 0.0508 0.051 0.0505 0.0505 0.0507
"107" 11 30 15 0.047 0.0469 0.047 0.0469 0.047 0.0469
"108" 11 30 30 0.0498 0.0498 0.0497 0.0496 0.0496 0.0496
"109" 11 15 45 0.049 0.0491 0.0493 0.0489 0.0489 0.049
"110" 11 45 15 0.0514 0.0514 0.0515 0.0516 0.0515 0.0516
"111" 12 7 7 0.209 0.2072 0.2088 0.2041 0.2044 0.2049
"112" 12 7 10 0.2616 0.2602 0.262 0.2566 0.2559 0.2582
"113" 12 10 7 0.2674 0.2679 0.2676 0.2653 0.2653 0.2667
"114" 12 10 10 0.3324 0.3323 0.3325 0.3321 0.3323 0.3327
"115" 12 15 15 0.5138 0.514 0.5131 0.5152 0.515 0.5148
"116" 12 15 30 0.6426 0.6426 0.643 0.6395 0.6393 0.641
"117" 12 30 15 0.6341 0.6339 0.6342 0.6322 0.6327 0.6323
"118" 12 30 30 0.8162 0.8161 0.816 0.8165 0.8165 0.8162
"119" 12 15 45 0.6805 0.6803 0.6812 0.6738 0.6738 0.6746
"120" 12 45 15 0.6835 0.6834 0.6834 0.6824 0.6825 0.6824

